Exact Critical Curve for Uniform Stabilizer-State Identification

The sample complexity of identifying an unknown pure stabilizer state has been a longstanding problem in quantum information. In this paper, we resolve the entire exact critical crossover for the uniform ensemble of pure $n$-qubit stabilizer states under arbitrary collective measurements and without side information. For $k=n+c$, with fixed integer $c$, the optimal success probability converges to an explicit positive series $P_{\infty}(c)$. In particular, $P_{\infty}(0)=0.1760837896\ldots$, while its two tails obey a quadratic-exponential law below threshold and $1-P_{\infty}(c)\sim2^{-c}$ above threshold. The pretty-good measurement is exactly optimal for every finite $n$ and $k$. The proof diagonalizes the stabilizer Gram operator through Clifford tensor-power duality and a defect filtration, including the exceptional binary sectors. The resulting integer-scale law quantifies the $n+O(1)$ copy threshold.

==> anc/critical_curve_supplement/CITATION.cff <==
cff-version: 1.2.0
message: "Please cite this fixed computational supplement when using its code or records."
type: software
title: "Computational supplement to Exact Critical Curve for Uniform Stabilizer-State Identification"
version: "1.0.0"
date-released: "2026-09-24"
authors:
  - family-names: Hayashi
    given-names: Masahito
  - family-names: Lu
    given-names: Yimin
abstract: "Independent reduced-frame calculation, high-precision records, and fixed-seed numerical experiments supporting Section XII. Distributed under anc/critical_curve_supplement/ in arxiv_submission.zip accompanying the manuscript."


==> anc/critical_curve_supplement/README.md <==
# 正文整合用图包

本文件夹汇集最后两张图、生成程序、原始采样、理论数据及验证记录。
两张最终 PDF 均直接复制，内容与交付版本逐字节一致。原研究目录和原图未改动。

## 直接用于正文的文件

| 文件 | 内容 | 页面尺寸 |
| --- | --- | --- |
| `figures/TIT_unit_offset_with_deviations.pdf` | 3×3 模拟图；九个 n；每点 1,000 次随机试验及逐点 95% 置信区间；下方显示有符号采样残差 | 7.16 × 8.35 in |
| `figures/TIT_log_scale_comparison.pdf` | 成功概率对数轴与有限尺寸绝对偏差对数轴的并排对比 | 7.16 × 4.55 in |

两图均为嵌入字体的矢量 PDF，offset 为 -3 到 7 的每个整数，
n = 4, 8, 12, 16, 24, 32, 64, 128, 256。
`previews/` 提供对应 PNG，正文排版优先使用 PDF。
PDF 保留了现有图内说明，可直接插入跨双栏图环境；若正文另写图注并希望移除图内说明，
可在工作副本中编辑对应绘图程序后重绘。

## 目录

```text
figures/                         两张最终 PDF
previews/                        两张 PNG 预览
source/TIT_nine_panel_unit_offset/  3×3 图的程序、模型、数据和验证记录
source/TIT_log_scale_comparison/    log 图的程序、高精度数据和验证记录
reproduce.py                     一键在新目录重绘
verify_package.py                校验打包文件是否完整
requirements.txt                 本次使用的 Python 库版本
environment.json                 原生成环境与字体记录
source_provenance.json            来源与原文件哈希、修改时间
package_checksums.json           包内文件 SHA-256
```

## 重绘

已在 Python 3.12.9 环境验证。进入本文件夹后运行：

```sh
python -m pip install -r requirements.txt
python verify_package.py
python reproduce.py
```

重绘结果保存到新建的 `regenerated/figures/`；打包的 PDF、程序和数据不被覆盖。
默认使用已保存的数据，不重新计算耗时的独立测量矩阵。
再次运行时可指定一个尚不存在的输出目录：

```sh
python reproduce.py --output-dir another_run
```

如需同时重新生成固定种子的 99,000 个试验，以及 log 图的高精度差值：

```sh
python reproduce.py --resample --recompute-log --output-dir recalculated_run
```

以上重新采样仍使用包内保存的独立矩阵概率。独立矩阵计算代码保存在
`source/TIT_nine_panel_unit_offset/model/independent_code_frame.py`；
`generate_unit_additional.py` 和 `generate_exceptional.py` 可重算相应新增点。
不要求安装 LaTeX。Times New Roman 不可用时，绘图程序退回 DejaVu Serif；
数据不变，但字体外观可能不同。`gmpy2` 可加速大矩阵高精度计算，不是直接重绘的必需依赖。

## 正文中应区分的两种偏差

- 3×3 图下方：`100 × (模拟成功频率 − 有限 n 理论概率)`，单位为百分点；
  误差棒为逐点 95% Clopper–Pearson 区间经平移和缩放后的结果。
- log 图右侧：`abs(有限 n 理论概率 − 固定偏移极限级数)`，为确定性高精度计算。
  绝对值不保留正负方向；有符号差值保存在 CSV 中。

1000 次试验无法识别大 n 时极小的有限尺寸修正。log 图并非对这些微小差异的
Monte Carlo 实验验证。极限参考仍沿用研究实现中的 proposed fixed-offset series 表述；
图片本身不构成其极限性质的证明。高精度计算方法详见 log 子目录的 README。

## 打包时的唯一程序改动

仅在副本中修改了 `source/TIT_nine_panel_unit_offset/verify_results.py`：
对旧机器绝对路径的历史保留检查改为可选参数 `--check-original-files`。
默认仍验证全部包内采样、置信区间、残差、RMSE、取点和旧样本保留情况。
`previous_version_manifest.json` 作为历史来源记录保留，不是默认运行的外部依赖。
其他生成程序与来源相同。包内已有 preflight 和审查文件是原交付版本的验证记录。


==> anc/critical_curve_supplement/README_EN.md <==
# Computational supplement: exact critical curve

This package contains the independent reduced-frame calculation, saved
high-precision results, all 99,000 binary sampling outcomes, and the programs
and records for the two numerical figures in Section XII of the manuscript.
The grid is `n = 4, 8, 12, 16, 24, 32, 64, 128, 256` and integer
`c = -3, ..., 7`, with `k = n + c`.

## Environment and integrity

This arXiv distribution is unpacked under `anc/critical_curve_supplement/`
in `arxiv_submission.zip`. Run the commands below from that supplement directory. Use a dedicated Python 3.12 environment with the pinned dependencies
in `requirements.txt`; the recorded original environment is described in
`environment.json`. The historical runs used Python 3.12.9. The independent
frame model needs `mpmath`; sampling and plotting additionally use NumPy,
SciPy, and Matplotlib. Optional `gmpy2` accelerates high-precision arithmetic.
The plotting programs use Times New Roman when available and otherwise
fall back to DejaVu Serif, so a different font installation can change the
rendered figures without changing the numerical data.

```sh
python -m pip install -r requirements.txt
python verify_release.py
```

`verify_release.py` checks every path, byte count, and SHA-256 digest in
`release_manifest.json`, and rejects unexpected files unless the manifest
explicitly excludes them. It does not hash its own manifest. The verifier
itself is included in the manifest. Checksums establish consistency with this
release manifest; they do not certify numerical correctness or authenticate
the publisher. The package also retains the scoped `package_checksums.json`
and `delivery_checksums.json` formats; use the release manifest to verify
the complete current release. Original pre-release manifests are preserved
under `provenance/pre_release/`. See the release notes for the documented
plotting-script discrepancy and its resolution.

## Recompute the independent frame

Start with a small point:

```sh
python recompute_frame.py --n 4 --offsets 0 \
  --output regenerated/frame_example.json
```

To recompute all 99 parameter pairs:

```sh
python recompute_frame.py
```

The default output is `regenerated/independent_frame_results.json`, updated
after each point. Existing output is protected. Resume the same grid with:

```sh
python recompute_frame.py --resume
```

This entry point constructs the reduced frame from exact combinatorial counts
and rational support weights. It does not import the closed finite-spectrum
formula or read cached success probabilities. Square-root normalization and
diagonalization use arbitrary-precision arithmetic. The default working
precision is `max(100, ceil(log10(trace(B))) + 80)`, calculated from the exact
trace; `--dps` can override it, with a minimum of 30 digits. This is a precision
policy, not an interval-error certificate. High-`n` calculations can be costly;
the current recomputation entry point processes parameter pairs sequentially.

Historical records use 100–2606 decimal digits and reduced matrix dimensions
1–258. Each result records the working precision, seed-projection error, and
relative eigenvalue-equation residual. Saved success probabilities retain at
most 70 significant digits. See `records/frame_diagnostics.csv` and
`source/TIT_nine_panel_unit_offset/data/selected_independent_results.json`.

## Resample and redraw

Each reproduction command requires a new output directory and leaves the
packaged inputs unchanged.

```sh
# Use saved sampling and theoretical records to redraw both figures.
python reproduce.py --output-dir regenerated_figures

# Regenerate the fixed-seed binary trials and redraw both figures.
python reproduce.py --resample --output-dir regenerated_sampling

# Rebuild the log differences and rerun the n=256 precision checks.
python reproduce.py --recompute-log --output-dir regenerated_log
```

`--resample` uses packaged saved frame probabilities, converted to floating
point, with NumPy PCG64 and `SeedSequence([20260920, n, k])`. It regenerates
1,000 Bernoulli outcomes per point. These are success/failure marginals of
the ideal collective PGM, not physical circuits or complete output-label
samples. The program also computes pointwise, equal-tailed 95%
Clopper–Pearson intervals. These intervals are not a simultaneous confidence
band.

The resampling command does not automatically consume the new JSON produced
by `recompute_frame.py`. Its inputs are the five packaged frame-record files
selected by `source/TIT_nine_panel_unit_offset/prepare_samples.py`. Keep the
published inputs unchanged when reproducing the published experiment.
Any later replacement of those inputs should be an explicit, documented
new release.

`--recompute-log` reuses saved 90-digit finite and limiting probabilities
for `n < 256`. For `n = 256`, it reevaluates the formulas at 160 digits and
performs 200-digit stability checks at `c = -2, 2, 6`. Differences are formed
before conversion to plotting precision. This path uses theoretical formula
evaluations and does not rerun the independent frame calculation.

The two flags may be combined, using another new output directory. Generated
PDF figures appear in `<output-dir>/figures/`; working copies and regenerated
data appear in `<output-dir>/source/`.

## Records and interpretation

- `source/TIT_nine_panel_unit_offset/model/independent_code_frame.py`:
  independent frame construction.
- `source/TIT_nine_panel_unit_offset/data/simulated_trials.npz` and
  `records/trial_outcomes.csv`: the same 99,000 trial outcomes in two formats.
- `source/TIT_nine_panel_unit_offset/data/monte_carlo_samples.csv`:
  counts, frequencies, intervals, comparator probabilities, and residuals.
- `source/TIT_log_scale_comparison/data/log_comparison.csv`:
  finite probabilities, limiting probabilities, and signed deterministic
  finite-size differences.
- `source/TIT_log_scale_comparison/data/precision_checks.json`:
  the three recorded precision-stability comparisons.
- `validation/`: saved verification records; consult their stated scope
  instead of interpreting them as a fresh rerun of all high-`n` calculations.

The sampling residual is `100 * (sample frequency - finite probability)`,
in percentage points. The logarithmic figure instead displays the absolute
deterministic finite-size difference. The two quantities serve different
purposes. Historical source comments describing a “proposed” or
“derived/conjectural” limiting series document the earlier development stage;
the delivered manuscript associates that series with its fixed-offset theorem.

This release is supplied as the article's accompanying computational
supplement, `arxiv_submission.zip`. Use the
actual release citation supplied with the manuscript. No public DOI is
implied by the presence of a local copy.

## arXiv distribution

This is the arXiv distribution of numerical release 1.0.0. The code and input
data retain their release values. The guide is provided as PDF; its TeX source
is omitted from ancillary files. The current release manifest describes this
distribution. Run all commands from the directory containing this README.


==> anc/critical_curve_supplement/RELEASE_NOTES.md <==
# arXiv distribution of release 1.0.0

Distribution identifier: 1.0.0-arxiv.1. The files are provided under
`anc/critical_curve_supplement/` in `arxiv_submission.zip`.
The guide is supplied as PDF and its TeX source is omitted from ancillary
files. Program and numerical input bytes are unchanged from release 1.0.0.
The README, guide, citation metadata and checksums identify this layout.
The following notes describe numerical release 1.0.0.

# Release 1.0.0 — 2026-09-24

This fixed computational supplement accompanies *Exact Critical Curve for
Uniform Stabilizer-State Identification*. The archive is prepared for
submission with the manuscript. No public repository or DOI has been created.
Start with REPRODUCIBILITY_GUIDE.pdf or README_EN.md.

## Checksum discrepancy and documented changes

Both incoming checksum manifests disagreed only on
`source/TIT_log_scale_comparison/compare_scales.py` (42/43 and 51/52 other
entries matched). They expected 6,403 bytes and SHA-256
`253bc1d95b6566094caf63a0760fc712e1de455a553b08e6023d670c50bc5320`.
The incoming file had 6,385 bytes and SHA-256
`3d91a105d753e10dfd7e6c8c65c3e575359284efb6cc239ac550a611dffac0ae`.
The original source with the expected digest was not recovered. A project-wide
filename inventory found no relevant archive; unrelated named archives were
not expanded. The old PDF omits the star in the finite probability label
present in the incoming source. This identifies a label change but does not
establish the full source difference or its cause. The discrepancy is not
described as proven cosmetic-only.

`provenance/pre_release/` preserves both old manifests, the incoming source,
the old logarithmic PDF, the old START_HERE.md, and the forensic findings.
The new release intentionally changes two plot annotations to say
"fixed-offset limit"; that exact edit is recorded in
`provenance/release_plot_annotations.patch`. Numerical code expressions were
not changed in this edit. The logarithmic PDF and preview were regenerated;
the manuscript uses the same regenerated PDF. Original numerical data and
high-precision records remain unchanged. The nine-panel PDF remains the
original plot; its regeneration was checked separately.

The root `package_checksums.json` and `delivery_checksums.json` are refreshed
for their original 43/52-path scopes. `release_manifest.json` covers the full
current payload, including the new guide, metadata, validation records,
verifier, and preserved provenance. Its only omissions are itself and the
explicit generated-output/cache exclusions. Historical manifests under
`provenance/pre_release/` are evidence, not current integrity checks.

## Validation actually performed for this release

- Ran `reproduce.py --resample --recompute-log` in a fresh working directory.
  All 99 log-comparison records and all three precision checks match the
  saved files byte-for-byte. All 99 arrays / 99,000 fixed-seed binary outcomes
  and the NPZ file also match byte-for-byte. The 99-row theoretical curves
  match byte-for-byte.
- Counts, probabilities, deterministic differences, and sampling residual
  centers remain exact. Recomputed confidence endpoints differ at most
  4.5e-16 from their saved decimal representations; translated endpoints
  differ at most 4.5e-14 percentage points. One panel RMSE differs by 5e-19.
  These differences are explicitly recorded as floating-point rounding,
  not exact equality.
- Recomputed the 11 independent frame points at n=4, c=-3,...,7, at 100 digits.
  All serialized success probabilities match the saved records exactly.
- Exercised the release verifier on 23 small fixtures, including altered,
  missing, unexpected, duplicate, unsafe, and excluded paths.

Detailed results: `validation/release_regression.json`,
`validation/release_frame_n4.json`, and `validation/release_verifier_tests.json`.
The actual validation environment is `validation/release_environment.json`.
The pinned historical environment was not reinstalled; its metadata remains
in `environment.json`. In particular, the new checks used Python 3.11.15,
NumPy 2.4.6, SciPy 1.17.1, Matplotlib 3.10.9, and mpmath 1.3.0.
The high-n independent-frame diagonalizations were not rerun for this release.
Earlier validation reports and source comments retain their historical scope.

## Reproduction scope

`recompute_frame.py` builds and diagonalizes frame matrices.
`reproduce.py --resample` samples the saved frame probabilities and does not
automatically consume newly recomputed JSON. `--recompute-log` reuses saved
90-digit n<256 values, reevaluates n=256 at 160 digits, and checks three cases
at 200 digits. Use the guide's distinct new output directories.

The complete code-pair-count mathematical appendix is outside this packaging
revision. No numerical theorem or probability formula was changed.


==> anc/critical_curve_supplement/START_HERE.md <==
> **v1.0.0 release (2026-09-24):** Begin with [REPRODUCIBILITY_GUIDE.pdf](REPRODUCIBILITY_GUIDE.pdf) or [README_EN.md](README_EN.md). Verify this release with `python verify_release.py`. See [RELEASE_NOTES.md](RELEASE_NOTES.md) for validation and checksum provenance. The earlier Chinese instructions below are retained for reference.

# 独立 frame 计算与采样记录

本包对应文章 Section XII 的数值计算与两张图，包含独立 frame 计算代码、保存的高精度结果、全部原始采样、CSV 导出和复现程序。原始研究程序和记录保留不变；新增统一 frame 重算入口及便于阅读的记录导出。

## 直接查看的文件

| 文件 | 内容 |
| --- | --- |
| `source/TIT_nine_panel_unit_offset/model/independent_code_frame.py` | 独立 frame 核心：精确有理数矩阵构建、高精度对角化、PGM 成功概率 |
| `recompute_frame.py` | 新增统一入口：逐点选择精度、保存进度、支持断点续算 |
| `source/TIT_nine_panel_unit_offset/data/selected_independent_results.json` | 图中全部 99 点的完整 frame 结果，含 code classes 和数值诊断 |
| `records/frame_diagnostics.csv` | 上述 99 点的简明表格：概率、矩阵维度、精度、残差等 |
| `source/TIT_nine_panel_unit_offset/data/simulated_trials.npz` | 原始逐次 0/1 采样数组，共 99,000 条 |
| `records/trial_outcomes.csv` | 同一批原始采样的普通 CSV 导出，一行一次试验 |
| `source/TIT_nine_panel_unit_offset/data/monte_carlo_samples.csv` | 99 点的成功次数、频率、置信区间、独立概率、理论概率及偏差 |
| `source/TIT_nine_panel_unit_offset/data/sampling_summary.json` | 网格、试验数、随机种子及采样规则 |
| `source/TIT_nine_panel_unit_offset/data/panel_statistics.json` | 九个面板的 RMSE 和区间覆盖统计 |
| `source/TIT_nine_panel_unit_offset/prepare_samples.py` | 固定种子采样及统计量生成程序 |
| `source/TIT_nine_panel_unit_offset/verify_results.py` | 原始试验、种子、置信区间、残差及 RMSE 的核对程序 |
| `figures/` | 与双栏 LaTeX 包逐字节一致的两张 PDF 图 |
| `validation/` | 本次交付的核对结果 |

`records/trial_outcomes.csv` 的列为 `n,copies_k,offset_c,trial_index,success`。其中 `k=n+c`，`trial_index` 从 1 到 1000，`success=1` 表示识别成功，`0` 表示失败。NPZ 中相应数组的键为 `n{n}_k{k}`；数组顺序与 CSV 的 trial_index 一致。

## 采样范围与含义

- `n = 4,8,12,16,24,32,64,128,256`。
- 每个 n 取所有整数 `c = -3,-2,…,7`，共 99 个参数点。
- 每点 1,000 次 Bernoulli 试验，共 99,000 次。
- 随机发生器为 NumPy PCG64，种子为 `SeedSequence([20260920,n,k])`。
- Bernoulli 参数来自保存的独立 frame 计算；目标有限谱公式仅用于随后比较。
- 记录模拟理想集体 PGM 的成功/失败边缘分布，不包含物理电路或完整测量输出标签。

原始 `previous_simulated_trials.npz` 的 54 个参数点也随包保留，原始采样程序会逐位核对这些历史样本。

## 安装依赖

原记录环境为 Python 3.12.9。建议在独立环境中运行：

```sh
python -m pip install -r requirements.txt
```

独立 frame 核心只需要 mpmath；重采样、统计和绘图使用 requirements 中的 NumPy、SciPy、Matplotlib。高 n 的矩阵重算建议另装加速库：

```sh
python -m pip install gmpy2==2.2.1
```

原始高精度运行使用 gmpy2 2.2.1。未安装时 mpmath 仍可运行，但高 n 计算可能明显变慢。

## 从 frame 矩阵重新计算

先计算一个小点：

```sh
python recompute_frame.py --n 4 --offsets 0 --output regenerated/frame_example.json
```

重新计算图中的全部 99 点：

```sh
python recompute_frame.py
```

默认输出 `regenerated/independent_frame_results.json`，逐点保存。中断后继续：

```sh
python recompute_frame.py --resume
```

此入口直接调用独立 frame 模型，不读取缓存成功概率，也不导入有限谱公式或极限曲线。它根据精确矩阵迹逐点选择至少 100 位、并在迹的十进制数量级以上保留 80 位的计算精度；可用 `--dps` 手动指定。历史记录精度为 100–2606 位，压缩矩阵维度为 1–258。不要用原模块 CLI 默认的 100 位精度直接运行全部高 n 网格。

原模块仍支持直接调用，例如：

```sh
python source/TIT_nine_panel_unit_offset/model/independent_code_frame.py --n 4 --offsets 0 --dps 100 --verify-counts --output frame_example_direct.json
```

核心算法从 affine support 与 doubly-even binary code orbit 构造 frame 的对称性限制矩阵，以整数/有理数完成计数和矩阵项构造，再用 mpmath 高精度对角化。从 seed 向量在正谱上的投影计算逆平方根期望及其平方，得到 PGM 成功概率。它不调用目标有限谱公式；使用的对称性压缩也意味着不显式构造指数维完整物理矩阵。成功概率最多保存 70 位有效数字；矩阵残差与 seed 投影误差是数值诊断，不是严格区间误差认证。

## 重现原始采样及图

从保存的独立 frame 概率，重新产生同一批固定种子试验并重绘：

```sh
python reproduce.py --resample --output-dir regenerated_sampling
```

输出写入新目录，包内原始记录不被覆盖。`regenerated_sampling/source/TIT_nine_panel_unit_offset/data/` 中包含新产生的采样和统计文件。

只用保存的数据重绘：

```sh
python reproduce.py --output-dir regenerated_figures
```

`--resample` 使用的是包内保存的 frame 概率，不会触发上述耗时的矩阵重算。两种复现方式在本包中分别提供。全网格重新计算结果含新的运行时间和精度选择，JSON 文件不要求逐字节等同于历史 frame 记录；固定种子采样则可逐位核对。

log 图的数据与程序保存在 `source/TIT_log_scale_comparison/`。该图的有限尺寸差值由高精度公式计算，和随机采样残差是不同的量。原始 README 中的 “proposed fixed-offset series” 是保留的历史表述；当前文章将此曲线与 Theorem 2 对应。

## 本次核对

原包的 43 项哈希检查通过；独立工作副本重新生成了全部 99,000 个试验，与原 NPZ 逐位一致。采样汇总 CSV、理论曲线 CSV、面板统计及汇总 JSON 也与保存记录逐字节一致。成功次数、95% Clopper–Pearson 区间和九个 RMSE 已复核。本次还对新增 frame 入口运行了小规模重算；具体范围和结果见 `validation/`，没有把它表述为重新计算了全部高 n 点。

运行 `python verify_package.py` 可核对保留的原包文件。`delivery_checksums.json` 记录整个交付包（除清单自身）的 SHA-256。


==> anc/critical_curve_supplement/delivery_checksums.json <==
[
  {
    "path": "README.md",
    "sha256": "396e6656bfd987226454ccd2999491474bcbeae459b99126e51d3a42e73e6958",
    "bytes": 4062
  },
  {
    "path": "START_HERE.md",
    "sha256": "a18f6c2c92975b02057726cccb682e77cb46b6b19cfad3f03cdc7305e9689981",
    "bytes": 6777
  },
  {
    "path": "environment.json",
    "sha256": "dda52b51b013defbd77c6c59bfab126aaa028648323af4e4140898ee210c0ef2",
    "bytes": 328
  },
  {
    "path": "figures/TIT_log_scale_comparison.pdf",
    "sha256": "8dadac163c110df72bc5cabab4bcd1d77db8c53abd8695b47b6036158bbbbeeb",
    "bytes": 48093
  },
  {
    "path": "figures/TIT_unit_offset_with_deviations.pdf",
    "sha256": "2f0ebd4a98626b6216f1d645a9be2fcd19d756447da9015c6a98b6d551520fe7",
    "bytes": 78062
  },
  {
    "path": "package_checksums.json",
    "sha256": "4cb8da2578474c7335db7bd7ab5d270bdae066103b2f664a6ee257028881006f",
    "bytes": 7537
  },
  {
    "path": "packaging_validation.json",
    "sha256": "38bee85cdb6e1c3e5ddfea3f1f6286abaef94b5d093b2df36cbd8396cafd760f",
    "bytes": 569
  },
  {
    "path": "previews/TIT_log_scale_comparison.png",
    "sha256": "ce561879126d0c72e5714749150f3e8be7f55310497f2587f6732c4b6bf4f137",
    "bytes": 456985
  },
  {
    "path": "previews/TIT_unit_offset_with_deviations.png",
    "sha256": "8acff55831b2f0633f6e14c610da1db34ac3f1f877aa9ee875c59dce13abc332",
    "bytes": 709172
  },
  {
    "path": "recompute_frame.py",
    "sha256": "bb29f03f40b24bc5ff2e9a0ba6b74cbc31e728c5b178104434f72db2cff85f5a",
    "bytes": 7315
  },
  {
    "path": "records/frame_diagnostics.csv",
    "sha256": "7d57a5e5b84043ca4d58253b38a2699966bbdbaafe5d02c653eecf294bd02c52",
    "bytes": 17020
  },
  {
    "path": "records/trial_outcomes.csv",
    "sha256": "9aedf17fce3d97e8e7dae5680384144601c871dcda570b510dc27cb0ceab3c60",
    "bytes": 1508448
  },
  {
    "path": "reproduce.py",
    "sha256": "9ffea069085830887b8fa5617ec908834944365d9983c5818f60a2ae51dc9700",
    "bytes": 2335
  },
  {
    "path": "requirements.txt",
    "sha256": "c08ea954cdb5dae1515f2d7fbcec2f943ae7bed31e57a2b3545a4cda9804fde1",
    "bytes": 60
  },
  {
    "path": "source/TIT_log_scale_comparison/README.md",
    "sha256": "2967a8fef6872d962ef7daeb2f8e4b5bbd4b0f6cf39b6a81b1aaa029adb083e5",
    "bytes": 2687
  },
  {
    "path": "source/TIT_log_scale_comparison/compare_scales.py",
    "sha256": "e77b09ae631688f2d453c2426b8b2cf3274f8c96cec779951491d4c4d9965454",
    "bytes": 6374
  },
  {
    "path": "source/TIT_log_scale_comparison/data/log_comparison.csv",
    "sha256": "0a71cef1ec517c1039d5e2da8a82932942ad7bb7c10d116000196f02758e2ddf",
    "bytes": 59672
  },
  {
    "path": "source/TIT_log_scale_comparison/data/precision_checks.json",
    "sha256": "386606041d0dd5c5fc84a7e79b8032e825deff55a170bcdd798845c6f18f3e99",
    "bytes": 1075
  },
  {
    "path": "source/TIT_log_scale_comparison/data/source_theory_curves.csv",
    "sha256": "16e4358a2f5e408540939b3d757232e1b2b79ac3b1dd4fd7df2da3c4a5e60a07",
    "bytes": 19503
  },
  {
    "path": "source/TIT_log_scale_comparison/pdf_preflight.json",
    "sha256": "07ae2f3d58307f6c669f5f4ad28dbe7851bd0651d37f82e97474e61330c67f37",
    "bytes": 495
  },
  {
    "path": "source/TIT_log_scale_comparison/reference_evaluator.py",
    "sha256": "1edc9bc970d3fd6539a8a78de3908fddcfdbd300a7fdb7eb04809c7289904212",
    "bytes": 18303
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/README.md",
    "sha256": "d53cfc53ce61cb39be2ad4938b0ebff5735745a3b63da894e12d4c351d90cf82",
    "bytes": 3512
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/additional_n12_n24.json",
    "sha256": "efe27858084360a01efbea9b12a6ab7300d145f636c1282ea0005a16794814b4",
    "bytes": 13795
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/additional_n256.json",
    "sha256": "8e3d926768d994f5e57bdbcfb13057b7789aa1246636921ce95308ad91c9c717",
    "bytes": 986290
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/additional_n256_exceptional.json",
    "sha256": "2936f793ed09cc66de46e6c1c378aea987995777d560cd6547f2e08f4a64bac5",
    "bytes": 1289655
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/additional_unit_offsets.json",
    "sha256": "c5103f327d933f27eca168841cc78a5c5827106ac9b82b6dd7b6705a3542c493",
    "bytes": 989491
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/monte_carlo_samples.csv",
    "sha256": "572c5b5544bfeca9313c5ea6e3525befb74bf0bf9c2817cca131b945d6c9d85f",
    "bytes": 43246
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/panel_statistics.json",
    "sha256": "6ddf8a68e343bbb7397da6adb1fc4e18dcff8279924f0200c0291792cd2c46b3",
    "bytes": 3232
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/previous_simulated_trials.npz",
    "sha256": "d25d1bd6d1f56aa3f97d1a19245e7b99302364427be624f9bbcc2452d688b661",
    "bytes": 15253
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/prior_independent_results.json",
    "sha256": "84b90485e82af55f72c9d4042dba55821ae3ada3eda15a915297e652a787e8cf",
    "bytes": 1985385
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/sampling_summary.json",
    "sha256": "ae49352f5fb95af7692ce26e6d2d220b87c3a664856bbda3e2aeafa585bd3c13",
    "bytes": 966
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/selected_independent_results.json",
    "sha256": "a68da50b4e81ad89401f62eea60f55652d101fe40cc7f4b56366a73110508fc5",
    "bytes": 4988497
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/simulated_trials.npz",
    "sha256": "214ce0043b08a4f13bdcb3686bc61f67181e08a8b768c314cf343667d29fe0ba",
    "bytes": 28668
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/theory_curves.csv",
    "sha256": "16e4358a2f5e408540939b3d757232e1b2b79ac3b1dd4fd7df2da3c4a5e60a07",
    "bytes": 19503
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/figure_manifest.json",
    "sha256": "b5f72da4d0e76ce74a018258ac1500b315b76d5a96e16038204c04a6876eb46f",
    "bytes": 2835
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/generate_exceptional.py",
    "sha256": "a347f737a3729d1bbc7c9a0315b18964d74e0b465c858f552b5a27a4f69ee4e7",
    "bytes": 1937
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/generate_unit_additional.py",
    "sha256": "a5da584b3187892c27fa4040367f0b12b59f3a884e4975bfc6633b81b078d680",
    "bytes": 1477
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/model/independent_code_frame.py",
    "sha256": "52c572c06789ea87122c64af47cc076674858d87b0446a4434dfa69298e4ec6d",
    "bytes": 8946
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/model/reference_evaluator.py",
    "sha256": "1edc9bc970d3fd6539a8a78de3908fddcfdbd300a7fdb7eb04809c7289904212",
    "bytes": 18303
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/pdf_preflight.json",
    "sha256": "f8b3e925e9d4a33551ab0c627809e382a9c66cdf9db40a33b80c7f07be881b21",
    "bytes": 767
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/plot_unit_offset.py",
    "sha256": "fc6fea1d4e902def1d81c13ae1bc4e1530f7564c200b9979e222f36028e61515",
    "bytes": 7229
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/prepare_samples.py",
    "sha256": "9a4a48c46eaafe69288ecea3d719254e005d0b3f324b1385ade5ba60595dca06",
    "bytes": 6354
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/previous_version_manifest.json",
    "sha256": "9aa980c275851d025bdad7954e9fb60f3206fb416035766f70ff50cd2400c8a8",
    "bytes": 5394
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/reviewer_notes_final.json",
    "sha256": "1fe494eb6478c58c0d17829c542289a231fda56a3e890497bb3e9d79e1a1051b",
    "bytes": 1050
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/validation_checks.json",
    "sha256": "5e7c3d5202e91c9692d49419ace2f5473a60b8fd14b60a947abd4790ec3b0640",
    "bytes": 543
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/verify_results.py",
    "sha256": "aa5b5def8ea0279449d73c8e99dd835dabce0e331cb921f003813d36b870a05c",
    "bytes": 3943
  },
  {
    "path": "source_provenance.json",
    "sha256": "44bcd31aa5bfb38e9c2e6c7f6f9727f05257e984189e25406fae4a6ae4e5438d",
    "bytes": 12497
  },
  {
    "path": "validation/delivery_validation.json",
    "sha256": "d325101780de6c1556fa978538ab6f66b213e4be852a8e7c1705816471cfc873",
    "bytes": 763
  },
  {
    "path": "validation/recompute_frame_checks.json",
    "sha256": "3b22a09efaaa7fe150f1db107c7d418d4498da20aa35f04d8e834782fd8d9451",
    "bytes": 1063
  },
  {
    "path": "validation/resampling_verification.json",
    "sha256": "1f092c5c6bd1f24181c02a06d05af4356d8860bb7aaf807df9d28760c8191d5e",
    "bytes": 372
  },
  {
    "path": "validation/sampling_validation.json",
    "sha256": "4513e30bb563157f5cb628458e2c3508f2a359954a4f231878d4497c358e6941",
    "bytes": 591
  },
  {
    "path": "verify_package.py",
    "sha256": "4cb0a98c2802734e0e9d32e8d6f359441751722788bfed212e96e9adbb0507e7",
    "bytes": 605
  }
]


==> anc/critical_curve_supplement/environment.json <==
{
  "python": "3.12.9 | packaged by conda-forge | (main, Mar  4 2025, 22:44:42) [Clang 18.1.8 ]",
  "packages": {
    "numpy": "1.26.4",
    "scipy": "1.15.2",
    "matplotlib": "3.9.2",
    "mpmath": "1.3.0"
  },
  "plot_fonts": [
    "Times New Roman",
    "STIX (Matplotlib bundled)"
  ],
  "font_fallback": "DejaVu Serif"
}


==> anc/critical_curve_supplement/package_checksums.json <==
[
  {
    "path": "README.md",
    "sha256": "396e6656bfd987226454ccd2999491474bcbeae459b99126e51d3a42e73e6958",
    "bytes": 4062
  },
  {
    "path": "environment.json",
    "sha256": "dda52b51b013defbd77c6c59bfab126aaa028648323af4e4140898ee210c0ef2",
    "bytes": 328
  },
  {
    "path": "figures/TIT_log_scale_comparison.pdf",
    "sha256": "8dadac163c110df72bc5cabab4bcd1d77db8c53abd8695b47b6036158bbbbeeb",
    "bytes": 48093
  },
  {
    "path": "figures/TIT_unit_offset_with_deviations.pdf",
    "sha256": "2f0ebd4a98626b6216f1d645a9be2fcd19d756447da9015c6a98b6d551520fe7",
    "bytes": 78062
  },
  {
    "path": "packaging_validation.json",
    "sha256": "38bee85cdb6e1c3e5ddfea3f1f6286abaef94b5d093b2df36cbd8396cafd760f",
    "bytes": 569
  },
  {
    "path": "previews/TIT_log_scale_comparison.png",
    "sha256": "ce561879126d0c72e5714749150f3e8be7f55310497f2587f6732c4b6bf4f137",
    "bytes": 456985
  },
  {
    "path": "previews/TIT_unit_offset_with_deviations.png",
    "sha256": "8acff55831b2f0633f6e14c610da1db34ac3f1f877aa9ee875c59dce13abc332",
    "bytes": 709172
  },
  {
    "path": "reproduce.py",
    "sha256": "9ffea069085830887b8fa5617ec908834944365d9983c5818f60a2ae51dc9700",
    "bytes": 2335
  },
  {
    "path": "requirements.txt",
    "sha256": "c08ea954cdb5dae1515f2d7fbcec2f943ae7bed31e57a2b3545a4cda9804fde1",
    "bytes": 60
  },
  {
    "path": "source/TIT_log_scale_comparison/README.md",
    "sha256": "2967a8fef6872d962ef7daeb2f8e4b5bbd4b0f6cf39b6a81b1aaa029adb083e5",
    "bytes": 2687
  },
  {
    "path": "source/TIT_log_scale_comparison/compare_scales.py",
    "sha256": "e77b09ae631688f2d453c2426b8b2cf3274f8c96cec779951491d4c4d9965454",
    "bytes": 6374
  },
  {
    "path": "source/TIT_log_scale_comparison/data/log_comparison.csv",
    "sha256": "0a71cef1ec517c1039d5e2da8a82932942ad7bb7c10d116000196f02758e2ddf",
    "bytes": 59672
  },
  {
    "path": "source/TIT_log_scale_comparison/data/precision_checks.json",
    "sha256": "386606041d0dd5c5fc84a7e79b8032e825deff55a170bcdd798845c6f18f3e99",
    "bytes": 1075
  },
  {
    "path": "source/TIT_log_scale_comparison/data/source_theory_curves.csv",
    "sha256": "16e4358a2f5e408540939b3d757232e1b2b79ac3b1dd4fd7df2da3c4a5e60a07",
    "bytes": 19503
  },
  {
    "path": "source/TIT_log_scale_comparison/pdf_preflight.json",
    "sha256": "07ae2f3d58307f6c669f5f4ad28dbe7851bd0651d37f82e97474e61330c67f37",
    "bytes": 495
  },
  {
    "path": "source/TIT_log_scale_comparison/reference_evaluator.py",
    "sha256": "1edc9bc970d3fd6539a8a78de3908fddcfdbd300a7fdb7eb04809c7289904212",
    "bytes": 18303
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/README.md",
    "sha256": "d53cfc53ce61cb39be2ad4938b0ebff5735745a3b63da894e12d4c351d90cf82",
    "bytes": 3512
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/additional_n12_n24.json",
    "sha256": "efe27858084360a01efbea9b12a6ab7300d145f636c1282ea0005a16794814b4",
    "bytes": 13795
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/additional_n256.json",
    "sha256": "8e3d926768d994f5e57bdbcfb13057b7789aa1246636921ce95308ad91c9c717",
    "bytes": 986290
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/additional_n256_exceptional.json",
    "sha256": "2936f793ed09cc66de46e6c1c378aea987995777d560cd6547f2e08f4a64bac5",
    "bytes": 1289655
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/additional_unit_offsets.json",
    "sha256": "c5103f327d933f27eca168841cc78a5c5827106ac9b82b6dd7b6705a3542c493",
    "bytes": 989491
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/monte_carlo_samples.csv",
    "sha256": "572c5b5544bfeca9313c5ea6e3525befb74bf0bf9c2817cca131b945d6c9d85f",
    "bytes": 43246
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/panel_statistics.json",
    "sha256": "6ddf8a68e343bbb7397da6adb1fc4e18dcff8279924f0200c0291792cd2c46b3",
    "bytes": 3232
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/previous_simulated_trials.npz",
    "sha256": "d25d1bd6d1f56aa3f97d1a19245e7b99302364427be624f9bbcc2452d688b661",
    "bytes": 15253
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/prior_independent_results.json",
    "sha256": "84b90485e82af55f72c9d4042dba55821ae3ada3eda15a915297e652a787e8cf",
    "bytes": 1985385
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/sampling_summary.json",
    "sha256": "ae49352f5fb95af7692ce26e6d2d220b87c3a664856bbda3e2aeafa585bd3c13",
    "bytes": 966
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/selected_independent_results.json",
    "sha256": "a68da50b4e81ad89401f62eea60f55652d101fe40cc7f4b56366a73110508fc5",
    "bytes": 4988497
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/simulated_trials.npz",
    "sha256": "214ce0043b08a4f13bdcb3686bc61f67181e08a8b768c314cf343667d29fe0ba",
    "bytes": 28668
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/theory_curves.csv",
    "sha256": "16e4358a2f5e408540939b3d757232e1b2b79ac3b1dd4fd7df2da3c4a5e60a07",
    "bytes": 19503
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/figure_manifest.json",
    "sha256": "b5f72da4d0e76ce74a018258ac1500b315b76d5a96e16038204c04a6876eb46f",
    "bytes": 2835
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/generate_exceptional.py",
    "sha256": "a347f737a3729d1bbc7c9a0315b18964d74e0b465c858f552b5a27a4f69ee4e7",
    "bytes": 1937
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/generate_unit_additional.py",
    "sha256": "a5da584b3187892c27fa4040367f0b12b59f3a884e4975bfc6633b81b078d680",
    "bytes": 1477
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/model/independent_code_frame.py",
    "sha256": "52c572c06789ea87122c64af47cc076674858d87b0446a4434dfa69298e4ec6d",
    "bytes": 8946
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/model/reference_evaluator.py",
    "sha256": "1edc9bc970d3fd6539a8a78de3908fddcfdbd300a7fdb7eb04809c7289904212",
    "bytes": 18303
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/pdf_preflight.json",
    "sha256": "f8b3e925e9d4a33551ab0c627809e382a9c66cdf9db40a33b80c7f07be881b21",
    "bytes": 767
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/plot_unit_offset.py",
    "sha256": "fc6fea1d4e902def1d81c13ae1bc4e1530f7564c200b9979e222f36028e61515",
    "bytes": 7229
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/prepare_samples.py",
    "sha256": "9a4a48c46eaafe69288ecea3d719254e005d0b3f324b1385ade5ba60595dca06",
    "bytes": 6354
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/previous_version_manifest.json",
    "sha256": "9aa980c275851d025bdad7954e9fb60f3206fb416035766f70ff50cd2400c8a8",
    "bytes": 5394
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/reviewer_notes_final.json",
    "sha256": "1fe494eb6478c58c0d17829c542289a231fda56a3e890497bb3e9d79e1a1051b",
    "bytes": 1050
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/validation_checks.json",
    "sha256": "5e7c3d5202e91c9692d49419ace2f5473a60b8fd14b60a947abd4790ec3b0640",
    "bytes": 543
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/verify_results.py",
    "sha256": "aa5b5def8ea0279449d73c8e99dd835dabce0e331cb921f003813d36b870a05c",
    "bytes": 3943
  },
  {
    "path": "source_provenance.json",
    "sha256": "44bcd31aa5bfb38e9c2e6c7f6f9727f05257e984189e25406fae4a6ae4e5438d",
    "bytes": 12497
  },
  {
    "path": "verify_package.py",
    "sha256": "4cb0a98c2802734e0e9d32e8d6f359441751722788bfed212e96e9adbb0507e7",
    "bytes": 605
  }
]


==> anc/critical_curve_supplement/packaging_validation.json <==
{
  "copied_source_files_unchanged": 36,
  "intentional_package_only_changes": [
    "source/TIT_nine_panel_unit_offset/verify_results.py"
  ],
  "independent_working_directory_redraw": "passed",
  "figures": [
    {
      "pdf": "TIT_log_scale_comparison.pdf",
      "pages": 1,
      "reproduced_pdf_text_identical": true,
      "reproduced_pdf_render_pixel_identical": true
    },
    {
      "pdf": "TIT_unit_offset_with_deviations.pdf",
      "pages": 1,
      "reproduced_pdf_text_identical": true,
      "reproduced_pdf_render_pixel_identical": true
    }
  ]
}


==> anc/critical_curve_supplement/provenance/pre_release/START_HERE.md <==
# 独立 frame 计算与采样记录

本包对应文章 Section XII 的数值计算与两张图，包含独立 frame 计算代码、保存的高精度结果、全部原始采样、CSV 导出和复现程序。原始研究程序和记录保留不变；新增统一 frame 重算入口及便于阅读的记录导出。

## 直接查看的文件

| 文件 | 内容 |
| --- | --- |
| `source/TIT_nine_panel_unit_offset/model/independent_code_frame.py` | 独立 frame 核心：精确有理数矩阵构建、高精度对角化、PGM 成功概率 |
| `recompute_frame.py` | 新增统一入口：逐点选择精度、保存进度、支持断点续算 |
| `source/TIT_nine_panel_unit_offset/data/selected_independent_results.json` | 图中全部 99 点的完整 frame 结果，含 code classes 和数值诊断 |
| `records/frame_diagnostics.csv` | 上述 99 点的简明表格：概率、矩阵维度、精度、残差等 |
| `source/TIT_nine_panel_unit_offset/data/simulated_trials.npz` | 原始逐次 0/1 采样数组，共 99,000 条 |
| `records/trial_outcomes.csv` | 同一批原始采样的普通 CSV 导出，一行一次试验 |
| `source/TIT_nine_panel_unit_offset/data/monte_carlo_samples.csv` | 99 点的成功次数、频率、置信区间、独立概率、理论概率及偏差 |
| `source/TIT_nine_panel_unit_offset/data/sampling_summary.json` | 网格、试验数、随机种子及采样规则 |
| `source/TIT_nine_panel_unit_offset/data/panel_statistics.json` | 九个面板的 RMSE 和区间覆盖统计 |
| `source/TIT_nine_panel_unit_offset/prepare_samples.py` | 固定种子采样及统计量生成程序 |
| `source/TIT_nine_panel_unit_offset/verify_results.py` | 原始试验、种子、置信区间、残差及 RMSE 的核对程序 |
| `figures/` | 与双栏 LaTeX 包逐字节一致的两张 PDF 图 |
| `validation/` | 本次交付的核对结果 |

`records/trial_outcomes.csv` 的列为 `n,copies_k,offset_c,trial_index,success`。其中 `k=n+c`，`trial_index` 从 1 到 1000，`success=1` 表示识别成功，`0` 表示失败。NPZ 中相应数组的键为 `n{n}_k{k}`；数组顺序与 CSV 的 trial_index 一致。

## 采样范围与含义

- `n = 4,8,12,16,24,32,64,128,256`。
- 每个 n 取所有整数 `c = -3,-2,…,7`，共 99 个参数点。
- 每点 1,000 次 Bernoulli 试验，共 99,000 次。
- 随机发生器为 NumPy PCG64，种子为 `SeedSequence([20260920,n,k])`。
- Bernoulli 参数来自保存的独立 frame 计算；目标有限谱公式仅用于随后比较。
- 记录模拟理想集体 PGM 的成功/失败边缘分布，不包含物理电路或完整测量输出标签。

原始 `previous_simulated_trials.npz` 的 54 个参数点也随包保留，原始采样程序会逐位核对这些历史样本。

## 安装依赖

原记录环境为 Python 3.12.9。建议在独立环境中运行：

```sh
python -m pip install -r requirements.txt
```

独立 frame 核心只需要 mpmath；重采样、统计和绘图使用 requirements 中的 NumPy、SciPy、Matplotlib。高 n 的矩阵重算建议另装加速库：

```sh
python -m pip install gmpy2==2.2.1
```

原始高精度运行使用 gmpy2 2.2.1。未安装时 mpmath 仍可运行，但高 n 计算可能明显变慢。

## 从 frame 矩阵重新计算

先计算一个小点：

```sh
python recompute_frame.py --n 4 --offsets 0 --output regenerated/frame_example.json
```

重新计算图中的全部 99 点：

```sh
python recompute_frame.py
```

默认输出 `regenerated/independent_frame_results.json`，逐点保存。中断后继续：

```sh
python recompute_frame.py --resume
```

此入口直接调用独立 frame 模型，不读取缓存成功概率，也不导入有限谱公式或极限曲线。它根据精确矩阵迹逐点选择至少 100 位、并在迹的十进制数量级以上保留 80 位的计算精度；可用 `--dps` 手动指定。历史记录精度为 100–2606 位，压缩矩阵维度为 1–258。不要用原模块 CLI 默认的 100 位精度直接运行全部高 n 网格。

原模块仍支持直接调用，例如：

```sh
python source/TIT_nine_panel_unit_offset/model/independent_code_frame.py --n 4 --offsets 0 --dps 100 --verify-counts --output frame_example_direct.json
```

核心算法从 affine support 与 doubly-even binary code orbit 构造 frame 的对称性限制矩阵，以整数/有理数完成计数和矩阵项构造，再用 mpmath 高精度对角化。从 seed 向量在正谱上的投影计算逆平方根期望及其平方，得到 PGM 成功概率。它不调用目标有限谱公式；使用的对称性压缩也意味着不显式构造指数维完整物理矩阵。成功概率最多保存 70 位有效数字；矩阵残差与 seed 投影误差是数值诊断，不是严格区间误差认证。

## 重现原始采样及图

从保存的独立 frame 概率，重新产生同一批固定种子试验并重绘：

```sh
python reproduce.py --resample --output-dir regenerated_sampling
```

输出写入新目录，包内原始记录不被覆盖。`regenerated_sampling/source/TIT_nine_panel_unit_offset/data/` 中包含新产生的采样和统计文件。

只用保存的数据重绘：

```sh
python reproduce.py --output-dir regenerated_figures
```

`--resample` 使用的是包内保存的 frame 概率，不会触发上述耗时的矩阵重算。两种复现方式在本包中分别提供。全网格重新计算结果含新的运行时间和精度选择，JSON 文件不要求逐字节等同于历史 frame 记录；固定种子采样则可逐位核对。

log 图的数据与程序保存在 `source/TIT_log_scale_comparison/`。该图的有限尺寸差值由高精度公式计算，和随机采样残差是不同的量。原始 README 中的 “proposed fixed-offset series” 是保留的历史表述；当前文章将此曲线与 Theorem 2 对应。

## 本次核对

原包的 43 项哈希检查通过；独立工作副本重新生成了全部 99,000 个试验，与原 NPZ 逐位一致。采样汇总 CSV、理论曲线 CSV、面板统计及汇总 JSON 也与保存记录逐字节一致。成功次数、95% Clopper–Pearson 区间和九个 RMSE 已复核。本次还对新增 frame 入口运行了小规模重算；具体范围和结果见 `validation/`，没有把它表述为重新计算了全部高 n 点。

运行 `python verify_package.py` 可核对保留的原包文件。`delivery_checksums.json` 记录整个交付包（除清单自身）的 SHA-256。


==> anc/critical_curve_supplement/provenance/pre_release/checksum_forensics.json <==
{
  "source_relative_path": "source/TIT_log_scale_comparison/compare_scales.py",
  "expected_sha256": "253bc1d95b6566094caf63a0760fc712e1de455a553b08e6023d670c50bc5320",
  "expected_bytes": 6403,
  "incoming_sha256": "3d91a105d753e10dfd7e6c8c65c3e575359284efb6cc239ac550a611dffac0ae",
  "incoming_bytes": 6385,
  "original_recovered": false,
  "search_scope": "All files including hidden/ignored paths under /Users/iminelu/Desktop/Codex_Project; filename search for compare_scales, TIT_log_scale_comparison, zip/tar/tgz archives, plus provenance/revision references.",
  "known_evidence": [
    "Only one unarchived compare_scales.py found. Available project archives have unrelated names and were not expanded.",
    "source_provenance.json records an original source under a different user account /Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_log_scale_comparison/compare_scales.py.",
    "Current source uses P^* in its y-axis label, whereas text extraction of packaged original PDF shows P without star.",
    "A small in-memory search of plausible y-axis math-label variants did not reproduce the expected SHA-256. No inferred candidate was retained as the original."
  ],
  "uncertainty": "Complete source delta and its author/intent remain unknown; byte-count difference and PDF label discrepancy do not establish that all changes were cosmetic.",
  "static_computation_review": {
    "data_function_lines": [
      26,
      59
    ],
    "saved_input_rows": 99,
    "output_rows": 99,
    "n_lt_256": "Reuse saved 90-digit probability inputs, subtract in 200-digit Decimal context.",
    "n_eq_256": "Recompute finite/limiting probabilities at precision 160, r_max 130; recheck c=-2,2,6 at precision 200, r_max 150, demanding relative difference below 1e-60.",
    "plotting": "Convert probabilities and differences to binary64 only for plotting after Decimal subtraction."
  },
  "focused_validation": [
    "Recompute all 99 log-comparison rows and the three precision checks from the current source in an isolated working copy; compare numeric values and output hashes to packaged originals.",
    "Redraw log plot and verify all 99 plotted rows, axis labels, limits, legends, text bounds, embedded fonts and one-page PDF. Different PDF hashes across Matplotlib/font/platform versions alone do not imply numerical differences.",
    "Retain incoming source and original manifests/provenance. Document unknown historical delta and validated current release; only then generate new release checksums."
  ],
  "execution_notes": [
    "No reference calculation or plot regeneration was performed by this forensic subtask.",
    "Bare pdftotext was unavailable; bundled Poppler pdftotext succeeded."
  ]
}


==> anc/critical_curve_supplement/provenance/pre_release/compare_scales.incoming.py <==
#!/usr/bin/env python3
"""Compare logarithms of probabilities and absolute finite-size corrections.

The curves here are deterministic formula evaluations, not Monte Carlo data.
Do not subtract the 70-digit independent-frame export: several n=256
differences are below its serialization precision.
"""
from pathlib import Path
from decimal import Decimal, localcontext
import csv
import json
import math
import textwrap
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import reference_evaluator as ref

ROOT=Path(__file__).resolve().parent
NS=[4,8,12,16,24,32,64,128,256]
COLORS=['#185B83','#185B83','#B26324','#B26324','#75648C','#75648C','#657434','#657434','#202020']
MARKERS=['o','s','^','v','D','P','<','>','x']


def data():
    source=list(csv.DictReader((ROOT/'data/source_theory_curves.csv').open()))
    records=[]
    for row in source:
        n,c=int(row['n']),int(row['offset_c'])
        finite=Decimal(row['finite_formula']);limit=Decimal(row['fixed_offset_series'])
        precision=90
        if n==256:
            precision=160
            finite=ref.finite_success(n,n+c,precision=precision)
            limit=ref.limiting_success(c,precision=precision,r_max=130)
        with localcontext() as ctx:
            ctx.prec=200
            difference=finite-limit
            assert difference!=0
            records.append({'n':n,'offset_c':c,'finite_probability':str(finite),
                            'fixed_offset_series':str(limit),'signed_difference':str(difference),
                            'absolute_difference':str(abs(difference)),
                            'relative_absolute_difference':str(abs(difference)/limit),
                            'formula_precision_digits':precision})
    with (ROOT/'data/log_comparison.csv').open('w',newline='') as f:
        writer=csv.DictWriter(f,fieldnames=list(records[0]));writer.writeheader();writer.writerows(records)
    checks=[]
    for c in [-2,2,6]:
        first=next(r for r in records if r['n']==256 and r['offset_c']==c)
        with localcontext() as ctx:
            ctx.prec=220
            again=ref.finite_success(256,256+c,precision=200)-ref.limiting_success(c,precision=200,r_max=150)
            relative=abs(again-Decimal(first['signed_difference']))/abs(again)
        assert relative<Decimal('1e-60')
        checks.append({'n':256,'c':c,'first_precision':160,'second_precision':200,
                       'relative_change_of_difference':str(relative)})
    (ROOT/'data/precision_checks.json').write_text(json.dumps(checks,indent=2)+'\n')
    return records


def main():
    path=ROOT/'data/log_comparison.csv'
    if path.exists():
        records=list(csv.DictReader(path.open()))
        for r in records:r['n'],r['offset_c']=int(r['n']),int(r['offset_c'])
    else:records=data()
    plt.rcParams.update({'font.family':'serif','font.serif':['Times New Roman','DejaVu Serif'],
                         'mathtext.fontset':'stix','font.size':9,'axes.labelsize':10,'axes.titlesize':10,
                         'xtick.labelsize':9,'ytick.labelsize':9,'legend.fontsize':9,
                         'axes.linewidth':.65,'pdf.fonttype':42,'ps.fonttype':42,'svg.fonttype':'path'})
    fig,(a,b)=plt.subplots(1,2,figsize=(7.16,4.55))
    handles=[]
    for i,n in enumerate(NS):
        rows=sorted([r for r in records if r['n']==n],key=lambda r:r['offset_c'])
        c=[r['offset_c'] for r in rows]
        p=[float(Decimal(r['finite_probability'])) for r in rows]
        d=[float(Decimal(r['absolute_difference'])) for r in rows]
        style='-' if i%2==0 else (0,(3,1.5))
        a.semilogy(c,p,color=COLORS[i],ls=style,lw=.85,marker=MARKERS[i],ms=3.0,
                   mfc='white',mew=.65,zorder=1+i/10)
        b.semilogy(c,d,color=COLORS[i],ls=style,lw=.95,marker=MARKERS[i],ms=3.6,
                   mfc='white',mew=.7)
        handles.append(Line2D([],[],color=COLORS[i],ls=style,lw=1,marker=MARKERS[i],
                              markersize=4,markerfacecolor='white',label=fr'$n={n}$'))
    first=sorted([r for r in records if r['n']==4],key=lambda r:r['offset_c'])
    a.semilogy([r['offset_c'] for r in first],[float(r['fixed_offset_series']) for r in first],
               color='black',lw=1.3,ls=(0,(5,2)),zorder=5)
    a.text(.96,.45,'Black dashed: fixed-offset series',transform=a.transAxes,ha='right',va='top',fontsize=9)
    a.set_title('(a) Log scale on probability',loc='left',pad=8)
    b.set_title('(b) Log scale on finite-size deviation',loc='left',pad=8)
    a.set_ylabel('Success probability');a.set_ylim(1e-4,1.4)
    b.set_ylabel(r'$|P^*_{n,n+c}-P_{\infty}(c)|$')
    b.set_yticks([1,1e-20,1e-40,1e-60,1e-80])
    for ax in [a,b]:
        ax.set_xlabel(r'Offset $c=k-n$');ax.set_xlim(-3.35,7.35)
        ax.set_xticks(list(range(-3,8)));ax.grid(axis='y',color='.88',ls=':',lw=.5)
        ax.tick_params(direction='in',top=True,right=True,pad=3)
    fig.subplots_adjust(left=.085,right=.985,bottom=.33,top=.905,wspace=.30)
    fig.legend(handles=handles,loc='lower center',bbox_to_anchor=(.535,.115),ncol=5,
               frameon=False,handlelength=1.75,columnspacing=1.2,labelspacing=.5)
    note=('Deterministic formula comparison, not sampling residuals. Differences are subtracted before conversion '
          'to plotting precision; n=256 uses 160-digit evaluations. Absolute values omit the sign. '
          'P-infinity denotes the proposed fixed-offset series; lines guide the eye.')
    fig.text(.085,.089,'\n'.join(textwrap.wrap(note,112)),ha='left',va='top',fontsize=9,linespacing=1.2)
    fig.canvas.draw();renderer=fig.canvas.get_renderer();bounds=fig.bbox
    for t in fig.findobj(matplotlib.text.Text):
        if t.get_visible() and t.get_text():
            box=t.get_window_extent(renderer)
            if box.width and box.height:
                # Ignore logarithmic locator labels outside the view limits.
                if t in [tick.label1 for ax in [a,b] for tick in ax.yaxis.get_major_ticks()+ax.yaxis.get_minor_ticks()]:continue
                assert box.x0>=-.5 and box.y0>=-.5 and box.x1<=bounds.width+.5 and box.y1<=bounds.height+.5,t.get_text()
    fig.savefig(ROOT/'TIT_log_scale_comparison.pdf')
    fig.savefig(ROOT/'TIT_log_scale_comparison.png',dpi=450)
    plt.close(fig)
    print(ROOT/'TIT_log_scale_comparison.pdf')


if __name__=='__main__':main()


==> anc/critical_curve_supplement/provenance/pre_release/delivery_checksums.json <==
[
  {
    "path": "README.md",
    "bytes": 4062,
    "sha256": "396e6656bfd987226454ccd2999491474bcbeae459b99126e51d3a42e73e6958"
  },
  {
    "path": "START_HERE.md",
    "bytes": 6441,
    "sha256": "d673a61d0796e2396be1051cf53318bcf97ba4d198e6a143b3c9d1e78d24c34e"
  },
  {
    "path": "environment.json",
    "bytes": 328,
    "sha256": "dda52b51b013defbd77c6c59bfab126aaa028648323af4e4140898ee210c0ef2"
  },
  {
    "path": "figures/TIT_log_scale_comparison.pdf",
    "bytes": 47906,
    "sha256": "ea47ca0e62dab9bae492ce61c7ee0e4c5f6ef1322a93332c420c0ea578059523"
  },
  {
    "path": "figures/TIT_unit_offset_with_deviations.pdf",
    "bytes": 78062,
    "sha256": "2f0ebd4a98626b6216f1d645a9be2fcd19d756447da9015c6a98b6d551520fe7"
  },
  {
    "path": "package_checksums.json",
    "bytes": 7537,
    "sha256": "867fca79edcf8d9e6c665de488549c1534280f417d5d8c7096b4efac2f4f6812"
  },
  {
    "path": "packaging_validation.json",
    "bytes": 569,
    "sha256": "38bee85cdb6e1c3e5ddfea3f1f6286abaef94b5d093b2df36cbd8396cafd760f"
  },
  {
    "path": "previews/TIT_log_scale_comparison.png",
    "bytes": 510043,
    "sha256": "00e628bbb82accbe28196f91e1867a9c9feccb4277f5599b16c92bf1726d9bd8"
  },
  {
    "path": "previews/TIT_unit_offset_with_deviations.png",
    "bytes": 709172,
    "sha256": "8acff55831b2f0633f6e14c610da1db34ac3f1f877aa9ee875c59dce13abc332"
  },
  {
    "path": "recompute_frame.py",
    "bytes": 7315,
    "sha256": "bb29f03f40b24bc5ff2e9a0ba6b74cbc31e728c5b178104434f72db2cff85f5a"
  },
  {
    "path": "records/frame_diagnostics.csv",
    "bytes": 17020,
    "sha256": "7d57a5e5b84043ca4d58253b38a2699966bbdbaafe5d02c653eecf294bd02c52"
  },
  {
    "path": "records/trial_outcomes.csv",
    "bytes": 1508448,
    "sha256": "9aedf17fce3d97e8e7dae5680384144601c871dcda570b510dc27cb0ceab3c60"
  },
  {
    "path": "reproduce.py",
    "bytes": 2335,
    "sha256": "9ffea069085830887b8fa5617ec908834944365d9983c5818f60a2ae51dc9700"
  },
  {
    "path": "requirements.txt",
    "bytes": 60,
    "sha256": "c08ea954cdb5dae1515f2d7fbcec2f943ae7bed31e57a2b3545a4cda9804fde1"
  },
  {
    "path": "source/TIT_log_scale_comparison/README.md",
    "bytes": 2687,
    "sha256": "2967a8fef6872d962ef7daeb2f8e4b5bbd4b0f6cf39b6a81b1aaa029adb083e5"
  },
  {
    "path": "source/TIT_log_scale_comparison/compare_scales.py",
    "bytes": 6403,
    "sha256": "253bc1d95b6566094caf63a0760fc712e1de455a553b08e6023d670c50bc5320"
  },
  {
    "path": "source/TIT_log_scale_comparison/data/log_comparison.csv",
    "bytes": 59672,
    "sha256": "0a71cef1ec517c1039d5e2da8a82932942ad7bb7c10d116000196f02758e2ddf"
  },
  {
    "path": "source/TIT_log_scale_comparison/data/precision_checks.json",
    "bytes": 1075,
    "sha256": "386606041d0dd5c5fc84a7e79b8032e825deff55a170bcdd798845c6f18f3e99"
  },
  {
    "path": "source/TIT_log_scale_comparison/data/source_theory_curves.csv",
    "bytes": 19503,
    "sha256": "16e4358a2f5e408540939b3d757232e1b2b79ac3b1dd4fd7df2da3c4a5e60a07"
  },
  {
    "path": "source/TIT_log_scale_comparison/pdf_preflight.json",
    "bytes": 495,
    "sha256": "07ae2f3d58307f6c669f5f4ad28dbe7851bd0651d37f82e97474e61330c67f37"
  },
  {
    "path": "source/TIT_log_scale_comparison/reference_evaluator.py",
    "bytes": 18303,
    "sha256": "1edc9bc970d3fd6539a8a78de3908fddcfdbd300a7fdb7eb04809c7289904212"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/README.md",
    "bytes": 3512,
    "sha256": "d53cfc53ce61cb39be2ad4938b0ebff5735745a3b63da894e12d4c351d90cf82"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/additional_n12_n24.json",
    "bytes": 13795,
    "sha256": "efe27858084360a01efbea9b12a6ab7300d145f636c1282ea0005a16794814b4"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/additional_n256.json",
    "bytes": 986290,
    "sha256": "8e3d926768d994f5e57bdbcfb13057b7789aa1246636921ce95308ad91c9c717"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/additional_n256_exceptional.json",
    "bytes": 1289655,
    "sha256": "2936f793ed09cc66de46e6c1c378aea987995777d560cd6547f2e08f4a64bac5"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/additional_unit_offsets.json",
    "bytes": 989491,
    "sha256": "c5103f327d933f27eca168841cc78a5c5827106ac9b82b6dd7b6705a3542c493"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/monte_carlo_samples.csv",
    "bytes": 43246,
    "sha256": "572c5b5544bfeca9313c5ea6e3525befb74bf0bf9c2817cca131b945d6c9d85f"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/panel_statistics.json",
    "bytes": 3232,
    "sha256": "6ddf8a68e343bbb7397da6adb1fc4e18dcff8279924f0200c0291792cd2c46b3"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/previous_simulated_trials.npz",
    "bytes": 15253,
    "sha256": "d25d1bd6d1f56aa3f97d1a19245e7b99302364427be624f9bbcc2452d688b661"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/prior_independent_results.json",
    "bytes": 1985385,
    "sha256": "84b90485e82af55f72c9d4042dba55821ae3ada3eda15a915297e652a787e8cf"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/sampling_summary.json",
    "bytes": 966,
    "sha256": "ae49352f5fb95af7692ce26e6d2d220b87c3a664856bbda3e2aeafa585bd3c13"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/selected_independent_results.json",
    "bytes": 4988497,
    "sha256": "a68da50b4e81ad89401f62eea60f55652d101fe40cc7f4b56366a73110508fc5"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/simulated_trials.npz",
    "bytes": 28668,
    "sha256": "214ce0043b08a4f13bdcb3686bc61f67181e08a8b768c314cf343667d29fe0ba"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/theory_curves.csv",
    "bytes": 19503,
    "sha256": "16e4358a2f5e408540939b3d757232e1b2b79ac3b1dd4fd7df2da3c4a5e60a07"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/figure_manifest.json",
    "bytes": 2835,
    "sha256": "b5f72da4d0e76ce74a018258ac1500b315b76d5a96e16038204c04a6876eb46f"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/generate_exceptional.py",
    "bytes": 1937,
    "sha256": "a347f737a3729d1bbc7c9a0315b18964d74e0b465c858f552b5a27a4f69ee4e7"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/generate_unit_additional.py",
    "bytes": 1477,
    "sha256": "a5da584b3187892c27fa4040367f0b12b59f3a884e4975bfc6633b81b078d680"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/model/independent_code_frame.py",
    "bytes": 8946,
    "sha256": "52c572c06789ea87122c64af47cc076674858d87b0446a4434dfa69298e4ec6d"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/model/reference_evaluator.py",
    "bytes": 18303,
    "sha256": "1edc9bc970d3fd6539a8a78de3908fddcfdbd300a7fdb7eb04809c7289904212"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/pdf_preflight.json",
    "bytes": 767,
    "sha256": "f8b3e925e9d4a33551ab0c627809e382a9c66cdf9db40a33b80c7f07be881b21"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/plot_unit_offset.py",
    "bytes": 7229,
    "sha256": "fc6fea1d4e902def1d81c13ae1bc4e1530f7564c200b9979e222f36028e61515"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/prepare_samples.py",
    "bytes": 6354,
    "sha256": "9a4a48c46eaafe69288ecea3d719254e005d0b3f324b1385ade5ba60595dca06"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/previous_version_manifest.json",
    "bytes": 5394,
    "sha256": "9aa980c275851d025bdad7954e9fb60f3206fb416035766f70ff50cd2400c8a8"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/reviewer_notes_final.json",
    "bytes": 1050,
    "sha256": "1fe494eb6478c58c0d17829c542289a231fda56a3e890497bb3e9d79e1a1051b"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/validation_checks.json",
    "bytes": 543,
    "sha256": "5e7c3d5202e91c9692d49419ace2f5473a60b8fd14b60a947abd4790ec3b0640"
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/verify_results.py",
    "bytes": 3943,
    "sha256": "aa5b5def8ea0279449d73c8e99dd835dabce0e331cb921f003813d36b870a05c"
  },
  {
    "path": "source_provenance.json",
    "bytes": 12497,
    "sha256": "44bcd31aa5bfb38e9c2e6c7f6f9727f05257e984189e25406fae4a6ae4e5438d"
  },
  {
    "path": "validation/delivery_validation.json",
    "bytes": 763,
    "sha256": "d325101780de6c1556fa978538ab6f66b213e4be852a8e7c1705816471cfc873"
  },
  {
    "path": "validation/recompute_frame_checks.json",
    "bytes": 1063,
    "sha256": "3b22a09efaaa7fe150f1db107c7d418d4498da20aa35f04d8e834782fd8d9451"
  },
  {
    "path": "validation/resampling_verification.json",
    "bytes": 372,
    "sha256": "1f092c5c6bd1f24181c02a06d05af4356d8860bb7aaf807df9d28760c8191d5e"
  },
  {
    "path": "validation/sampling_validation.json",
    "bytes": 591,
    "sha256": "4513e30bb563157f5cb628458e2c3508f2a359954a4f231878d4497c358e6941"
  },
  {
    "path": "verify_package.py",
    "bytes": 605,
    "sha256": "4cb0a98c2802734e0e9d32e8d6f359441751722788bfed212e96e9adbb0507e7"
  }
]


==> anc/critical_curve_supplement/provenance/pre_release/package_checksums.json <==
[
  {
    "path": "README.md",
    "sha256": "396e6656bfd987226454ccd2999491474bcbeae459b99126e51d3a42e73e6958",
    "bytes": 4062
  },
  {
    "path": "environment.json",
    "sha256": "dda52b51b013defbd77c6c59bfab126aaa028648323af4e4140898ee210c0ef2",
    "bytes": 328
  },
  {
    "path": "figures/TIT_log_scale_comparison.pdf",
    "sha256": "ea47ca0e62dab9bae492ce61c7ee0e4c5f6ef1322a93332c420c0ea578059523",
    "bytes": 47906
  },
  {
    "path": "figures/TIT_unit_offset_with_deviations.pdf",
    "sha256": "2f0ebd4a98626b6216f1d645a9be2fcd19d756447da9015c6a98b6d551520fe7",
    "bytes": 78062
  },
  {
    "path": "packaging_validation.json",
    "sha256": "38bee85cdb6e1c3e5ddfea3f1f6286abaef94b5d093b2df36cbd8396cafd760f",
    "bytes": 569
  },
  {
    "path": "previews/TIT_log_scale_comparison.png",
    "sha256": "00e628bbb82accbe28196f91e1867a9c9feccb4277f5599b16c92bf1726d9bd8",
    "bytes": 510043
  },
  {
    "path": "previews/TIT_unit_offset_with_deviations.png",
    "sha256": "8acff55831b2f0633f6e14c610da1db34ac3f1f877aa9ee875c59dce13abc332",
    "bytes": 709172
  },
  {
    "path": "reproduce.py",
    "sha256": "9ffea069085830887b8fa5617ec908834944365d9983c5818f60a2ae51dc9700",
    "bytes": 2335
  },
  {
    "path": "requirements.txt",
    "sha256": "c08ea954cdb5dae1515f2d7fbcec2f943ae7bed31e57a2b3545a4cda9804fde1",
    "bytes": 60
  },
  {
    "path": "source/TIT_log_scale_comparison/README.md",
    "sha256": "2967a8fef6872d962ef7daeb2f8e4b5bbd4b0f6cf39b6a81b1aaa029adb083e5",
    "bytes": 2687
  },
  {
    "path": "source/TIT_log_scale_comparison/compare_scales.py",
    "sha256": "253bc1d95b6566094caf63a0760fc712e1de455a553b08e6023d670c50bc5320",
    "bytes": 6403
  },
  {
    "path": "source/TIT_log_scale_comparison/data/log_comparison.csv",
    "sha256": "0a71cef1ec517c1039d5e2da8a82932942ad7bb7c10d116000196f02758e2ddf",
    "bytes": 59672
  },
  {
    "path": "source/TIT_log_scale_comparison/data/precision_checks.json",
    "sha256": "386606041d0dd5c5fc84a7e79b8032e825deff55a170bcdd798845c6f18f3e99",
    "bytes": 1075
  },
  {
    "path": "source/TIT_log_scale_comparison/data/source_theory_curves.csv",
    "sha256": "16e4358a2f5e408540939b3d757232e1b2b79ac3b1dd4fd7df2da3c4a5e60a07",
    "bytes": 19503
  },
  {
    "path": "source/TIT_log_scale_comparison/pdf_preflight.json",
    "sha256": "07ae2f3d58307f6c669f5f4ad28dbe7851bd0651d37f82e97474e61330c67f37",
    "bytes": 495
  },
  {
    "path": "source/TIT_log_scale_comparison/reference_evaluator.py",
    "sha256": "1edc9bc970d3fd6539a8a78de3908fddcfdbd300a7fdb7eb04809c7289904212",
    "bytes": 18303
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/README.md",
    "sha256": "d53cfc53ce61cb39be2ad4938b0ebff5735745a3b63da894e12d4c351d90cf82",
    "bytes": 3512
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/additional_n12_n24.json",
    "sha256": "efe27858084360a01efbea9b12a6ab7300d145f636c1282ea0005a16794814b4",
    "bytes": 13795
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/additional_n256.json",
    "sha256": "8e3d926768d994f5e57bdbcfb13057b7789aa1246636921ce95308ad91c9c717",
    "bytes": 986290
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/additional_n256_exceptional.json",
    "sha256": "2936f793ed09cc66de46e6c1c378aea987995777d560cd6547f2e08f4a64bac5",
    "bytes": 1289655
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/additional_unit_offsets.json",
    "sha256": "c5103f327d933f27eca168841cc78a5c5827106ac9b82b6dd7b6705a3542c493",
    "bytes": 989491
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/monte_carlo_samples.csv",
    "sha256": "572c5b5544bfeca9313c5ea6e3525befb74bf0bf9c2817cca131b945d6c9d85f",
    "bytes": 43246
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/panel_statistics.json",
    "sha256": "6ddf8a68e343bbb7397da6adb1fc4e18dcff8279924f0200c0291792cd2c46b3",
    "bytes": 3232
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/previous_simulated_trials.npz",
    "sha256": "d25d1bd6d1f56aa3f97d1a19245e7b99302364427be624f9bbcc2452d688b661",
    "bytes": 15253
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/prior_independent_results.json",
    "sha256": "84b90485e82af55f72c9d4042dba55821ae3ada3eda15a915297e652a787e8cf",
    "bytes": 1985385
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/sampling_summary.json",
    "sha256": "ae49352f5fb95af7692ce26e6d2d220b87c3a664856bbda3e2aeafa585bd3c13",
    "bytes": 966
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/selected_independent_results.json",
    "sha256": "a68da50b4e81ad89401f62eea60f55652d101fe40cc7f4b56366a73110508fc5",
    "bytes": 4988497
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/simulated_trials.npz",
    "sha256": "214ce0043b08a4f13bdcb3686bc61f67181e08a8b768c314cf343667d29fe0ba",
    "bytes": 28668
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/data/theory_curves.csv",
    "sha256": "16e4358a2f5e408540939b3d757232e1b2b79ac3b1dd4fd7df2da3c4a5e60a07",
    "bytes": 19503
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/figure_manifest.json",
    "sha256": "b5f72da4d0e76ce74a018258ac1500b315b76d5a96e16038204c04a6876eb46f",
    "bytes": 2835
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/generate_exceptional.py",
    "sha256": "a347f737a3729d1bbc7c9a0315b18964d74e0b465c858f552b5a27a4f69ee4e7",
    "bytes": 1937
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/generate_unit_additional.py",
    "sha256": "a5da584b3187892c27fa4040367f0b12b59f3a884e4975bfc6633b81b078d680",
    "bytes": 1477
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/model/independent_code_frame.py",
    "sha256": "52c572c06789ea87122c64af47cc076674858d87b0446a4434dfa69298e4ec6d",
    "bytes": 8946
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/model/reference_evaluator.py",
    "sha256": "1edc9bc970d3fd6539a8a78de3908fddcfdbd300a7fdb7eb04809c7289904212",
    "bytes": 18303
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/pdf_preflight.json",
    "sha256": "f8b3e925e9d4a33551ab0c627809e382a9c66cdf9db40a33b80c7f07be881b21",
    "bytes": 767
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/plot_unit_offset.py",
    "sha256": "fc6fea1d4e902def1d81c13ae1bc4e1530f7564c200b9979e222f36028e61515",
    "bytes": 7229
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/prepare_samples.py",
    "sha256": "9a4a48c46eaafe69288ecea3d719254e005d0b3f324b1385ade5ba60595dca06",
    "bytes": 6354
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/previous_version_manifest.json",
    "sha256": "9aa980c275851d025bdad7954e9fb60f3206fb416035766f70ff50cd2400c8a8",
    "bytes": 5394
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/reviewer_notes_final.json",
    "sha256": "1fe494eb6478c58c0d17829c542289a231fda56a3e890497bb3e9d79e1a1051b",
    "bytes": 1050
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/validation_checks.json",
    "sha256": "5e7c3d5202e91c9692d49419ace2f5473a60b8fd14b60a947abd4790ec3b0640",
    "bytes": 543
  },
  {
    "path": "source/TIT_nine_panel_unit_offset/verify_results.py",
    "sha256": "aa5b5def8ea0279449d73c8e99dd835dabce0e331cb921f003813d36b870a05c",
    "bytes": 3943
  },
  {
    "path": "source_provenance.json",
    "sha256": "44bcd31aa5bfb38e9c2e6c7f6f9727f05257e984189e25406fae4a6ae4e5438d",
    "bytes": 12497
  },
  {
    "path": "verify_package.py",
    "sha256": "4cb0a98c2802734e0e9d32e8d6f359441751722788bfed212e96e9adbb0507e7",
    "bytes": 605
  }
]


==> anc/critical_curve_supplement/provenance/release_plot_annotations.patch <==
--- pre_release/compare_scales.incoming.py
+++ source/TIT_log_scale_comparison/compare_scales.py
@@ -86,7 +86,7 @@
     first=sorted([r for r in records if r['n']==4],key=lambda r:r['offset_c'])
     a.semilogy([r['offset_c'] for r in first],[float(r['fixed_offset_series']) for r in first],
                color='black',lw=1.3,ls=(0,(5,2)),zorder=5)
-    a.text(.96,.45,'Black dashed: fixed-offset series',transform=a.transAxes,ha='right',va='top',fontsize=9)
+    a.text(.96,.45,'Black dashed: fixed-offset limit',transform=a.transAxes,ha='right',va='top',fontsize=9)
     a.set_title('(a) Log scale on probability',loc='left',pad=8)
     b.set_title('(b) Log scale on finite-size deviation',loc='left',pad=8)
     a.set_ylabel('Success probability');a.set_ylim(1e-4,1.4)
@@ -101,7 +101,7 @@
                frameon=False,handlelength=1.75,columnspacing=1.2,labelspacing=.5)
     note=('Deterministic formula comparison, not sampling residuals. Differences are subtracted before conversion '
           'to plotting precision; n=256 uses 160-digit evaluations. Absolute values omit the sign. '
-          'P-infinity denotes the proposed fixed-offset series; lines guide the eye.')
+          'P-infinity denotes the fixed-offset limit; lines guide the eye.')
     fig.text(.085,.089,'\n'.join(textwrap.wrap(note,112)),ha='left',va='top',fontsize=9,linespacing=1.2)
     fig.canvas.draw();renderer=fig.canvas.get_renderer();bounds=fig.bbox
     for t in fig.findobj(matplotlib.text.Text):


==> anc/critical_curve_supplement/recompute_frame.py <==
#!/usr/bin/env python3
"""Recompute frame probabilities without importing the target spectrum.

The default grid contains the manuscript's 99 (n, c) pairs.  Matrix entries
and the trace are exact rationals; only diagonalization uses mpmath.  Existing
output is protected unless --resume is supplied.  Resumption checks record
keys and recomputes any point whose saved working precision is too low.
"""
from __future__ import annotations

import argparse
from fractions import Fraction
import json
from pathlib import Path
import sys
import tempfile
import time

ROOT = Path(__file__).resolve().parent
sys.path.insert(0, str(ROOT / "source/TIT_nine_panel_unit_offset/model"))
import independent_code_frame as frame
import mpmath as mp

DEFAULT_NS = [4, 8, 12, 16, 24, 32, 64, 128, 256]
DEFAULT_OFFSETS = list(range(-3, 8))


def adaptive_precision(entries, scales_squared):
    """Use the exact reduced-frame trace and 80 guard decimal digits."""
    trace = sum((entries[i][i] * scales_squared[i]
                 for i in range(len(entries))), Fraction(0))
    if trace <= 0:
        raise ArithmeticError("The exact frame trace must be positive")
    with mp.workdps(80):
        return max(100, int(mp.ceil(mp.log10(frame.as_mp(trace)))) + 80)


def read_checkpoint(path, wanted):
    records = json.loads(path.read_text())
    if not isinstance(records, list):
        raise ValueError("Checkpoint must be a JSON list of frame records")
    indexed = {}
    required = {"n", "copies_k", "offset_c", "dps", "success",
                "matrix_dimension", "code_classes", "numerical_rank",
                "seed_projection_error", "eigen_residual_relative"}
    for record in records:
        if not isinstance(record, dict) or not required <= record.keys():
            raise ValueError("Checkpoint contains an incomplete frame record")
        for field in ("n", "copies_k", "offset_c", "dps", "matrix_dimension"):
            if type(record[field]) is not int:
                raise ValueError(f"Checkpoint field {field} must be an integer")
        n, k, c = record["n"], record["copies_k"], record["offset_c"]
        if n < 1 or k < 1 or k != n + c or record["dps"] < 30:
            raise ValueError(f"Inconsistent checkpoint parameters at n={n}, k={k}")
        key = (n, k)
        if key not in wanted:
            raise ValueError(f"Checkpoint point {key} is outside the requested grid")
        if key in indexed:
            raise ValueError(f"Duplicate checkpoint point {key}")
        with mp.workdps(80):
            probability = mp.mpf(record["success"])
            if not mp.isfinite(probability) or not 0 <= probability <= 1:
                raise ValueError(f"Invalid checkpoint probability at {key}")
        indexed[key] = record
    return indexed


def save_checkpoint(path, indexed):
    """Replace only the designated checkpoint, after writing a complete JSON."""
    records = [indexed[key] for key in sorted(indexed)]
    with tempfile.NamedTemporaryFile(mode="w", encoding="utf-8", dir=path.parent,
                                     prefix=path.name + ".", suffix=".tmp",
                                     delete=False) as handle:
        handle.write(json.dumps(records, indent=2) + "\n")
        temporary = Path(handle.name)
    temporary.replace(path)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--n", type=int, nargs="+", default=DEFAULT_NS,
                        help="Qubit counts (default: the manuscript's nine values)")
    parser.add_argument("--offsets", type=int, nargs="+", default=DEFAULT_OFFSETS,
                        help="Integer offsets c, with copies k=n+c (default: -3 through 7)")
    parser.add_argument("--output", type=Path,
                        default=ROOT / "regenerated/independent_frame_results.json")
    parser.add_argument("--resume", action="store_true",
                        help="Resume this output; recompute records below requested precision")
    parser.add_argument("--dps", type=int,
                        help="Override trace-adaptive decimal precision (minimum 30)")
    args = parser.parse_args()
    if any(n < 1 for n in args.n):
        parser.error("Every n must be positive")
    if args.dps is not None and args.dps < 30:
        parser.error("--dps must be at least 30")
    points = [(n, n + c) for n in sorted(set(args.n))
              for c in sorted(set(args.offsets))]
    if any(k < 1 for _, k in points):
        parser.error("Every requested pair must satisfy k=n+c >= 1")
    output = args.output.expanduser().resolve()
    if output.exists() and not args.resume:
        parser.error(f"Output already exists: {output}; use --resume or a new --output")
    try:
        indexed = read_checkpoint(output, set(points)) if output.exists() else {}
    except (ValueError, TypeError, KeyError) as error:
        parser.error(str(error))
    output.parent.mkdir(parents=True, exist_ok=True)
    started = time.perf_counter()
    computed = reused = upgraded = 0
    print(f"Independent frame: {len(points)} points; mpmath {mp.__version__}; "
          f"backend={mp.libmp.BACKEND}; output={output}", flush=True)
    for index, (n, k) in enumerate(points, 1):
        point_started = time.perf_counter()
        classes, _, entries, scales_squared = frame.exact_frame_data(n, k)
        dps = args.dps if args.dps is not None else adaptive_precision(entries, scales_squared)
        existing = indexed.get((n, k))
        if existing is not None and existing["dps"] >= dps:
            if existing["matrix_dimension"] != len(classes):
                raise ValueError(f"Checkpoint matrix dimension mismatch at n={n}, k={k}")
            reused += 1
            print(f"[{index}/{len(points)}] reuse n={n}, c={k-n:+d}, k={k}; "
                  f"saved dps={existing['dps']} >= requested {dps}", flush=True)
            continue
        if existing is not None:
            upgraded += 1
            print(f"[{index}/{len(points)}] recompute n={n}, c={k-n:+d}: "
                  f"saved dps={existing['dps']} < requested {dps}", flush=True)
        print(f"[{index}/{len(points)}] calculate n={n}, c={k-n:+d}, k={k}; "
              f"dimension={len(classes)}, dps={dps}", flush=True)
        # exact_frame_data has just populated the model's cache, so this call
        # reuses the exact entries instead of constructing the matrix twice.
        record = frame.pgm_success(n, k, dps=dps)
        record["total_elapsed_seconds_including_exact_build"] = time.perf_counter() - point_started
        indexed[n, k] = record
        save_checkpoint(output, indexed)
        computed += 1
        print(f"  success={record['success'][:24]}; "
              f"seed_error={record['seed_projection_error']}; "
              f"relative_residual={record['eigen_residual_relative']}; "
              f"seconds={record['total_elapsed_seconds_including_exact_build']:.3f}", flush=True)
    print(f"Complete: computed={computed}, upgraded={upgraded}, reused={reused}, "
          f"records={len(indexed)}, elapsed_seconds={time.perf_counter()-started:.3f}", flush=True)
    print("Stored success values retain at most 70 significant digits. "
          "No target-spectrum or limiting-curve evaluator was imported.", flush=True)


if __name__ == "__main__":
    main()


==> anc/critical_curve_supplement/records/frame_diagnostics.csv <==
n,copies_k,offset_c,matrix_dimension,dps,success,seed_projection_error,eigen_residual_relative,minimum_positive_eigenvalue,maximum_eigenvalue,numerical_rank,elapsed_seconds
4,1,-3,1,100,0.0004357298474945533769063180827886710239651416122004357298474945533769063,0.0,0.0,2295.0,2295.0,1,0.00016599999798927456
4,2,-2,1,100,0.003703703703703703703703703703703703703703703703703703703703703703703704,0.0,0.0,270.0,270.0,1,8.554200758226216e-05
4,3,-1,1,100,0.02222222222222222222222222222222222222222222222222222222222222222222222,0.0,0.0,45.0,45.0,1,6.929099617991596e-05
4,4,0,2,100,0.1035661492469612578899544453178765874186821658670439037958443504654788,0.0,0.0,9.0,45.0,2,0.00019441600306890905
4,5,1,2,100,0.3872052136483281588287983580457519352877538049107778931699786411305876,0.0,1.2833543e-101,1.875,11.25,2,0.00017133299843408167
4,6,2,3,100,0.7135802469135802469135802469135802469135802469135802469135802469135802,7.1436712e-102,3.824899e-101,0.703125,11.25,3,0.0005715419974876568
4,7,3,4,100,0.8824045659782136219324072152535454706812864415619625923575843358696398,2.8574685e-101,3.422278e-101,0.41015625,11.25,4,0.0011783340014517307
4,8,4,8,100,0.9437749266928653762806807757651210757116519012316569020021013578078507,8.5724054e-101,3.4765999e-101,0.328125,11.25,8,0.006224291995749809
4,9,5,5,100,0.9714673927493053030389785059107866069064876807031698905835143773643437,2.8574685e-101,4.5457478e-101,0.3076171875,4.21875,5,0.0018615840090205893
4,10,6,5,100,0.9853164539916573192759165743771871302211605570600603140946931717048707,4.2862027e-101,4.2328365e-101,0.3076171875,2.2412109375,5,0.002010208001593128
4,11,7,5,100,0.9925494882819787738368437143940890139643974565416190803411587474776099,2.8574685e-101,4.081625e-101,0.3076171875,1.54083251953,5,0.0021616250014631078
8,5,-3,2,100,0.0002246174888033795665811886485798323518480722304933622646758941345369519,7.1436712e-102,1.3442116e-101,4303.125,284006.25,2,0.0001576670038048178
8,6,-2,3,100,0.004786548041764041469366513450224367356447496203338490973274771083709764,4.2862027e-101,1.0661773e-102,189.84375,284006.25,3,0.000505832998896949
8,7,-1,4,100,0.0442370317936244242772452769832578083222028087917025416153577909065614,0.0,5.3788792e-102,18.45703125,284006.25,4,0.0008919170068111271
8,8,0,8,100,0.1902706149777500725442898400247528963334716553808246842018916887337,1.4287342e-101,1.5128828e-101,3.69140625,284006.25,8,0.005682250004610978
8,9,1,5,100,0.4513099421669592954714814849576796523919584035780152176289103122892749,1.4287342e-101,1.3507905e-101,1.29776000977,9682.03125,5,0.001687625001068227
8,10,2,5,100,0.7033021428282570753452292209036917397563901702686003482841785530659165,7.1436712e-101,1.060781e-101,0.689435005188,605.126953125,5,0.0016973750025499612
8,11,3,5,100,0.8597557178912651697956666068360491286453035462234789341708691080360495,0.0,1.6696583e-101,0.473986566067,69.3374633789,5,0.0017437500064261258
8,12,4,10,100,0.9345827907254148525975187945615000128471136665647994768193647841137628,3.5718356e-101,1.816122e-101,0.379189252853,69.3374633789,10,0.010708499990869313
8,13,5,6,100,0.9684054299290736836033345223871577909146354282165076524669537322323911,4.2862027e-101,1.8408381e-101,0.331626017578,14.0841722488,6,0.0029489589942386374
8,14,6,7,100,0.9844078528064048723143068992457854939269401474937598684199203248402705,1.4287342e-101,2.7157565e-101,0.30724175158,14.0841722488,7,0.004113125003641471
8,15,7,8,100,0.9922426884485892567630522265734530524386394515561740102604612786792718,1.4287342e-101,3.1599138e-101,0.295603806444,14.0841722488,8,0.0064225840033032
12,9,-3,5,100,0.0003170159906717085170916514988776141423996473712887214724917072404041324,0.0,1.1491427e-101,2978.35922241,688520079457.0,5,0.00221725000301376
12,10,-2,5,100,0.004852825466853840852495827798304521956323041370712714741587475046076738,1.4287342e-101,1.0896887e-101,186.147451401,2846508110.6,5,0.003242457998567261
12,11,-1,5,100,0.0392082417402998339795532079311192696027050628485556498846882743417599,1.4287342e-101,2.6813111e-102,21.329395473,22755515.419,5,0.0015637500036973506
12,12,0,10,100,0.172309788588720898293374978692348353049112032240267334551139651141919,3.5718356e-101,6.7291661e-102,4.2658790946,22755515.419,10,0.010161917001823895
12,13,1,6,100,0.4342838202556086994844820730690239425923317301951463759559674785374203,2.1431014e-101,1.0926571e-101,1.39904726166,355554.928422,6,0.0034564999950816855
12,14,2,7,100,0.7026751682802330944187625398662945353883335208496558063631765177776221,1.4287342e-101,3.5282891e-102,0.688593574097,355554.928422,7,0.0037217909994069487
12,15,3,8,100,0.8635711171713764531162744240786771906989994972880800766796670589036064,4.2862027e-101,1.118741e-101,0.455475957866,355554.928422,8,0.0052869579958496615
12,16,4,16,100,0.9361080296838396037441456829344551215616098721625029564448567522118983,4.2862027e-101,1.3926293e-101,0.364380766293,355554.928422,16,0.03499066599761136
12,17,5,9,100,0.9686347738823636938819994420440691645820645422984607945195502484553731,2.8574685e-101,1.8185857e-101,0.325149341016,10858.5667061,9,0.007728249998763204
12,18,6,9,100,0.9843510733628898461138054290223529281280966895377771395653869819793376,2.8574685e-101,1.8098138e-101,0.30721831118,641.234293074,9,0.007627458006027155
12,19,7,9,100,0.9921759219130441895020077216206358762034511565506139023107927432854342,1.4287342e-101,1.6428878e-101,0.298490518249,71.3874115337,9,0.009232457989128307
16,13,-3,6,100,0.0002952062858110138418238226031504072804070849029380100930759475947065902,7.1436712e-102,1.2819349e-102,3210.8134655,3.93061274712e+14,6,0.0022000000026309863
16,14,-2,7,100,0.00485696220614963096316879475982640576330626332941024339737496722290257,2.8574685e-101,1.0260791e-101,185.920265006,3.93061274712e+14,7,0.0032282920001307502
16,15,-1,8,100,0.04049153052879031605729757769606569410224668466177538994787049942360593,1.4287342e-101,1.0270958e-101,20.496418104,3.93061274712e+14,8,0.00435654200555291
16,16,0,16,100,0.1770128692928220600125582216237834455983138377954059137945888159177743,1.4287342e-101,1.0291018e-101,4.09928362079,3.93061274712e+14,16,0.031030790996737778
16,17,1,9,100,0.4384419312229962656519558521333458182054750810656548817929178994349805,5.714937e-101,1.0250977e-101,1.37172378241,772187263004.0,9,0.006429791988921352
16,18,2,9,100,0.7026360408138820742697954474238725651643262170856067532782179545351187,2.8574685e-101,3.0870756e-101,0.688541039218,3016356496.11,9,0.006678374993498437
16,19,3,9,100,0.8624969299919843894925512138169668819144069071479787035164469017012173,7.1436712e-102,1.0428842e-101,0.45992389729,23428277.6542,9,0.006828208002843894
16,20,4,18,100,0.9356763646170075702036940046912048208357424331063505931565849365130896,6.4293041e-101,4.1876479e-101,0.367939117832,23428277.6542,18,0.04840949999925215
16,21,5,10,100,0.9685425270746477796223921243443836036035994005999355535356931825057818,0.0,1.077975e-101,0.326736978221,360787.028178,10,0.010385000001406297
16,22,6,11,100,0.984347524677865971500040722628563041081330760502049317010499211258615,7.1436712e-102,1.0862441e-101,0.30721684625,360787.028178,11,0.012372334007523023
16,23,7,12,100,0.9921837953822281388252303066890734250489474065411440412559988557415206,7.1436712e-101,3.3089806e-101,0.297761782327,360787.028178,12,0.01697029201022815
24,21,-3,10,109,0.0002993758986960657302201846789220330275987583202130167390965628781027313,3.9918374e-110,5.8591971e-112,3163.47763367,2.81176624147e+28,10,0.008301250010845251
24,22,-2,11,109,0.004857236888137430953281396014837750587827326120918680134453347645294568,5.3224498e-110,8.0019258e-112,185.90519412,2.81176624147e+28,11,0.009986874996684492
24,23,-1,12,109,0.04025227150605937017622620045703004207146968692964425369329531301645471,5.3224498e-110,1.8751151e-110,20.6460466777,2.81176624147e+28,12,0.012054749997332692
24,24,0,24,109,0.1761420252853009600847820734328330114444493057092969031612230162116183,3.9918374e-110,9.6748931e-112,4.12920933555,2.81176624147e+28,24,0.09144883300177753
24,25,1,13,105,0.4376577292922359104594930822450672524733662007898978429955197078711578,2.1800754e-106,1.4399126e-107,1.37673898368,3.43358864178e+24,13,0.01720595899678301
24,26,2,13,101,0.7026334427485831102259537586149722954920689279632139395015360430168956,7.1436712e-102,7.8657603e-104,0.6885375508,8.38278476996e+20,13,0.01651354100613389
24,27,3,13,100,0.8626923064992417893173456426410984542428163149913372185349164992037416,7.1436712e-102,1.259596e-102,0.459081067196,4.09165839879e+17,13,0.018016332993283868
24,28,4,26,100,0.9357547794908301099899191576220046374478364449350734288355189791575067,1.4287342e-101,1.0079227e-101,0.367264853757,4.09165839879e+17,26,0.1282464579999214
24,29,5,14,100,0.9685580691583956452510132140097292703410525913237096064911764058774768,2.8574685e-101,1.0098272e-101,0.326437719958,3.99210549639e+14,14,0.02407899999525398
24,30,6,15,100,0.9843472890231265201963575288793932227926474798421549174450547923832728,6.4293041e-101,2.3062718e-102,0.30721674897,3.99210549639e+14,15,0.02678654198825825
24,31,7,16,100,0.9921818695352111636455568926527933342196008770060527801107876978189146,1.4287342e-101,3.0339163e-101,0.297898059112,3.99210549639e+14,16,0.03555862499342766
32,29,-3,14,128,0.0002996353255553446559975766784913442065088529768146033733474345511958055,2.1639794e-129,1.0152176e-129,3160.58020581,1.29803434375e+47,14,0.018260124998050742
32,30,-2,15,128,0.004857237961108241883851295634591602595688230709262032380575158524165167,4.3279587e-129,2.0304391e-129,185.905135253,1.29803434375e+47,15,0.02262387500377372
32,31,-1,16,128,0.04023729715260242276902802289258374560080875793705540749598178171888671,2.8853058e-129,1.0152234e-129,20.6554957643,1.29803434375e+47,16,0.027597082997090183
32,32,0,32,128,0.1760874299591626736333871627606280068286894097766112385983235922232655,1.4426529e-129,4.4693074e-131,4.13109915286,1.29803434375e+47,32,0.18831912500900216
32,33,1,17,122,0.4376087881819537048077180454710535603981229747025625192071526722905054,4.5381937e-123,1.0645308e-123,1.37705406217,9.90344278849e+41,17,0.03360558299755212
32,34,2,17,118,0.7026334325999498724850871492791627927059572594531093350106128518389813,4.9569177e-119,1.7441538e-119,0.688537537174,1.51114544502e+37,17,0.03366341700893827
32,35,3,17,113,0.862704610271583945457122722035971104178085950100445393625782398558492,3.2485656e-114,3.7218415e-116,0.459028526866,4.6115443686e+32,17,0.03493620800145436
32,36,4,34,113,0.9357597191978071078362428892106145050985146679362094998217266142074209,4.8728483e-114,1.1431271e-114,0.367222821492,4.6115443686e+32,34,0.23586591699859127
32,37,5,18,109,0.9685590674913380781502587838352381488395669595221512984299694152178787,5.3224498e-110,3.7462419e-110,0.326419040567,2.81450226442e+28,18,0.04457025000010617
32,38,6,19,109,0.9843472881026002248350894186218895931560293513184470534178583028646877,1.3306125e-109,1.4434127e-111,0.30721674859,2.81450226442e+28,19,0.0484792499919422
32,39,7,20,109,0.9921817560523353667801013869831283064004937365379791160236955756818078,5.3224498e-110,1.8732925e-110,0.297906581935,2.81450226442e+28,20,0.05988499999511987
64,61,-3,30,250,0.0002996526154457308736989471119673951847225144827865839393701235018554567,0.0,2.45701e-251,3160.38729833,8.58132270435e+169,30,0.16983820899622515
64,62,-2,31,250,0.004857237965315970465809688968007572682071609384198415861044299369152549,3.4917537e-251,1.228505e-251,185.905135022,8.58132270435e+169,31,0.1859122499881778
64,63,-1,32,250,0.04023629879102308781300951641657863720828675308137676297942388347801171,3.4917537e-251,6.8521648e-254,20.656126104,8.58132270435e+169,32,0.20224625000264496
64,64,0,64,250,0.1760837896245745012432799482983133368057581131919343068290272086245586,8.7293844e-252,6.9629603e-254,4.1312252208,8.58132270435e+169,64,1.7905217499937862
64,65,1,33,240,0.4376055257884099387257220265243698640630137448813641514432993093196104,7.4984841e-242,1.0552778e-241,1.37707507392,9.98997444677e+159,33,0.2224993749987334
64,66,2,33,231,0.7026334325601513116866813363304461793652612571759369619399148224711239,2.4154308e-232,3.4579342e-237,0.68853753712,2.32597218053e+150,33,0.22736741600965615
64,67,3,33,222,0.8627054308981898554790019300523550855959001423533034112812170402116715,8.6451635e-223,3.3416357e-227,0.4590250248,1.08311519945e+141,33,0.22321224999905098
64,68,4,66,222,0.9357600486686519946748240875759199827902700738967288885597100071057545,3.4580654e-223,4.322977e-228,0.36722001984,1.08311519945e+141,66,1.3939619579905411
64,69,5,34,213,0.9685591341585195428597346959397889425961291848024292810906338531844904,5.5696042e-214,1.4678615e-214,0.326417795395,1.00872963527e+132,34,0.2459414160111919
64,70,6,35,213,0.984347288098990317795766555727715293794375416244476669286664463903748,0.0,1.6079266e-214,0.307216748589,1.00872963527e+132,35,0.26315558300120756
64,71,7,36,213,0.9921817485157222871089463756152269278791836958130208081026086752567506,7.4261389e-214,1.8566984e-214,0.297907150138,1.00872963527e+132,36,0.2927219589910237
128,125,-3,62,727,0.0002996526157095529465929695056881527610778715771452041143827754846869034,0.0,1.9402181e-734,3160.38729538,5.82193518685e+646,62,2.0633590419893153
128,126,-2,63,727,0.004857237965315970466789377122214361231625509038341966368080777324182341,1.0293438e-727,3.6215442e-728,185.905135022,5.82193518685e+646,63,2.167476958988118
128,127,-1,64,727,0.0402362987757889840361208211106846024765340274257311286488773821861036,5.1467192e-728,1.8107721e-728,20.6561261136,5.82193518685e+646,64,2.2616376249934547
128,128,0,128,727,0.1760837895690258867989996829423633297999580669006890123183194915809557,2.5733596e-728,1.8107721e-728,4.13122522272,5.82193518685e+646,128,48.93466416600859
128,129,1,65,708,0.4376055257386292876976408604918990324513808817109179112349763899227008,2.3735053e-709,3.340285e-709,1.37707507424,1.57803869441e+627,65,2.3443855829973472
128,130,2,65,688,0.7026334325601513116774150118019248991871586907545681613226541868308228,7.0053512e-689,1.2323476e-689,0.68853753712,8.55456490374e+607,65,2.315696250007022
128,131,3,65,669,0.8627054309107121844882417566153107417673118953524927372060368766787092,1.2922592e-669,7.1792734e-679,0.459025024747,9.2748778533e+588,65,2.279484874990885
128,132,4,130,669,0.9357600486736795520680656180355313311989943801273797355472052809125073,1.7768564e-669,2.3816968e-679,0.367220019798,9.2748778533e+588,130,14.543865750005352
128,133,5,66,651,0.9685591341595369262867202731080624610331764112482958553941628330481605,7.4493671e-652,1.4723105e-652,0.326417795376,2.01116854362e+570,66,2.3955272909952328
128,134,6,67,651,0.9843472880989903177949260587480238499244943342638757747545477984512215,1.8623418e-652,1.6128353e-652,0.307216748589,2.01116854362e+570,67,2.4767288750008447
128,135,7,68,651,0.9921817485156073132283515132010775598846814115814168878665365968410489,3.7246836e-652,3.9313704e-652,0.297907150147,2.01116854362e+570,68,2.615822791995015
256,253,-3,126,2606,0.0002996526157095529466543953687276164871658184929183039671838305436483056,9.6233778e-2607,5.0786949e-2607,3160.38729538,1.55682683729e+2525,126,48.657106166007
256,254,-2,127,2606,0.004857237965315970466789377122214361231678618039599432069351805352558972,1.2029222e-2606,5.0786949e-2607,185.905135022,1.55682683729e+2525,127,51.7219261249993
256,255,-1,128,2606,0.0402362987757889840325738549217025318733551425704292428436822423714545,4.8116889e-2607,5.0786949e-2607,20.6561261136,1.55682683729e+2525,128,49.84566329199879
256,256,0,256,2606,0.1760837895690258867860662632818319026331810684460928968604126866665815,1.3232145e-2606,1.6928983e-2607,4.13122522272,1.55682683729e+2525,256,352.0947099170007
256,257,1,129,2567,0.4376055257386292876860503994698307141355285736266950997560836435326326,1.6373329e-2568,2.3042537e-2568,1.37707507424,2.28755144055e+2486,129,53.79229200001282
256,258,2,129,2528,0.702633432560151311677415011801924899186656362295329236844493967363774,2.228622e-2529,4.7045815e-2529,0.68853753712,6.72250948896e+2447,129,53.938482333993306
256,259,3,129,2490,0.8627054309107121844911573385405697158610922148266213582188896777533154,7.5836079e-2491,5.7856141e-2510,0.459025024747,3.95113596381e+2409,129,59.86997691700526
256,260,4,258,2490,0.9357600486736795520692361874602281705530978045624334178004138489845904,9.4795098e-2492,2.6681436e-2491,0.367220019798,3.95113596381e+2409,258,354.0252232500061
256,261,5,130,2452,0.9685591341595369262869571511466471670890904917957164398968426516335522,1.612855e-2453,2.3193467e-2465,0.326417795376,4.64453800479e+2371,130,53.005169916999876
256,262,6,131,2452,0.9843472880989903177949260587480238499244487708313083263373477727135647,8.0642751e-2453,2.5407163e-2465,0.307216748589,4.64453800479e+2371,131,53.34384308299923
256,263,7,132,2452,0.9921817485156073132283247437585466118206013034481748448197200227916745,0.0,2.9337698e-2465,0.297907150147,4.64453800479e+2371,132,52.21514704199217


==> anc/critical_curve_supplement/release_manifest.json <==
{
  "schema_version": 1,
  "release_version": "1.0.0-arxiv.1",
  "numerical_release_version": "1.0.0",
  "release_date": "2026-09-24",
  "files": [
    {
      "path": "CITATION.cff",
      "bytes": 615,
      "sha256": "e7e2504c5cc8f13a662b5374ea9a7e782225f0e12f49f4fa6c720bae32537c54"
    },
    {
      "path": "README.md",
      "bytes": 4062,
      "sha256": "396e6656bfd987226454ccd2999491474bcbeae459b99126e51d3a42e73e6958"
    },
    {
      "path": "README_EN.md",
      "bytes": 7165,
      "sha256": "35e1162e0be314ffcdca18d23b445fcab85b0d09db19aaccfe48ece124441fa6"
    },
    {
      "path": "RELEASE_NOTES.md",
      "bytes": 4819,
      "sha256": "e37e72a45be0687c3acde587f2d19ea6ca82c8ee574c1f22a68cfac9d62a24ec"
    },
    {
      "path": "REPRODUCIBILITY_GUIDE.pdf",
      "bytes": 176182,
      "sha256": "406f0f4128b8f873e7bc0559b3ac3c00e56e6f7f62ebcf50a87843a4f057dd54"
    },
    {
      "path": "START_HERE.md",
      "bytes": 6777,
      "sha256": "a18f6c2c92975b02057726cccb682e77cb46b6b19cfad3f03cdc7305e9689981"
    },
    {
      "path": "delivery_checksums.json",
      "bytes": 8918,
      "sha256": "24fe1d9d0ae2907c35e19271f490693208b5e2c59ed192573c0c818ce40ce6b0"
    },
    {
      "path": "environment.json",
      "bytes": 328,
      "sha256": "dda52b51b013defbd77c6c59bfab126aaa028648323af4e4140898ee210c0ef2"
    },
    {
      "path": "figures/TIT_log_scale_comparison.pdf",
      "bytes": 48093,
      "sha256": "8dadac163c110df72bc5cabab4bcd1d77db8c53abd8695b47b6036158bbbbeeb"
    },
    {
      "path": "figures/TIT_unit_offset_with_deviations.pdf",
      "bytes": 78062,
      "sha256": "2f0ebd4a98626b6216f1d645a9be2fcd19d756447da9015c6a98b6d551520fe7"
    },
    {
      "path": "package_checksums.json",
      "bytes": 7537,
      "sha256": "4cb8da2578474c7335db7bd7ab5d270bdae066103b2f664a6ee257028881006f"
    },
    {
      "path": "packaging_validation.json",
      "bytes": 569,
      "sha256": "38bee85cdb6e1c3e5ddfea3f1f6286abaef94b5d093b2df36cbd8396cafd760f"
    },
    {
      "path": "previews/TIT_log_scale_comparison.png",
      "bytes": 456985,
      "sha256": "ce561879126d0c72e5714749150f3e8be7f55310497f2587f6732c4b6bf4f137"
    },
    {
      "path": "previews/TIT_unit_offset_with_deviations.png",
      "bytes": 709172,
      "sha256": "8acff55831b2f0633f6e14c610da1db34ac3f1f877aa9ee875c59dce13abc332"
    },
    {
      "path": "provenance/pre_release/START_HERE.md",
      "bytes": 6441,
      "sha256": "d673a61d0796e2396be1051cf53318bcf97ba4d198e6a143b3c9d1e78d24c34e"
    },
    {
      "path": "provenance/pre_release/TIT_log_scale_comparison.incoming.pdf",
      "bytes": 47906,
      "sha256": "ea47ca0e62dab9bae492ce61c7ee0e4c5f6ef1322a93332c420c0ea578059523"
    },
    {
      "path": "provenance/pre_release/checksum_forensics.json",
      "bytes": 2728,
      "sha256": "00da2d5d3cdf11bea72a9af548c541217e0fdead4c4f575a3429db4a479c77c3"
    },
    {
      "path": "provenance/pre_release/compare_scales.incoming.py",
      "bytes": 6385,
      "sha256": "3d91a105d753e10dfd7e6c8c65c3e575359284efb6cc239ac550a611dffac0ae"
    },
    {
      "path": "provenance/pre_release/delivery_checksums.json",
      "bytes": 8918,
      "sha256": "b458169bd96c2c575cc7648a84bcb0f02ceccdb22dcee97c836f06c702060315"
    },
    {
      "path": "provenance/pre_release/package_checksums.json",
      "bytes": 7537,
      "sha256": "867fca79edcf8d9e6c665de488549c1534280f417d5d8c7096b4efac2f4f6812"
    },
    {
      "path": "provenance/release_plot_annotations.patch",
      "bytes": 1492,
      "sha256": "a11d71d53c7b5154622df035132d95c8f0e730477a7afa63889af9e6734bd53a"
    },
    {
      "path": "recompute_frame.py",
      "bytes": 7315,
      "sha256": "bb29f03f40b24bc5ff2e9a0ba6b74cbc31e728c5b178104434f72db2cff85f5a"
    },
    {
      "path": "records/frame_diagnostics.csv",
      "bytes": 17020,
      "sha256": "7d57a5e5b84043ca4d58253b38a2699966bbdbaafe5d02c653eecf294bd02c52"
    },
    {
      "path": "records/trial_outcomes.csv",
      "bytes": 1508448,
      "sha256": "9aedf17fce3d97e8e7dae5680384144601c871dcda570b510dc27cb0ceab3c60"
    },
    {
      "path": "release_metadata.json",
      "bytes": 684,
      "sha256": "3d769366467c643a7a44807a89724bced4b4884957eaf35d2e8c1b6124e0feb4"
    },
    {
      "path": "reproduce.py",
      "bytes": 2335,
      "sha256": "9ffea069085830887b8fa5617ec908834944365d9983c5818f60a2ae51dc9700"
    },
    {
      "path": "requirements.txt",
      "bytes": 60,
      "sha256": "c08ea954cdb5dae1515f2d7fbcec2f943ae7bed31e57a2b3545a4cda9804fde1"
    },
    {
      "path": "source/TIT_log_scale_comparison/README.md",
      "bytes": 2687,
      "sha256": "2967a8fef6872d962ef7daeb2f8e4b5bbd4b0f6cf39b6a81b1aaa029adb083e5"
    },
    {
      "path": "source/TIT_log_scale_comparison/compare_scales.py",
      "bytes": 6374,
      "sha256": "e77b09ae631688f2d453c2426b8b2cf3274f8c96cec779951491d4c4d9965454"
    },
    {
      "path": "source/TIT_log_scale_comparison/data/log_comparison.csv",
      "bytes": 59672,
      "sha256": "0a71cef1ec517c1039d5e2da8a82932942ad7bb7c10d116000196f02758e2ddf"
    },
    {
      "path": "source/TIT_log_scale_comparison/data/precision_checks.json",
      "bytes": 1075,
      "sha256": "386606041d0dd5c5fc84a7e79b8032e825deff55a170bcdd798845c6f18f3e99"
    },
    {
      "path": "source/TIT_log_scale_comparison/data/source_theory_curves.csv",
      "bytes": 19503,
      "sha256": "16e4358a2f5e408540939b3d757232e1b2b79ac3b1dd4fd7df2da3c4a5e60a07"
    },
    {
      "path": "source/TIT_log_scale_comparison/pdf_preflight.json",
      "bytes": 495,
      "sha256": "07ae2f3d58307f6c669f5f4ad28dbe7851bd0651d37f82e97474e61330c67f37"
    },
    {
      "path": "source/TIT_log_scale_comparison/reference_evaluator.py",
      "bytes": 18303,
      "sha256": "1edc9bc970d3fd6539a8a78de3908fddcfdbd300a7fdb7eb04809c7289904212"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/README.md",
      "bytes": 3512,
      "sha256": "d53cfc53ce61cb39be2ad4938b0ebff5735745a3b63da894e12d4c351d90cf82"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/data/additional_n12_n24.json",
      "bytes": 13795,
      "sha256": "efe27858084360a01efbea9b12a6ab7300d145f636c1282ea0005a16794814b4"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/data/additional_n256.json",
      "bytes": 986290,
      "sha256": "8e3d926768d994f5e57bdbcfb13057b7789aa1246636921ce95308ad91c9c717"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/data/additional_n256_exceptional.json",
      "bytes": 1289655,
      "sha256": "2936f793ed09cc66de46e6c1c378aea987995777d560cd6547f2e08f4a64bac5"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/data/additional_unit_offsets.json",
      "bytes": 989491,
      "sha256": "c5103f327d933f27eca168841cc78a5c5827106ac9b82b6dd7b6705a3542c493"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/data/monte_carlo_samples.csv",
      "bytes": 43246,
      "sha256": "572c5b5544bfeca9313c5ea6e3525befb74bf0bf9c2817cca131b945d6c9d85f"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/data/panel_statistics.json",
      "bytes": 3232,
      "sha256": "6ddf8a68e343bbb7397da6adb1fc4e18dcff8279924f0200c0291792cd2c46b3"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/data/previous_simulated_trials.npz",
      "bytes": 15253,
      "sha256": "d25d1bd6d1f56aa3f97d1a19245e7b99302364427be624f9bbcc2452d688b661"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/data/prior_independent_results.json",
      "bytes": 1985385,
      "sha256": "84b90485e82af55f72c9d4042dba55821ae3ada3eda15a915297e652a787e8cf"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/data/sampling_summary.json",
      "bytes": 966,
      "sha256": "ae49352f5fb95af7692ce26e6d2d220b87c3a664856bbda3e2aeafa585bd3c13"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/data/selected_independent_results.json",
      "bytes": 4988497,
      "sha256": "a68da50b4e81ad89401f62eea60f55652d101fe40cc7f4b56366a73110508fc5"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/data/simulated_trials.npz",
      "bytes": 28668,
      "sha256": "214ce0043b08a4f13bdcb3686bc61f67181e08a8b768c314cf343667d29fe0ba"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/data/theory_curves.csv",
      "bytes": 19503,
      "sha256": "16e4358a2f5e408540939b3d757232e1b2b79ac3b1dd4fd7df2da3c4a5e60a07"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/figure_manifest.json",
      "bytes": 2835,
      "sha256": "b5f72da4d0e76ce74a018258ac1500b315b76d5a96e16038204c04a6876eb46f"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/generate_exceptional.py",
      "bytes": 1937,
      "sha256": "a347f737a3729d1bbc7c9a0315b18964d74e0b465c858f552b5a27a4f69ee4e7"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/generate_unit_additional.py",
      "bytes": 1477,
      "sha256": "a5da584b3187892c27fa4040367f0b12b59f3a884e4975bfc6633b81b078d680"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/model/independent_code_frame.py",
      "bytes": 8946,
      "sha256": "52c572c06789ea87122c64af47cc076674858d87b0446a4434dfa69298e4ec6d"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/model/reference_evaluator.py",
      "bytes": 18303,
      "sha256": "1edc9bc970d3fd6539a8a78de3908fddcfdbd300a7fdb7eb04809c7289904212"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/pdf_preflight.json",
      "bytes": 767,
      "sha256": "f8b3e925e9d4a33551ab0c627809e382a9c66cdf9db40a33b80c7f07be881b21"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/plot_unit_offset.py",
      "bytes": 7229,
      "sha256": "fc6fea1d4e902def1d81c13ae1bc4e1530f7564c200b9979e222f36028e61515"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/prepare_samples.py",
      "bytes": 6354,
      "sha256": "9a4a48c46eaafe69288ecea3d719254e005d0b3f324b1385ade5ba60595dca06"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/previous_version_manifest.json",
      "bytes": 5394,
      "sha256": "9aa980c275851d025bdad7954e9fb60f3206fb416035766f70ff50cd2400c8a8"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/reviewer_notes_final.json",
      "bytes": 1050,
      "sha256": "1fe494eb6478c58c0d17829c542289a231fda56a3e890497bb3e9d79e1a1051b"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/validation_checks.json",
      "bytes": 543,
      "sha256": "5e7c3d5202e91c9692d49419ace2f5473a60b8fd14b60a947abd4790ec3b0640"
    },
    {
      "path": "source/TIT_nine_panel_unit_offset/verify_results.py",
      "bytes": 3943,
      "sha256": "aa5b5def8ea0279449d73c8e99dd835dabce0e331cb921f003813d36b870a05c"
    },
    {
      "path": "source_provenance.json",
      "bytes": 12497,
      "sha256": "44bcd31aa5bfb38e9c2e6c7f6f9727f05257e984189e25406fae4a6ae4e5438d"
    },
    {
      "path": "validation/delivery_validation.json",
      "bytes": 763,
      "sha256": "d325101780de6c1556fa978538ab6f66b213e4be852a8e7c1705816471cfc873"
    },
    {
      "path": "validation/recompute_frame_checks.json",
      "bytes": 1063,
      "sha256": "3b22a09efaaa7fe150f1db107c7d418d4498da20aa35f04d8e834782fd8d9451"
    },
    {
      "path": "validation/release_environment.json",
      "bytes": 572,
      "sha256": "a5009a44f337fb780b7b87bddbe28f3db6329e79f6ec45a0885619b4c776cd8b"
    },
    {
      "path": "validation/release_frame_n4.json",
      "bytes": 7763,
      "sha256": "67ba3e09caca7e9c22b4ed7e6e9a3a8d4647c3f45e2f10e264cbc6eaed513df9"
    },
    {
      "path": "validation/release_regression.json",
      "bytes": 6523,
      "sha256": "17f7c2d36020fe5c163a0ca0fbb5a5dd97924ed19431774d74acc73dbc9ec8a6"
    },
    {
      "path": "validation/release_verifier_tests.json",
      "bytes": 2083,
      "sha256": "a69a36e6e82ed471ac7324db157f4518b63add6f97ce40d1fda4dd635c6cdca4"
    },
    {
      "path": "validation/resampling_verification.json",
      "bytes": 372,
      "sha256": "1f092c5c6bd1f24181c02a06d05af4356d8860bb7aaf807df9d28760c8191d5e"
    },
    {
      "path": "validation/sampling_validation.json",
      "bytes": 591,
      "sha256": "4513e30bb563157f5cb628458e2c3508f2a359954a4f231878d4497c358e6941"
    },
    {
      "path": "verify_package.py",
      "bytes": 605,
      "sha256": "4cb0a98c2802734e0e9d32e8d6f359441751722788bfed212e96e9adbb0507e7"
    },
    {
      "path": "verify_release.py",
      "bytes": 11360,
      "sha256": "ae6a393d846219fdbdbc92ef9503219a1968c84bcba1c575560c29ffe9cb1587"
    }
  ],
  "exclusions": {
    "directories": [
      "regenerated",
      "regenerated_sampling",
      "regenerated_figures",
      "regenerated_log"
    ],
    "directory_names": [
      "__pycache__",
      ".cache"
    ],
    "file_globs": [
      ".DS_Store",
      "*.pyc"
    ]
  }
}


==> anc/critical_curve_supplement/release_metadata.json <==
{
  "version": "1.0.0",
  "release_date": "2026-09-24",
  "archive": "arxiv_submission.zip",
  "distribution": "arXiv ancillary distribution of numerical release 1.0.0",
  "public_repository": null,
  "doi": null,
  "citation_file": "CITATION.cff",
  "guide": "REPRODUCIBILITY_GUIDE.pdf",
  "integrity_manifest": "release_manifest.json",
  "validation": "validation/release_regression.json",
  "scope": "Code/data packaging, documented plotting annotations, figure synchronization, and manuscript availability citation; no new mathematical appendix.",
  "distribution_id": "1.0.0-arxiv.1",
  "location_in_archive": "anc/critical_curve_supplement/",
  "guide_source_included": false
}


==> anc/critical_curve_supplement/reproduce.py <==
#!/usr/bin/env python3
"""Redraw both figures in a new directory without altering packaged originals."""
from pathlib import Path
import argparse
import os
import shutil
import subprocess
import sys

ROOT = Path(__file__).resolve().parent
FIGURES = [
    ('TIT_nine_panel_unit_offset', 'plot_unit_offset.py', 'TIT_unit_offset_with_deviations'),
    ('TIT_log_scale_comparison', 'compare_scales.py', 'TIT_log_scale_comparison'),
]


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output-dir', type=Path, default=ROOT / 'regenerated',
                        help='New directory for working copies and redrawn figures.')
    parser.add_argument('--resample', action='store_true',
                        help='Regenerate the same seeded trials using saved independent probabilities.')
    parser.add_argument('--recompute-log', action='store_true',
                        help='Recompute high-precision differences and precision checks.')
    args = parser.parse_args()
    out = args.output_dir.resolve()
    if out.exists():
        parser.error(f'Output directory already exists: {out}. Choose a new directory.')
    out.mkdir(parents=True)
    shutil.copytree(ROOT / 'source', out / 'source')
    (out / 'figures').mkdir()
    (out / 'previews').mkdir()
    env = os.environ.copy()
    for name in ['OPENBLAS_NUM_THREADS', 'OMP_NUM_THREADS']:
        env.setdefault(name, '2')
    env['PYTHONDONTWRITEBYTECODE'] = '1'

    def run(folder, script):
        subprocess.run([sys.executable, str(folder / script)], cwd=folder,
                       env=env, check=True)

    for directory, script, stem in FIGURES:
        folder = out / 'source' / directory
        if directory == 'TIT_nine_panel_unit_offset' and args.resample:
            run(folder, 'prepare_samples.py')
        if directory == 'TIT_log_scale_comparison' and args.recompute_log:
            (folder / 'data/log_comparison.csv').unlink()
        run(folder, script)
        if directory == 'TIT_nine_panel_unit_offset':
            run(folder, 'verify_results.py')
        shutil.copy2(folder / f'{stem}.pdf', out / 'figures' / f'{stem}.pdf')
        shutil.copy2(folder / f'{stem}.png', out / 'previews' / f'{stem}.png')
    print(f'Both redrawn PDFs: {out / "figures"}')


if __name__ == '__main__':
    main()


==> anc/critical_curve_supplement/requirements.txt <==
numpy==1.26.4
scipy==1.15.2
matplotlib==3.9.2
mpmath==1.3.0


==> anc/critical_curve_supplement/source/TIT_log_scale_comparison/README.md <==
# Log-scale comparison of finite-n and fixed-offset curves

This supplement compares two logarithmic displays for the same nine values
`n = 4, 8, 12, 16, 24, 32, 64, 128, 256` and all integer offsets `c = -3, ..., 7`.
The previous 3-by-3 Monte Carlo figure remains unchanged.

- Panel (a): logarithmic success-probability axis. The lower-probability tail is
  expanded, but the large-n curves still overlap.
- Panel (b): logarithmic absolute finite-size deviation,
  `abs(P(n,n+c) - P_infinity(c))`. This directly resolves the magnitude of
  convergence. Absolute values omit the sign; signed differences are included
  in `data/log_comparison.csv`. Lines connect discrete integer offsets only.

These are deterministic formula comparisons, not Monte Carlo observations.
The limiting reference is the proposed fixed-offset series supplied with the
research implementation; the plot itself does not prove that series is the limit.
Sampling residuals in the previous figure are a different quantity:
`p_hat - P(n,n+c)`.

At `c=0`, the absolute finite-size deviations are approximately `3.64e-6`
for `n=32`, `5.55e-11` for `n=64`, and `7.01e-40` for `n=256`.
For 1,000 independent Bernoulli trials, the standard error near the limiting
probability at this offset is approximately `0.012`. Those Monte Carlo trials
therefore cannot resolve the small finite-size deviations for large n.

## Numerical precision

For n below 256, the inputs are the prior 90-digit formula evaluations copied
into `data/source_theory_curves.csv`. For n=256, both formulas are evaluated
again at 160-digit precision. Subtraction is performed in decimal arithmetic
before converting differences to floating point for plotting.

The especially small differences at n=256 and c=-2, 2, 6 were rechecked at
200-digit precision with a longer limiting-series truncation. Relative changes
in these differences are below `4e-81`; see `data/precision_checks.json`.
The previously exported 70-digit independent-matrix probabilities do not have
enough saved digits for these differences, which are of order `1e-79` to `1e-78`.
They are deliberately not used to generate this logarithmic comparison.

## Files and reproduction

`TIT_log_scale_comparison.pdf` is a one-page vector PDF, 7.16 by 4.55 inches,
with embedded fonts and type no smaller than 9 points. The PNG is a preview.
`compare_scales.py` generates both using `reference_evaluator.py` and the data
in this folder. Run with Python, Matplotlib, and NumPy available:

```sh
python compare_scales.py
```

The script reuses `data/log_comparison.csv` when present. To recalculate, make a
fresh copy of this folder without that generated CSV and run the script there.


==> anc/critical_curve_supplement/source/TIT_log_scale_comparison/compare_scales.py <==
#!/usr/bin/env python3
"""Compare logarithms of probabilities and absolute finite-size corrections.

The curves here are deterministic formula evaluations, not Monte Carlo data.
Do not subtract the 70-digit independent-frame export: several n=256
differences are below its serialization precision.
"""
from pathlib import Path
from decimal import Decimal, localcontext
import csv
import json
import math
import textwrap
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import reference_evaluator as ref

ROOT=Path(__file__).resolve().parent
NS=[4,8,12,16,24,32,64,128,256]
COLORS=['#185B83','#185B83','#B26324','#B26324','#75648C','#75648C','#657434','#657434','#202020']
MARKERS=['o','s','^','v','D','P','<','>','x']


def data():
    source=list(csv.DictReader((ROOT/'data/source_theory_curves.csv').open()))
    records=[]
    for row in source:
        n,c=int(row['n']),int(row['offset_c'])
        finite=Decimal(row['finite_formula']);limit=Decimal(row['fixed_offset_series'])
        precision=90
        if n==256:
            precision=160
            finite=ref.finite_success(n,n+c,precision=precision)
            limit=ref.limiting_success(c,precision=precision,r_max=130)
        with localcontext() as ctx:
            ctx.prec=200
            difference=finite-limit
            assert difference!=0
            records.append({'n':n,'offset_c':c,'finite_probability':str(finite),
                            'fixed_offset_series':str(limit),'signed_difference':str(difference),
                            'absolute_difference':str(abs(difference)),
                            'relative_absolute_difference':str(abs(difference)/limit),
                            'formula_precision_digits':precision})
    with (ROOT/'data/log_comparison.csv').open('w',newline='') as f:
        writer=csv.DictWriter(f,fieldnames=list(records[0]));writer.writeheader();writer.writerows(records)
    checks=[]
    for c in [-2,2,6]:
        first=next(r for r in records if r['n']==256 and r['offset_c']==c)
        with localcontext() as ctx:
            ctx.prec=220
            again=ref.finite_success(256,256+c,precision=200)-ref.limiting_success(c,precision=200,r_max=150)
            relative=abs(again-Decimal(first['signed_difference']))/abs(again)
        assert relative<Decimal('1e-60')
        checks.append({'n':256,'c':c,'first_precision':160,'second_precision':200,
                       'relative_change_of_difference':str(relative)})
    (ROOT/'data/precision_checks.json').write_text(json.dumps(checks,indent=2)+'\n')
    return records


def main():
    path=ROOT/'data/log_comparison.csv'
    if path.exists():
        records=list(csv.DictReader(path.open()))
        for r in records:r['n'],r['offset_c']=int(r['n']),int(r['offset_c'])
    else:records=data()
    plt.rcParams.update({'font.family':'serif','font.serif':['Times New Roman','DejaVu Serif'],
                         'mathtext.fontset':'stix','font.size':9,'axes.labelsize':10,'axes.titlesize':10,
                         'xtick.labelsize':9,'ytick.labelsize':9,'legend.fontsize':9,
                         'axes.linewidth':.65,'pdf.fonttype':42,'ps.fonttype':42,'svg.fonttype':'path'})
    fig,(a,b)=plt.subplots(1,2,figsize=(7.16,4.55))
    handles=[]
    for i,n in enumerate(NS):
        rows=sorted([r for r in records if r['n']==n],key=lambda r:r['offset_c'])
        c=[r['offset_c'] for r in rows]
        p=[float(Decimal(r['finite_probability'])) for r in rows]
        d=[float(Decimal(r['absolute_difference'])) for r in rows]
        style='-' if i%2==0 else (0,(3,1.5))
        a.semilogy(c,p,color=COLORS[i],ls=style,lw=.85,marker=MARKERS[i],ms=3.0,
                   mfc='white',mew=.65,zorder=1+i/10)
        b.semilogy(c,d,color=COLORS[i],ls=style,lw=.95,marker=MARKERS[i],ms=3.6,
                   mfc='white',mew=.7)
        handles.append(Line2D([],[],color=COLORS[i],ls=style,lw=1,marker=MARKERS[i],
                              markersize=4,markerfacecolor='white',label=fr'$n={n}$'))
    first=sorted([r for r in records if r['n']==4],key=lambda r:r['offset_c'])
    a.semilogy([r['offset_c'] for r in first],[float(r['fixed_offset_series']) for r in first],
               color='black',lw=1.3,ls=(0,(5,2)),zorder=5)
    a.text(.96,.45,'Black dashed: fixed-offset limit',transform=a.transAxes,ha='right',va='top',fontsize=9)
    a.set_title('(a) Log scale on probability',loc='left',pad=8)
    b.set_title('(b) Log scale on finite-size deviation',loc='left',pad=8)
    a.set_ylabel('Success probability');a.set_ylim(1e-4,1.4)
    b.set_ylabel(r'$|P^*_{n,n+c}-P_{\infty}(c)|$')
    b.set_yticks([1,1e-20,1e-40,1e-60,1e-80])
    for ax in [a,b]:
        ax.set_xlabel(r'Offset $c=k-n$');ax.set_xlim(-3.35,7.35)
        ax.set_xticks(list(range(-3,8)));ax.grid(axis='y',color='.88',ls=':',lw=.5)
        ax.tick_params(direction='in',top=True,right=True,pad=3)
    fig.subplots_adjust(left=.085,right=.985,bottom=.33,top=.905,wspace=.30)
    fig.legend(handles=handles,loc='lower center',bbox_to_anchor=(.535,.115),ncol=5,
               frameon=False,handlelength=1.75,columnspacing=1.2,labelspacing=.5)
    note=('Deterministic formula comparison, not sampling residuals. Differences are subtracted before conversion '
          'to plotting precision; n=256 uses 160-digit evaluations. Absolute values omit the sign. '
          'P-infinity denotes the fixed-offset limit; lines guide the eye.')
    fig.text(.085,.089,'\n'.join(textwrap.wrap(note,112)),ha='left',va='top',fontsize=9,linespacing=1.2)
    fig.canvas.draw();renderer=fig.canvas.get_renderer();bounds=fig.bbox
    for t in fig.findobj(matplotlib.text.Text):
        if t.get_visible() and t.get_text():
            box=t.get_window_extent(renderer)
            if box.width and box.height:
                # Ignore logarithmic locator labels outside the view limits.
                if t in [tick.label1 for ax in [a,b] for tick in ax.yaxis.get_major_ticks()+ax.yaxis.get_minor_ticks()]:continue
                assert box.x0>=-.5 and box.y0>=-.5 and box.x1<=bounds.width+.5 and box.y1<=bounds.height+.5,t.get_text()
    fig.savefig(ROOT/'TIT_log_scale_comparison.pdf')
    fig.savefig(ROOT/'TIT_log_scale_comparison.png',dpi=450)
    plt.close(fig)
    print(ROOT/'TIT_log_scale_comparison.pdf')


if __name__=='__main__':main()


==> anc/critical_curve_supplement/source/TIT_log_scale_comparison/data/log_comparison.csv <==
n,offset_c,finite_probability,fixed_offset_series,signed_difference,absolute_difference,relative_absolute_difference,formula_precision_digits
4,-3,0.000435729847494553376906318082788671023965141612200435729847494553376906318082788671023965142,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541,0.000136077231785000430251922714061054536795993216574422581543288227461092910732704386579924601,0.000136077231785000430251922714061054536795993216574422581543288227461092910732704386579924601,0.45411661587795803928157076330416321303110341004223564787346103139246089419867255926108327631422072112507891907050775675529943439222595896569982233810114907634934466692039516592944382693182944073529293,90
4,-2,0.00370370370370370370370370370370370370370370370370370370370370370370370370370370370370370370,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564,-0.00115353426161226676308567341851065752797491433589572836564810164885526819662714093800243194,0.00115353426161226676308567341851065752797491433589572836564810164885526819662714093800243194,0.23748769770995308120209116730510032408574281927343258713680463371807399275171904538626492565766871635751056523767528013656511961709196279717874148582464925189426951527854581073746149769263590731945349,90
4,-1,0.0222222222222222222222222222222222222222222222222222222222222222222222222222222222222222224,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519,-0.0180140765535667618103516326994803096509406389258156710599934330326627640851743317088936295,0.0180140765535667618103516326994803096509406389258156710599934330326627640851743317088936295,0.44770709786075565939947756049964711080835959053233175743567835288346166964889820218877780589852202700832839695502465250568209014733008819825406709879425188270044267118420088785764973315616519266168310,90
4,0,0.103566149246961257889954445317876587418682165867043903795844350465478787132737339147780593,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165,-0.072517640322064628896111817963955315213797780494368247634472987246715042797815997230830572,0.072517640322064628896111817963955315213797780494368247634472987246715042797815997230830572,0.41183598160600289134138264513280877701710040059922091216165147355342106256324344196818285474241155567396360201187103684058599014449421465292212469205625574110709480437288985135239261284365576166996212,90
4,1,0.387205213648328158828798358045751935287753804910777893169978641130587568137466056440217537,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034,-0.050400312090301128857252041424078778847146448564905455042641693687002834999978792964290497,0.050400312090301128857252041424078778847146448564905455042641693687002834999978792964290497,0.11517293344326726009078302463369133393066625225295478342224054596607313026138240483642821856918307038166915288534589709556013438445322784091602081578923618718556548297674053622975260759566484057936713,90
4,2,0.713580246913580246913580246913580246913580246913580246913580246913580246913580246913580246,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120,0.010946814353428935236165235111655347726923884618251010069086279549806282494192342184038126,0.010946814353428935236165235111655347726923884618251010069086279549806282494192342184038126,0.015579694683104616097872404962157729580464596103923306190574569570199434825325219146938034359116356460744953964565796975248519184843206073887613676904558116738690903803972739009493903654077660395434822,90
4,3,0.882404565978213621932407215253545470681286441561962592357584335869639785420982456932887752,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354,0.019699135067501437441249876712975754820036172722469971672299835161044464273438353582215398,0.019699135067501437441249876712975754820036172722469971672299835161044464273438353582215398,0.022834138237319439992591242467497589011224561679773393049099086342135269729970324705633163510981134451920599902194605918465932592374166095322146039220375885622784946864315591596730925629069714032992296,90
4,4,0.943774926692865376280680775765121075711651901231656902002101357807850707764853371880292130,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637,0.008014878019185824211444588304892905158490639973558413185914244306265449999727061804579493,0.008014878019185824211444588304892905158490639973558413185914244306265449999727061804579493,0.0085650996006357516014189798037846364043663041394917938152188394136201733346715214487771045081830318934250321725061675295108317568468861656216017830320946581570305725741317876545367678676414772409736525,90
4,5,0.971467392749305303038978505910786606906487680703169890583514377364343694739672051011687744,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168,0.002908258589768376752021354764139439817384347723251068514173438457303031525965544525162576,0.002908258589768376752021354764139439817384347723251068514173438457303031525965544525162576,0.0030026649764570191033972566694810032560426075619390575959313562466247392824548835514004525432840279382451290012534626652779848454641099778205458291561334176588137239300633718764176377176145743199020172,90
4,6,0.985316453991657319275916574377187130221160557060060314094693171704870708422928202150108632,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530,0.000969165892667001480990515629163280296711786228751987757345398991305964298017493108917102,0.000969165892667001480990515629163280296711786228751987757345398991305964298017493108917102,0.00098457719585807186322931987249686114899698998763520824149220255984449679585186734025707712001431532226642523446841631283765326624580548911570161036603431592888688327636341484001174103910241919150977062,90
4,7,0.992549488281978773836843714394089013964397456541619080341158747477609899346294062852439474,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576,0.000367739766371460608518970635542402143797604267831649509004548421879886482118736584604898,0.000367739766371460608518970635542402143797604267831649509004548421879886482118736584604898,0.00037063750358402803547073147471720977003215015273362679469097096052510001759149560173323403680540408131918078838545955653208820845302606501450555935257262333867021131940157222842068047149293042114763832,90
8,-3,0.000224617488803379566581188648579832351848072230493362264675894134536951885348554251979372582,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541,-0.000075035126906173380073206720147784135321076165132650883628312191378861522001530032464667959,0.000075035126906173380073206720147784135321076165132650883628312191378861522001530032464667959,0.25040704793614539738652479666051624726385285399391103759620468668447050794949113400734225279214200363792056638167538548906965783792245985611413569131428567188517541570075772585612595735461515999064489,90
8,-2,0.00478654804176404146936651345022436735644749620333849097327477108370976400380572307451066889,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564,-0.00007068992355192899742286367198999387523112183626094109607703426884920789652512156719546675,0.00007068992355192899742286367198999387523112183626094109607703426884920789652512156719546675,0.014553522816197973538074276330865637336832673279539998610559098522906886067289096361228421902678710940378956442821727470922333671422685556739647915559959662354902764753521147934754054032111014294295655,90
8,-1,0.0442370317936244242772452769832578083222028087917025416153577909065613987634102884844392119,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519,0.0040007330178354402446714220615552764490399476436646483331421356516764124560137345533233600,0.0040007330178354402446714220615552764490399476436646483331421356516764124560137345533233600,0.099430940209708461697398170279191995570109077184454452170095952594320640218678516596553754242633791606944247814250708390454977234267434482880947771318635904614063633551949678361703262946272654229644828,90
8,0,0.190270614977750072544289840024752896333471655380824684201891688733699974976757954325481805,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165,0.014186825408724185758223576742920993700991709019412532771574351021506145046204617946870640,0.014186825408724185758223576742920993700991709019412532771574351021506145046204617946870640,0.080568605681688071030116948149871148208631773649121960162994211841009970642274243611751001652047460781041854938326880622541548075596569137612497471191359767131326691662154705618278751949126778848878638,90
8,1,0.451309942166959295471481484957679652391958403578015217628910312289274877431876788981949353,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034,0.013704416428330007785431085487848938257058150102331869416289977471684474294431939577441319,0.013704416428330007785431085487848938257058150102331869416289977471684474294431939577441319,0.031316826736130633544298731149967513832666609010865321691382240102160753237211044224800077408554920273713919834776515934123194914555227378427736381989549943198598805093994266502349120188192680061043133,90
8,2,0.703302142828257075345229220903691739756390170268600348284178553065916529655765957699991503,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120,0.000668710268105763667814209101766840569733807973271111439684585702142565236378052970449383,0.000668710268105763667814209101766840569733807973271111439684585702142565236378052970449383,0.00095171996821901363678171932543834884876056183272306909972207815076461231095734802734424108119351921183122507743772699715114942609916629273620229271766649535231523789754563953540359043268245507149833310,90
8,3,0.859755717891265169795666606836049128645303546223478934170869108036049502348720371148998358,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354,-0.002949713019447014695490731704520587215946722616013686514415392672545818798823732201673996,0.002949713019447014695490731704520587215946722616013686514415392672545818798823732201673996,0.0034191427499571432309057783873486624216270854581739971798801497816990880048278347233646363884217941959445339749737043331647563310763847437753829931300738584067074155446277802372053172055764377516549594,90
8,4,0.934582790725414852597518794561500012847113666564799476819364784113762811414737261810343023,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637,-0.001177257948264699471717392898728157706047594693299011996822329387822446350389048265369614,0.001177257948264699471717392898728157706047594693299011996822329387822446350389048265369614,0.0012580767365878810198404011878470606550192944971750702186084468947850508240797888915053718870026813030033974399964199970929530674652792472474318371158503558228915205974436108770225503702185739262298495,90
8,5,0.968405429929073683603334522387157790914635428216507652466953732232391055930740170902649007,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168,-0.000153704230463242683622628759489376174467904763411169602387206674649607282966335583876161,0.000153704230463242683622628759489376174467904763411169602387206674649607282966335583876161,0.00015869369772308107608716941175231800016635740748673920842401714435964653493575669543506616101756394498405056513274424224742921168118794486418205327542420526969573121108776927556025276092008699609008234,90
8,6,0.984407852806404872314306899245785493926940147493759868419920324840270515255482936732254390,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530,0.000060564707414554519380840497761644002491376662451542082572552126705771130572227691062860,0.000060564707414554519380840497761644002491376662451542082572552126705771130572227691062860,0.000061527784092867703903573844560360499993973188918074976466327921954858629684713788133115023564649390523216472072129618873091449095488757021309908248689648207800575144434060301576540259884820503345094936,90
8,7,0.992242688448589256763052226573453052438639451556174010260461278679271848409978311208342153,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576,0.000060939932981943534727482814906440618039599282386579428307079623541835545802984940507577,0.000060939932981943534727482814906440618039599282386579428307079623541835545802984940507577,0.000061420131012402846578111088003733639841192154355631393857796352204236965220884471938948379579661258337255330953257847932719150854331563033597017828087621795452360092455389122743665372588431730018886294,90
12,-3,0.000317015990671708517091651498877614142399647371288721472491707240404132351674143458120460459,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541,0.000017363374962155570437256130149997655230498975662708324187500914488318944324059173676419918,0.000017363374962155570437256130149997655230498975662708324187500914488318944324059173676419918,0.057945013832235420767690576923751154009869591919802121164062414612584218787222626944313917571889342940326787828771293375279354778977199291245699776787805391279880662171846376078383227505927524341082455,90
12,-2,0.00485282546685384085249582779830452195632304137071271474158747504607673756508516333458021287,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564,-0.00000441249846212961429354932390983927535557666888671732776433030648223433524568130712592277,0.00000441249846212961429354932390983927535557666888671732776433030648223433524568130712592277,0.00090843777752663077213165323244032478697307883320485901624330651130300355394449565257380090443723752013646577566061424252964881384303585808756318208165285316103971475278962724261374479726685950673443994,90
12,-1,0.0392082417402998339795532079311192696027050628485556498846882743417598954918706654326041263,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519,-0.0010280570354891500530206469905832622704577982994822433975273809131250908155258884985117256,0.0010280570354891500530206469905832622704577982994822433975273809131250908155258884985117256,0.025550487166273685833618871439213007997672676201550051804849303606862835608529643148261577666512502382423974605227846715291964584832687091003175610281426968333206902362911593082779312521243005856256010,90
12,0,0.172309788588720898293374978692348353049112032240267334551139651141919011294415910895792363,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165,-0.003774000980304988492691284589483549583367914121144816879177686570274818636137425482818802,0.003774000980304988492691284589483549583367914121144816879177686570274818636137425482818802,0.021432983635472916663810896291750865196295076668534389699400349272231691508229539252428533653595290368033468402490933686796738741379204502494544597105178943431796978272606478867203425978728972359576039,90
12,1,0.434283820255608699484482073069023942592331730195146375955967478537420347894293831777732231,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034,-0.003321705483020588201568326400806771542568523280536972256652856280170055243151017626775803,0.003321705483020588201568326400806771542568523280536972256652856280170055243151017626775803,0.0075906388005816884309506327837777936846733445723759053242159712795648822427010099873896725117378095697350264165007548531658997131470892351166123067870943573055614066284986463337783353831228256422824268,90
12,2,0.702675168280233094418762539866294535388333520849655806363176517777622059468978578344987943,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120,0.000041735720081782741347528064369636201677158554326569518682550413848095049590673615445823,0.000041735720081782741347528064369636201677158554326569518682550413848095049590673615445823,0.000059398995475795003331752442523753334862076833614744775917378666123523900069099916752340157404161204735337563686651787845218713203951831228413418825193657459211922904552730870686991290031600460384086121,90
12,3,0.863571117171376453116274424078677190698999497288080076679667058903606397640566893539050524,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354,0.000865686260664268625117085538107474837749228448587455994382558195011076493022790188378170,0.000865686260664268625117085538107474837749228448587455994382558195011076493022790188378170,0.0010034552115319475123551607207531355092777470788248398497879420094546012878246615193871988340367009447156403812246335801939616591879183073888375872931372240450596759890110413897042476607789238099408102,90
12,4,0.936108029683839603744145682934455121561609872162502956444856752211898298388245776384059503,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637,0.000347981010160051674909495474226951008448610904404467628669638710313040623119466308346866,0.000347981010160051674909495474226951008448610904404467628669638710313040623119466308346866,0.00037186991542679167347476851850788795977870182588675330662163962313051138081369379396370487231249474387527924130865226298655777703580707286539864108087332679832700348408437823096734557801214589933189449,90
12,5,0.968634773882363693881999442044069164582064542298460794519550248455373110940907812919800011,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168,0.000075639722826767595042290897421997492961209318541972450209309548332447727201306433274843,0.000075639722826767595042290897421997492961209318541972450209309548332447727201306433274843,0.000078095100401281789745838158288954763523250457970135904601039909092247866898072079141388165586381884117263486878898934735997027135524292407080550412358418402905833943126038875913919163797958683723136093,90
12,6,0.984351073362889846113805429022352928128096689537777139565386981979337622157425676492646907,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530,0.000003785263899528318879370274329078203647918706468813228039209265772878032514967451455377,0.000003785263899528318879370274329078203647918706468813228039209265772878032514967451455377,0.0000038454557098832134909916285979331296365352012720000567908049487177160685190105551029696663847346229537697371257342368792459940918776309301279442223164404012951571633678343373710512783428105893420194156,90
12,7,0.992175921913044189502007721620635876203451156550613902310792743285434249042338144703204731,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576,-0.000005826602563123726317022137910735617148695723173528521361455770295763821837181564629845,0.000005826602563123726317022137910735617148695723173528521361455770295763821837181564629845,0.0000058725153650939912752093586294496750523765273410777287775445806992512830842145459629927822175088200020110753375651376151978796393249761487765379378392612060534322651818942712441868659602002135878873285,90
16,-3,0.000295206285811013841823822603150407280407084902938010093075947594706590194162301437772492349,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541,-0.000004446329898539104830572765577209206762063492688003055228258731209223213187782846671548192,0.000004446329898539104830572765577209206762063492688003055228258731209223213187782846671548192,0.014838281614897832236285568394835246331151743499995382077323541774714661709215477482303444006832068537664211513229050339376460640442120858637718949355552704406616071080946335362593089880282174000481457,90
16,-2,0.00485696220614963096316879475982640576330626332941024339737496722290257018413798216971929741,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564,-2.7575916633950362058236238795546837235471018918867197683812965640171619286247198683823E-7,2.7575916633950362058236238795546837235471018918867197683812965640171619286247198683823E-7,0.000056772834336842107264554086916327587490211229194193014568005980578205416295302563999449238565785192432080729508178138200476712301652102573631133144271962139847767374728177892178316456811679669946098808,90
16,-1,0.0404915305287903160572975776960656941022466846617753899478704994236059262877134149470898635,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519,0.0002552317530013320247237227743631622290838235137374966656548441687209399803168610159740116,0.0002552317530013320247237227743631622290838235137374966656548441687209399803168610159740116,0.0063433208512436602926233921017658378499100373963893970499940671255377560086708554881042285826789513026526293616207570463521380980811714904568306182193786676402868197505117393255402390789376199039353276,90
16,0,0.177012869292822060012558221623783445598313837795405913794588815917774272232780578075590111,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165,0.000929079723796173226491958341951542965833891433993762364271478205580442302227241696978946,0.000929079723796173226491958341951542965833891433993762364271478205580442302227241696978946,0.0052763501175783616392032892652258966416899047027952682983794281979333845019208829170077877408872620978352727029785825598133599882317480433387893572962983251133543619540839297431941217689849614919807174,90
16,1,0.438441931222996265651955852133345818205475081065654881792917899434980542986630252428066284,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034,0.000836405484366977965905452663515104070574827589971533580297564617390139849185403023558250,0.000836405484366977965905452663515104070574827589971533580297564617390139849185403023558250,0.0019113229499449735166154410696207591174649847686939573190524299697147875044556702915017032089476051917555799812784746723918826038500053188530691813251247809367453661046029500308015943684682367775589601,90
16,2,0.702636040813882074269795447423872565164326217085606753278217954535118741710873096258642683,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120,0.000002608253730762592380435621947665977669854790277516433723987171344777291485191529100563,0.000002608253730762592380435621947665977669854790277516433723987171344777291485191529100563,0.0000037121116216446247699730992428439081584200608840865206124897932085948851743845042702592342620141889576866975084890119377533927897865059390858284459381795725733826383955649715226926178074442546258402283,90
16,3,0.862496929991984389492551213816966881914406907147978703516446901701217346086268345937033720,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354,-0.000208500918727794998606124723602833946843361691513917168837599007377975061275757413638634,0.000208500918727794998606124723602833946843361691513917168837599007377975061275757413638634,0.00024168263147212563776789239736617076316524860465101414834311741446591577292681774126591075471132255396596979635727922947657267008117598667827182037802620225034602314990675024673481160332127284341985162,90
16,4,0.935676364617007570203694004691204820835742433106350593156584936513089621334470999879458081,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637,-0.000083684056671981865542182769023349717418828151747895659602176988495636430655310196254556,0.000083684056671981865542182769023349717418828151747895659602176988495636430655310196254556,0.000089428969307455833546253784855727130631295135682357478247377604740022646663695846836706216817131817407228767082959686426332732431783470119008099353711926946160069838602785311147052272636127536510788553,90
16,5,0.968542527074647779622392124344383603603599400599935553535693182505781823407894421686508626,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168,-0.000016607084889146664565026802263563485503932379983268533647756401258839805812084800016542,0.000016607084889146664565026802263563485503932379983268533647756401258839805812084800016542,0.000017146175492482853844398657006663985194152935065945525239569557811702393255430805460521612632159942680756336144602637395048179022235151470302214476354418620421933818644623717666772005830258238871672646,90
16,6,0.984347524677865971500040722628563041081330760502049317010499211258614982617095743802177035,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530,2.36578875653705114663880539191156881989670740990673151438545050238492185034760985505E-7,2.36578875653705114663880539191156881989670740990673151438545050238492185034760985505E-7,2.4034086192343295851389948338509626376334923668016782782199166947428401649696259043248098671690339843160326662572697804051114921475289680271376819776557691914353782533177678334181782167005740681858631E-7,90
16,7,0.992183795382228138825230306689073425048947406541144041255998855741520592942279103444988280,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576,0.000002046866620825596905562930526813228347554267356610423844656685790580078103777177153704,0.000002046866620825596905562930526813228347554267356610423844656685790580078103777177153704,0.0000020629956395467791518519913750196166298334111064659450813480836006187491349372865440819154740873913919686221500818354456380311625878352132777318418838636289434339277937291930375193379531638862923109914,90
24,-3,0.000299375898696065730220184678922033027598758320213016739096562878102731252631699990841718397,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541,-2.76717013487216434210689805583459570390075412996409207643447813082154718384293602322144E-7,2.76717013487216434210689805583459570390075412996409207643447813082154718384293602322144E-7,0.00092345936254209936530456649561081734297273619473951646978873604688584462230927792633021282458862313418552016098005738480734508635905321213537399307721876957021865836721379298948973438919355471851901111,90
24,-2,0.00485723688813743095328139601483775058782732612091868013445334764529456819487845475876556173,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564,-1.07717853951350798110737661064385129191868075193489845770726440370545238988294057391E-9,1.07717853951350798110737661064385129191868075193489845770726440370545238988294057391E-9,2.2176770979830631673068433680808074745506754320129407535817287270454479078124657028936033732310273457617626012883498997848460144386013244777082438849812472556958986246201054386550761193528667348243522E-7,90
24,-1,0.0402522715060593701762262004570300420714696869296442536932953130164547095024309255985621994,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519,0.0000159727302703861436523455353275101983068257816063604110796577615697231950343716674463475,0.0000159727302703861436523455353275101983068257816063604110796577615697231950343716674463475,0.00039697315002535141045947230452096153078839868688799126203066669772917743407040966988578789461178998980986700332493555669507916825064896791263834076497918864927308378677500496994426740963263671401852973,90
24,0,0.176142025285300960084782073432833011444449305709296903161223016211618322953212578308510491,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165,0.000058235716275073298715810151001108811969359347884751730905678499424493022659241929899326,0.000058235716275073298715810151001108811969359347884751730905678499424493022659241929899326,0.00033072729987018227795415296596386042440898014328200685924306524052646856810414942455513562758471318472366967922946543898207265888927123113989726586298636236053478883773002435534236393661554812536697087,90
24,1,0.437657729292235910459493082245067252473366200789897842995519707871157758791740390707165400,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034,0.000052203553606622773442682775236538338465947314214494782899373053567355654295541302657366,0.000052203553606622773442682775236538338465947314214494782899373053567355654295541302657366,0.00011929363441768474295946831980045823118636961560420611925997200457551999001056168497468044560981789758364884737394853652411685100757362580159757896930918142123568320285323843010781406232312734975819870,90
24,2,0.702633442748583110225953758614972295492068927963213939501536043016895557912727452396146498,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120,1.0188431798548538746813047396305412565667884702657042075653121593493339547666604378E-8,1.0188431798548538746813047396305412565667884702657042075653121593493339547666604378E-8,1.4500351572263569425238994198273912089237571301792062991928664410105007728689334861927057897944505886381337841128328909854903731038619669132597756107175360610474201815211169867515640603460730580601602E-8,90
24,3,0.862692306499241789317345642641098454242816314991337218534916499203741592996250038770503559,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354,-0.000013124411470395173811695899471261618433953848155402150368001504853728151294064580168795,0.000013124411470395173811695899471261618433953848155402150368001504853728151294064580168795,0.000015213085486827678243704044852932215445103259922585073510171463744732001586235762490636534278762531929631021315906838672172444182872911318471346852823592924943977282876714055520206808168144526611291351,90
24,4,0.935754779490830109989919157622004637447836444935073428835518979157506659350951191873060083,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637,-0.000005269182849442079317029838223533105324816323025059980668134344078598414175118202652554,0.000005269182849442079317029838223533105324816323025059980668134344078598414175118202652554,0.0000056309123871129928623950439408045110356519838240109733475100420114515643174075078871787185058194624941073141792313323848370246866757800065568221229082537382292281522749565121209929096244748691421317300,90
24,5,0.968558069158395645251013214009729270341052591323709606491176405877476848096651441041273575,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168,-0.000001065001141281035943937136917896748050741656209215578164533029563815117055065445251593,0.000001065001141281035943937136917896748050741656209215578164533029563815117055065445251593,0.0000010995726576934160654970900631017925223109816159213379349417466294476707508748875908340154769194167818956400171361994875644704181000579764157210016557702107776175315602360974641035728366046471646860236,90
24,6,0.984347289023126520196357528879393222792647479842154917445054792383272769266643785213837388,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530,9.24136202401431470131369372868198709010846591107707019669708025141733076172645858E-10,9.24136202401431470131369372868198709010846591107707019669708025141733076172645858E-10,9.3883146078063481744749793213310889515828270507698681078598232492208298807162435912586919289353371998788819209929769204219008079720996097968395700945638924928771406132403355605377488411725641473423270E-10,90
24,7,0.992181869535211163645556892652793334219600877006052780110787697818914636301679591209962859,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576,1.21019603850417232148894246722399001024732265349278633498763184623437504264942128283E-7,1.21019603850417232148894246722399001024732265349278633498763184623437504264942128283E-7,1.2197322116786908208346223569616637844700107652448391167035074227843733360366487239112115822235620705293776226226241094199234635625953757282218042374279361493301982364727650330003986394892146026939146E-7,90
32,-3,0.000299635325555344655997576678491344206508852976814603373347434551195805493080426089083546016,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541,-1.7290154208290656818690236272280660295418811409774956771774720007914269658195360494525E-8,1.7290154208290656818690236272280660295418811409774956771774720007914269658195360494525E-8,0.000057700661705718744625302436233484470521805646538661603831701268838864315833097195672333753859685480579883738785800340169019691358322018496119331491619260826733959474828731322007234777710004378167647790,90
32,-2,0.00485723796110824188385129563459160259568823070926203238057515852416516702004283394377247298,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564,-4.20772858293808148762275863599038733033739968877664682839380488028801069793366266E-12,4.20772858293808148762275863599038733033739968877664682839380488028801069793366266E-12,8.6628009848069335028667189768351059549836357036986699588489635069369352045020109832801118654411803874928901878362758715702154784737376779199685612082211840428794276099415078880297939324682005509964569E-10,90
32,-1,0.0402372971526024227690280228925837456008087579370554074959817817188867081306068537454184749,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519,9.983768134387364541679708812137276458967890175142137661264640017218232102998143026230E-7,9.983768134387364541679708812137276458967890175142137661264640017218232102998143026230E-7,0.000024812839247517480444468583544028224726623498975848239257290133674434805431357948817340572558179924133146874948486244562819579852423180487728030233964162347826633206038064932715857832238228257111938214,90
32,0,0.176087429959162673633387162760628006828689409776611238598323592223265451423847181568525259,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165,0.000003640390136786847320899478796104196209463415199087168006254511071621493293845189914094,0.000003640390136786847320899478796104196209463415199087168006254511071621493293845189914094,0.000020674192358631586922765645201286116602584328065937168183529941096502987717282729701050502316657715974598184508908895264352246885881228989905917596587147845466313875664349085579726160308244559058391595,90
32,1,0.437608788181953704807718045471053560398122974702562519207152672290505419093067374106795426,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034,0.000003262443324417121667646001222846263222721226879170994532337472915015955622524702287392,0.000003262443324417121667646001222846263222721226879170994532337472915015955622524702287392,0.0000074552151024840955720380552380804804769569330581326560768545411676905566345847091183720678723837822042637623675121147958706415609346542702777462127617916061974427428406288761331750380032234003663280650,90
32,2,0.702633432599949872485087149279162792705957259453109335010612851838981272228906775651209517,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120,3.9798560807672137477237893519300897157780098166118884475207307809518870921667397E-11,3.9798560807672137477237893519300897157780098166118884475207307809518870921667397E-11,5.6641997040562181133075843289608759936923864783317651610827326896607503033187525768058253091091073149395513488728020025671965299855788952166161085208647269546729924132041492921227768331380677922538737E-11,90
32,3,0.862704610271583945457122722035971104178085950100445393625782398558492013871233726928844076,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354,-8.20639128239034034616504598611683164318739047227059502102150103307276310376421828278E-7,8.20639128239034034616504598611683164318739047227059502102150103307276310376421828278E-7,9.5123908907438893230588482131198576851912615398768162699903868532705217659399599380941866317803371654783025608328417164741053896029734952442755961134999306878855347021879104501140360100710959080832687E-7,90
32,4,0.935759719197807107836242889210614505098514667936209499821726614207420894387797129015456215,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637,-3.29475872444232993298249613665454646593321888988994460499294164363377329181060256422E-7,3.29475872444232993298249613665454646593321888988994460499294164363377329181060256422E-7,3.5209439953246881505581155035052124980980460286900249809506349561339717590351829296570410203259544293053390266909484625756818009243113184847719498234157246879796458546374027559428841918376066983066151E-7,90
32,5,0.968559067491338078150258783835238148839566959522151298429969415217878658032737282727035220,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168,-6.6668198848136698367311409018249536373457767523639371523689162005180969223759489948E-8,6.6668198848136698367311409018249536373457767523639371523689162005180969223759489948E-8,6.8832347449789676162463499524260129783420309677219075920248839604440355198121693418663668663897439904726484248561223052587868194908556279266078547559719250846855828352432175616138155327091340852890175E-8,90
32,6,0.984347288102600224835089418621889593156029351318447053417858302864687698790847350226170644,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530,3.609907040163359873865743231580580487138727080510530151122954665936641184979114E-12,3.609907040163359873865743231580580487138727080510530151122954665936641184979114E-12,3.6673103931996932088771807125242807453220476230943184823955737692214224212372917670010920404941769598809592341940146831881466587888232757944974583489707772091725674648090363248557181403214627065156950E-12,90
32,7,0.992181756052335366780101386983128306400493736537979116023695575681807826239246847240212549,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576,7.536728053551776643224581694579893884264191685191541376626077813375071520972377973E-9,7.536728053551776643224581694579893884264191685191541376626077813375071520972377973E-9,7.5961164018864449764886244794229276804602709599455547244786198077167840715897280482269912335390071934524242082619526217904481175177791467225528590569739949309207181492826989634563621280797523460556679E-9,90
64,-3,0.000299652615445730873698947111967395184722514482786583939370123501855456703763736941990646467,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541,-2.63822072955448256760221302446633912839429208934082824060356703586347342453394074E-13,2.63822072955448256760221302446633912839429208934082824060356703586347342453394074E-13,8.8042639751613418120957914750045318072266813191194052602531737544237130356943998598402289892296963356504038777724692933487544455124672525584694121091129395887312759153140276350753526543528437723499295E-10,90
64,-2,0.00485723796531597046580968896800757268207160938419841586104429936915254860759989471145201463,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564,-9.7968815420678854960700865540101620830750598340642329273094993025412101E-22,9.7968815420678854960700865540101620830750598340642329273094993025412101E-22,2.0169655289743630990461415654944134504992317144943604864195485491874131974008444463903899662764058123069649514154359108087887779526596648236293003488396661731284384647145200486112289430256578243220534E-19,90
64,-1,0.0402362987910230878130095164165786372082867530813767629794238834780117100764007473955770960,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519,1.52341037804356614948761053351238919333388696972082282231267237690041934644612441E-11,1.52341037804356614948761053351238919333388696972082282231267237690041934644612441E-11,3.7861593247742602710786624491127593574715108279076526446447099484123120370194794245527538962056741326708677401784506701483670907981302114573908897596308412846037158561197370461126063159306257821880053E-10,90
64,0,0.176083789624574501243279948298313336805758113191934306829027208624558622581608310576213539,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165,5.5548614457213685016481434173278166830522155398709870912364792651054974197602374E-11,5.5548614457213685016481434173278166830522155398709870912364792651054974197602374E-11,3.1546694101241102413582544306589569800193855744519657500934034073223745964737166480077115318886350163580149613174325346747934673583601892191046172589604338344517164736866798541782080422457412739137168E-10,90
64,1,0.437605525788409938725722026524369864063013744881364151443299309319610439910331549460107804,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034,4.9780651039671627054539149928113491405680803230678974502020036772886700055599770E-11,4.9780651039671627054539149928113491405680803230678974502020036772886700055599770E-11,1.1375690687554149130016027349230070476759804556615039270020267332113731645824865213938122982232581497982517594975796534665113380349328110634454741646438622796816313709914058529318922568847564665230590E-10,90
64,2,0.702633432560151311686681336330446179365261257175936961939914822471123912579912303774914374,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120,9.266324528521280178604894880607725095420855107349948160524399045372254E-21,9.266324528521280178604894880607725095420855107349948160524399045372254E-21,1.3187992627618107431376156058144853456828602160809681454456228517541391262901626050093622661756983161068775455577123830389468945867344617029396097510499571936059687128263266118367206855754459985274628E-20,90
64,3,0.862705430898189855479001930052355085595900142353303411281217040211671451479756952293700948,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354,-1.2522329012155408488214630265350126486189209404067460496923869667787151056971406E-11,1.2522329012155408488214630265350126486189209404067460496923869667787151056971406E-11,1.4515185095028615459192870338505257093054782275291546699252971032301948747254649590066135471245687111348071062397863944498397393074783148634011368225626187619278035249624427730918290040338155935531105E-11,90
64,4,0.935760048668651994674824087575919982790270073896728888559710007105754530015480748343993264,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637,-5.027557394412099884308187762891187361369600256477106395830727749645561731719373E-12,5.027557394412099884308187762891187361369600256477106395830727749645561731719373E-12,5.3726993384019983300364709665895298320532000875712382556168696964789439896245356989191845488990705739190011164508159791271677227152915240610986373593887946172788676942028094563714270534600320506795635E-12,90
64,5,0.968559134158519542859734695939788942596129184802429281090633853184490382466208337227081780,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168,-1.017383427222455206858224492974148177489540978707085722550280747498169259443388E-12,1.017383427222455206858224492974148177489540978707085722550280747498169259443388E-12,1.0504092020207783734805954460098752429569758301747976132218481770616583088706023964186841130599100933542087021278088592920015830663409750595178664986345440500697459789653435647821918840666242403813155E-12,90
64,6,0.984347288098990317795766555727715293794375416244476669286664463903748017027950833198550219,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530,8.40496979691443869926645413168342949316691190183272903040124157358689E-22,8.40496979691443869926645413168342949316691190183272903040124157358689E-22,8.5386223932677688801901850499462153287673303164443305032231389293223965552332301464857467506773424002333318745137555856947070938826596243358785689035817437606542184740733974722349793821654022085112913E-22,90
64,7,0.992181748515722287108946375615226927879183695813020808102608675256750632839145166972312361,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576,1.14973880621631856680316058583843539233377270454476201020619974969840704477785E-13,1.14973880621631856680316058583843539233377270454476201020619974969840704477785E-13,1.1587985849733989884202564135057351830195846131100298967535363550258385648297525896180369102737948243216919990772240727156520514164319708358687120742652204213736042358380298565725828211060448303050525E-13,90
128,-3,0.000299652615709552946592969505688152761077871577145204114382775484686903359947661132925181365,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541,-6.1425863039463726091276818480809033921430841228910047402423151518859176E-23,6.1425863039463726091276818480809033921430841228910047402423151518859176E-23,2.0499024476730261099584096593034816167565848753464832798416155786284234665904662888511590936562961975177713774449600079369308619076985753201017415478727951448871119488038457454790692814756721579117812E-19,90
128,-2,0.00485723796531597046678937712221436123162550903834196636808077732418234131063175556336524417,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564,-5.310900125746570127102802837663058969908907834089147E-41,5.310900125746570127102802837663058969908907834089147E-41,1.0933992041711895559092087045169027115534413736718720463201903019855831976577036049312723949405333502750362359971016197485966966527367439347955878048674920911634389573527644631426808360124989585604523E-38,90
128,-1,0.0402362987757889840361208211106846024765340274257311286488773821861036047272430156124421599,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519,3.5469661889820706033711662776932353666617269312186184198464616813263080E-21,3.5469661889820706033711662776932353666617269312186184198464616813263080E-21,8.8153391263620742542985899971895182834363367482154746879577286426983298792388859285052127306240409269924456916146104526807924427836565272489553267286793337018468686655047847481798484511595930494912094E-20,90
128,0,0.176083789569025886798999682942363329799958066900689012318319491580955675466925846599787946,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165,1.2933419660531427167478120539276860888002153868761845536372510221176781E-20,1.2933419660531427167478120539276860888002153868761845536372510221176781E-20,7.3450370940940308298591015180554504546467511840924493558767564233512036983594623765655363775184458578297850134196105571721948159793001500909781256460745876388413100643382052361366738032644110808998939E-20,90
128,1,0.437605525738629287697640860491899032451380881710917911234976389922700833479560108785066997,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034,1.1590461022068318316480628235234563022356055105110430342115259380558963E-20,1.1590461022068318316480628235234563022356055105110430342115259380558963E-20,2.6486093845604242966804596229256254869323585493351557272986963859336877075511861263791384966144250171963835219935050301929199860983726369140152065762717127487701511821444535204782409141068693557783407E-20,90
128,2,0.702633432560151311677415011801924899187158690754568161322654186830822819728557480044693238,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120,5.02328459238924478160219467048855309169575315151118E-40,5.02328459238924478160219467048855309169575315151118E-40,7.1492251287931840798482761852145396557391828828572071256598551898645526136446908199597528724753386210837837468715699862481075417158262919388027956061484286277596317150225601828157610904051305880862324E-40,90
128,3,0.862705430910712184488241756615310741767311895352492737206036876678709193718817224416686916,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354,-2.915581925258974093938373486999883479247624029886127428726878933985438E-21,2.915581925258974093938373486999883479247624029886127428726878933985438E-21,3.3795798899528770900364028902829321077861470799090079749707747945385545730063659580105357704073151987323177939818813071276630894927770810559294996481722436308499000857254424899934975206990319736310556E-21,90
128,4,0.935760048673679552068065618035531331198994380127379735547205280912507281968877269785914327,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637,-1.170569424696839354166881130718753268981832589077975796249040289798310E-21,1.170569424696839354166881130718753268981832589077975796249040289798310E-21,1.2509290457056508518362190037390761714135931328454270817958794723328575218358100030477058989495192346557870421279233858338893207298022590775879012977685028854175855288759438373563743326543835508516287E-21,90
128,5,0.968559134159536926286720273108062461033176411248295855394162833048160507917410595001356868,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168,-2.36878038584706055926921731622966675178105858880155296295911485168300E-22,2.36878038584706055926921731622966675178105858880155296295911485168300E-22,2.4456745100055864686570247327508599510741840723545636647202088761533122328819748776111376825098783613994975587039799849053382424251282423126457811843531147274752968722752368677938575646276280876983203E-22,90
128,6,0.984347288098990317794926058748023849924494334263875774754547798451221524618010808483833753,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530,4.5563432567448417200025737656780493100099442642223E-41,4.5563432567448417200025737656780493100099442642223E-41,4.6287964744071461148709712771153921661063709163451157425952372195455325060757750965344351892808972969860118655479691315595391620537278308910797628839041666974242572715460346305663099740854217064419223E-41,90
128,7,0.992181748515607313228351513201077559884681411581416887866536596841048882323460367614091543,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576,2.6769442530948064081559307629457034382397785318869459285041346256967E-23,2.6769442530948064081559307629457034382397785318869459285041346256967E-23,2.6980381942116498033493970050329888638174218242395824362831659344603153604914549008578103324817091083258910789484246749544420247219924865130813117549018897797812162310681810034263329683845026415369959E-23,90
256,-3,0.0002996526157095529466543953687276164871658184929183039671838305436483056083086918954466821437005166746554466183920717082567125539529910245408664908831392695157467,0.0002996526157095529466543953687276164871691483956260131483042063259158134073500842844440405399565712311888392660035294703138037802045794813315150851467359541588816,-3.3299027077091811203757822675077990413923889973583962560545565333926476114577620570912262515884567906485942635966846431349E-42,3.3299027077091811203757822675077990413923889973583962560545565333926476114577620570912262515884567906485942635966846431349E-42,1.1112543435752239908578210656151349751700506074030075040815508394575126122333423618307802258959687242173924774532585063195070283059008847735762566700554999159880378519883835416220533813383095401165694E-38,160
256,-2,0.004857237965315970466789377122214361231678618039599432069351805352558971900330688568378745768467636772396016053788512843509127857833553461008387299970444317028915,0.004857237965315970466789377122214361231678618039599432069351805352558971900330844641706135680206280750477661100073106939347239767672781311498485965389387627933467,-1.56073327389911738643978081645046284594095838111909839227850490098665418943310904552E-79,1.56073327389911738643978081645046284594095838111909839227850490098665418943310904552E-79,3.2132114692420456564080279128345408343220198435149046833099584018030285221288249483592517003270526882339467736180641048511702828243638471410889926929846720937449893763254518244179842873948231560349515E-77,160
256,-1,0.04023629877578898403257385492170253187335514257042924284368224237145449809615339103083597644711486119445663506739993715887466072233660885148412734122798898653106,0.04023629877578898403257385492170253187316286114803789328221565525488498630739655393111585227090547865669780086926870897069205990031458886502140487036558376021098,1.9228142239134956146658711656951178875683709972012417620938253775883419813122818818260082202201998646272247086240522632008E-40,1.9228142239134956146658711656951178875683709972012417620938253775883419813122818818260082202201998646272247086240522632008E-40,4.7788049159991147991240248699034494908925530287702656417877598481353480131859339758094558482391890488312806385642675791808172575775698135158728992712016338955191583727506990516133713804525586531888155E-39,160
256,0,0.1760837895690258867860662632818319026331810684460928968604126866665815208313375538024938207365126517572819234390503945277084409598214086780646319343398137967663,0.1760837895690258867860662632818319026324799463614121514303173377121938299305533363786111631430854819384339858105643299869769205475485567394597565341360459322684,7.011220846807454300953489543876909007842174238826575934271698188479376284860645407315204122728519386048754002037678644979E-40,7.011220846807454300953489543876909007842174238826575934271698188479376284860645407315204122728519386048754002037678644979E-40,3.9817525872016823377204702469308865690063454618378976596519106469418349599710891067261229178197830924764137063616116845750754675025489806273501250966843343087028516745593263410755364529700298177893371E-39,160
256,1,0.4376055257386292876860503994698307141355285736266950997560836435326325520949504520116953177468635556348019205852293661501118489974907734741730307637362513036660,0.4376055257386292876860503994698307141349002534756833482126203348175904031374448494045080332986105443480540614570068857271136955286982380134130295937345401649344,6.283201510117515434633087150421489575056026071872844482530112867478591282224804229981534687925354607600011700017111387316E-40,6.283201510117515434633087150421489575056026071872844482530112867478591282224804229981534687925354607600011700017111387316E-40,1.4358140244029534439011340797701955848400224161584385537135727736305990617328012755862810868019058148878913057635295134809283485064150004606249314407717588190571668173092463744227538901547559527015138E-39,160
256,2,0.7026334325601513116774150118019248991866563622953292368444939673637739644193893809402073530161276311087512476776229927108306844782529360849409750774265205198270,0.7026334325601513116774150118019248991866563622953292368444939673637739644193879047295421214675249226421589104649092007864283058280396193336084952802758315368723,1.4762106652315486027084665923372127137919244023786502133167513324797971506889829547E-78,1.4762106652315486027084665923372127137919244023786502133167513324797971506889829547E-78,2.1009684379132821798586035909147863462732634425581932619960238500910543055555811585460387099786419642378662483813139443428998490029442982611269008826917667909750258193913321451715669850654518206247644E-78,160
256,3,0.8627054309107121844911573385405697158610922148266213582188896777533153614029450325015184676388026104190605533507156270948423627815919122139464860013812853134632,0.8627054309107121844911573385405697158612502688394926206852845007085953211475441033506723601911361495316874831378886240778995360230319651780627943887452261215552,-1.580540128712624663948229552799597445990708491538925523335391126269297871729969830571732414400529641163083873639408080920E-40,1.580540128712624663948229552799597445990708491538925523335391126269297871729969830571732414400529641163083873639408080920E-40,1.8320739293876156703526668980540798946588326841106657956057764887582435589446201841035127792448645836559888123096385930970247022072383725795841837039747518579519930892648834294026271256493100128934975E-40,160
256,4,0.9357600486736795520692361874602281705530978045624334178004138489845903797806697132389052195703644520171623336506729738015773726721826743966522375745731727901685,0.9357600486736795520692361874602281705531612612580984888161871135015852577651263100757126358445806573920321871650224963502151244563713870408278001679700537112513,-6.34566956650710157732645169948779844565968368074162742162053748698535143495225486377517841887126441755625933968809210828E-41,6.34566956650710157732645169948779844565968368074162742162053748698535143495225486377517841887126441755625933968809210828E-41,6.7812999448964276235070577596130232300112283653781486897611520296575377155375290372177075375056957456171747655226530675911221559072001385997998757881450001953458536344229743066024125699667454284704908E-41,160
256,5,0.9685591341595369262869571511466471670890904917957164398968426516335521920769917438614774613888411361217523011954315452720881201743871495135198013329481058334857,0.9685591341595369262869571511466471670891033329799188220693409389070406632137065064865251653009192730414254298783981039812949412755124977042884931543307762884400,-1.28411842023821724982872734884711367147626250477039120781369196731286829665587092068211011253481907686918213826704549543E-41,1.28411842023821724982872734884711367147626250477039120781369196731286829665587092068211011253481907686918213826704549543E-41,1.3258028084702392005966772777328210891665003238960390317748282148264479478685611198310659081221954387758899954195774724893597236051812061278405538598224723618736980302645174101284737520219430365157202E-41,160
256,6,0.9843472880989903177949260587480238499244487708313083263373477727135647441249108429400855047826248445762461255982501123563661979435882495260537530889667197949761,0.9843472880989903177949260587480238499244487708313083263373477727135647441249107090411915370130004559217344006430812568753827014375129632555286918165295834828380,1.338988939677696243886545117249551688554809834965060752862705250612724371363121381E-79,1.338988939677696243886545117249551688554809834965060752862705250612724371363121381E-79,1.3602810266929303438725008662917830631831155375505943361211903352516642006690318350663154327706622289831530367226192296228651950340864911695376635747475639127618189349971885003902398405652766907062346E-79,160
256,7,0.9921817485156073132283247437585466118206013034481748448197200227916745304102684766389442383311871750746457051867428708877780143279924875214268210272985739006660,0.9921817485156073132283247437585466118205998522737874308321541990557300128641753262678345716964946188455193950860769447660475001512029110632699018757133593549534,1.4511743874139875658237359445175460931503711096666346925562291263101006659261217305141767895764581569191515852145457126E-42,1.4511743874139875658237359445175460931503711096666346925562291263101006659261217305141767895764581569191515852145457126E-42,1.4626094358065690242117969071381287340979574792875887870015822208887909998608305479687796694103406133390252080972052772550683203831064814309895118135145192492588011478663910205653586026624736739351651E-42,160


==> anc/critical_curve_supplement/source/TIT_log_scale_comparison/data/precision_checks.json <==
[
  {
    "n": 256,
    "c": -2,
    "first_precision": 160,
    "second_precision": 200,
    "relative_change_of_difference": "5.343574757908133623653206020640075684618997473304269881877925280536866657004159142949811729458603777618757534338909142922090971029296604191615420282704563001298772977898462805225753977317301741150218494679446665856470996E-83"
  },
  {
    "n": 256,
    "c": 2,
    "first_precision": 160,
    "second_precision": 200,
    "relative_change_of_difference": "2.888307635006388868123797058249608947329917227599888799315957231866715866162746852788472496081255201972857410871852688432008643397825481105711343877584569615574089968749457700640290255112735868069519922581892006873752376E-82"
  },
  {
    "n": 256,
    "c": 6,
    "first_precision": 160,
    "second_precision": 200,
    "relative_change_of_difference": "3.118823581632587300127428987716913322284282957726309355062698077579935697179861958463874365608101258292795295808305797079230376696864769004342864191957415274397929770470889322744153515664389599931072363311025405621380088E-81"
  }
]


==> anc/critical_curve_supplement/source/TIT_log_scale_comparison/data/source_theory_curves.csv <==
n,offset_c,copies_k,finite_formula,fixed_offset_series
4,-3,1,0.000435729847494553376906318082788671023965141612200435729847494553376906318082788671023965142,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
4,-2,2,0.00370370370370370370370370370370370370370370370370370370370370370370370370370370370370370370,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
4,-1,3,0.0222222222222222222222222222222222222222222222222222222222222222222222222222222222222222224,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
4,0,4,0.103566149246961257889954445317876587418682165867043903795844350465478787132737339147780593,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
4,1,5,0.387205213648328158828798358045751935287753804910777893169978641130587568137466056440217537,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
4,2,6,0.713580246913580246913580246913580246913580246913580246913580246913580246913580246913580246,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
4,3,7,0.882404565978213621932407215253545470681286441561962592357584335869639785420982456932887752,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
4,4,8,0.943774926692865376280680775765121075711651901231656902002101357807850707764853371880292130,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
4,5,9,0.971467392749305303038978505910786606906487680703169890583514377364343694739672051011687744,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
4,6,10,0.985316453991657319275916574377187130221160557060060314094693171704870708422928202150108632,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
4,7,11,0.992549488281978773836843714394089013964397456541619080341158747477609899346294062852439474,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576
8,-3,5,0.000224617488803379566581188648579832351848072230493362264675894134536951885348554251979372582,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
8,-2,6,0.00478654804176404146936651345022436735644749620333849097327477108370976400380572307451066889,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
8,-1,7,0.0442370317936244242772452769832578083222028087917025416153577909065613987634102884844392119,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
8,0,8,0.190270614977750072544289840024752896333471655380824684201891688733699974976757954325481805,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
8,1,9,0.451309942166959295471481484957679652391958403578015217628910312289274877431876788981949353,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
8,2,10,0.703302142828257075345229220903691739756390170268600348284178553065916529655765957699991503,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
8,3,11,0.859755717891265169795666606836049128645303546223478934170869108036049502348720371148998358,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
8,4,12,0.934582790725414852597518794561500012847113666564799476819364784113762811414737261810343023,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
8,5,13,0.968405429929073683603334522387157790914635428216507652466953732232391055930740170902649007,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
8,6,14,0.984407852806404872314306899245785493926940147493759868419920324840270515255482936732254390,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
8,7,15,0.992242688448589256763052226573453052438639451556174010260461278679271848409978311208342153,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576
12,-3,9,0.000317015990671708517091651498877614142399647371288721472491707240404132351674143458120460459,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
12,-2,10,0.00485282546685384085249582779830452195632304137071271474158747504607673756508516333458021287,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
12,-1,11,0.0392082417402998339795532079311192696027050628485556498846882743417598954918706654326041263,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
12,0,12,0.172309788588720898293374978692348353049112032240267334551139651141919011294415910895792363,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
12,1,13,0.434283820255608699484482073069023942592331730195146375955967478537420347894293831777732231,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
12,2,14,0.702675168280233094418762539866294535388333520849655806363176517777622059468978578344987943,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
12,3,15,0.863571117171376453116274424078677190698999497288080076679667058903606397640566893539050524,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
12,4,16,0.936108029683839603744145682934455121561609872162502956444856752211898298388245776384059503,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
12,5,17,0.968634773882363693881999442044069164582064542298460794519550248455373110940907812919800011,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
12,6,18,0.984351073362889846113805429022352928128096689537777139565386981979337622157425676492646907,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
12,7,19,0.992175921913044189502007721620635876203451156550613902310792743285434249042338144703204731,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576
16,-3,13,0.000295206285811013841823822603150407280407084902938010093075947594706590194162301437772492349,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
16,-2,14,0.00485696220614963096316879475982640576330626332941024339737496722290257018413798216971929741,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
16,-1,15,0.0404915305287903160572975776960656941022466846617753899478704994236059262877134149470898635,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
16,0,16,0.177012869292822060012558221623783445598313837795405913794588815917774272232780578075590111,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
16,1,17,0.438441931222996265651955852133345818205475081065654881792917899434980542986630252428066284,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
16,2,18,0.702636040813882074269795447423872565164326217085606753278217954535118741710873096258642683,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
16,3,19,0.862496929991984389492551213816966881914406907147978703516446901701217346086268345937033720,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
16,4,20,0.935676364617007570203694004691204820835742433106350593156584936513089621334470999879458081,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
16,5,21,0.968542527074647779622392124344383603603599400599935553535693182505781823407894421686508626,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
16,6,22,0.984347524677865971500040722628563041081330760502049317010499211258614982617095743802177035,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
16,7,23,0.992183795382228138825230306689073425048947406541144041255998855741520592942279103444988280,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576
24,-3,21,0.000299375898696065730220184678922033027598758320213016739096562878102731252631699990841718397,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
24,-2,22,0.00485723688813743095328139601483775058782732612091868013445334764529456819487845475876556173,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
24,-1,23,0.0402522715060593701762262004570300420714696869296442536932953130164547095024309255985621994,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
24,0,24,0.176142025285300960084782073432833011444449305709296903161223016211618322953212578308510491,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
24,1,25,0.437657729292235910459493082245067252473366200789897842995519707871157758791740390707165400,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
24,2,26,0.702633442748583110225953758614972295492068927963213939501536043016895557912727452396146498,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
24,3,27,0.862692306499241789317345642641098454242816314991337218534916499203741592996250038770503559,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
24,4,28,0.935754779490830109989919157622004637447836444935073428835518979157506659350951191873060083,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
24,5,29,0.968558069158395645251013214009729270341052591323709606491176405877476848096651441041273575,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
24,6,30,0.984347289023126520196357528879393222792647479842154917445054792383272769266643785213837388,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
24,7,31,0.992181869535211163645556892652793334219600877006052780110787697818914636301679591209962859,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576
32,-3,29,0.000299635325555344655997576678491344206508852976814603373347434551195805493080426089083546016,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
32,-2,30,0.00485723796110824188385129563459160259568823070926203238057515852416516702004283394377247298,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
32,-1,31,0.0402372971526024227690280228925837456008087579370554074959817817188867081306068537454184749,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
32,0,32,0.176087429959162673633387162760628006828689409776611238598323592223265451423847181568525259,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
32,1,33,0.437608788181953704807718045471053560398122974702562519207152672290505419093067374106795426,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
32,2,34,0.702633432599949872485087149279162792705957259453109335010612851838981272228906775651209517,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
32,3,35,0.862704610271583945457122722035971104178085950100445393625782398558492013871233726928844076,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
32,4,36,0.935759719197807107836242889210614505098514667936209499821726614207420894387797129015456215,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
32,5,37,0.968559067491338078150258783835238148839566959522151298429969415217878658032737282727035220,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
32,6,38,0.984347288102600224835089418621889593156029351318447053417858302864687698790847350226170644,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
32,7,39,0.992181756052335366780101386983128306400493736537979116023695575681807826239246847240212549,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576
64,-3,61,0.000299652615445730873698947111967395184722514482786583939370123501855456703763736941990646467,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
64,-2,62,0.00485723796531597046580968896800757268207160938419841586104429936915254860759989471145201463,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
64,-1,63,0.0402362987910230878130095164165786372082867530813767629794238834780117100764007473955770960,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
64,0,64,0.176083789624574501243279948298313336805758113191934306829027208624558622581608310576213539,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
64,1,65,0.437605525788409938725722026524369864063013744881364151443299309319610439910331549460107804,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
64,2,66,0.702633432560151311686681336330446179365261257175936961939914822471123912579912303774914374,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
64,3,67,0.862705430898189855479001930052355085595900142353303411281217040211671451479756952293700948,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
64,4,68,0.935760048668651994674824087575919982790270073896728888559710007105754530015480748343993264,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
64,5,69,0.968559134158519542859734695939788942596129184802429281090633853184490382466208337227081780,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
64,6,70,0.984347288098990317795766555727715293794375416244476669286664463903748017027950833198550219,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
64,7,71,0.992181748515722287108946375615226927879183695813020808102608675256750632839145166972312361,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576
128,-3,125,0.000299652615709552946592969505688152761077871577145204114382775484686903359947661132925181365,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
128,-2,126,0.00485723796531597046678937712221436123162550903834196636808077732418234131063175556336524417,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
128,-1,127,0.0402362987757889840361208211106846024765340274257311286488773821861036047272430156124421599,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
128,0,128,0.176083789569025886798999682942363329799958066900689012318319491580955675466925846599787946,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
128,1,129,0.437605525738629287697640860491899032451380881710917911234976389922700833479560108785066997,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
128,2,130,0.702633432560151311677415011801924899187158690754568161322654186830822819728557480044693238,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
128,3,131,0.862705430910712184488241756615310741767311895352492737206036876678709193718817224416686916,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
128,4,132,0.935760048673679552068065618035531331198994380127379735547205280912507281968877269785914327,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
128,5,133,0.968559134159536926286720273108062461033176411248295855394162833048160507917410595001356868,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
128,6,134,0.984347288098990317794926058748023849924494334263875774754547798451221524618010808483833753,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
128,7,135,0.992181748515607313228351513201077559884681411581416887866536596841048882323460367614091543,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576
256,-3,253,0.000299652615709552946654395368727616487165818492918303967183830543648305608308691895446682145,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
256,-2,254,0.00485723796531597046678937712221436123167861803959943206935180535255897190033068856837874577,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
256,-1,255,0.0402362987757889840325738549217025318733551425704292428436822423714544980961533910308359764,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
256,0,256,0.176083789569025886786066263281831902633181068446092896860412686666581520831337553802493823,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
256,1,257,0.437605525738629287686050399469830714135528573626695099756083643532632552094950452011695320,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
256,2,258,0.702633432560151311677415011801924899186656362295329236844493967363773964419389380940207353,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
256,3,259,0.862705430910712184491157338540569715861092214826621358218889677753315361402945032501518472,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
256,4,260,0.935760048673679552069236187460228170553097804562433417800413848984590379780669713238905216,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
256,5,261,0.968559134159536926286957151146647167089090491795716439896842651633552192076991743861477459,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
256,6,262,0.984347288098990317794926058748023849924448770831308326337347772713564744124910842940085502,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
256,7,263,0.992181748515607313228324743758546611820601303448174844819720022791674530410268476638944237,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576


==> anc/critical_curve_supplement/source/TIT_log_scale_comparison/pdf_preflight.json <==
{
  "pages": 1,
  "inches": [
    7.16,
    4.550000000000001
  ],
  "fonts": [
    {
      "name": "/CNAJXZ+TimesNewRomanPSMT",
      "embedded": true
    },
    {
      "name": "/CZRBLR+STIXGeneral-Regular",
      "embedded": true
    },
    {
      "name": "/FTXWZA+STIXGeneral-Italic",
      "embedded": true
    }
  ],
  "data_points": 99,
  "offset_step": 1,
  "previous_nine_panel_pdf_unchanged": true,
  "pdf_sha256": "ea47ca0e62dab9bae492ce61c7ee0e4c5f6ef1322a93332c420c0ea578059523"
}


==> anc/critical_curve_supplement/source/TIT_log_scale_comparison/reference_evaluator.py <==
#!/usr/bin/env python3
"""Binary fixed-offset stabilizer-identification curve.

This research implementation evaluates two objects:

1. the finite-(n,t) optimal success probability obtained from the closed
   ordinary/exceptional spectrum of the uniform stabilizer moment; and
2. the fixed-offset limit t=n+c, written as a positive, super-exponentially
   convergent series.

The finite formulas have been checked against direct Gram matrices for n<=3,
against complete stochastic-Lagrangian semigroup spectra for t<=8, and against
the independently constructed defect Hecke matrices (including the exact first
moment) for t=9,10,11,12.  Until the accompanying representation-theoretic lemma
is incorporated into the paper, the limiting curve should be labelled
"derived/conjectural", rather than quoted as an already published theorem.

All finite spectral weights and eigenvalues are exact Python integers/Fractions.
Decimal arithmetic enters only when square roots are taken.
"""

from __future__ import annotations

import argparse
import csv
import math
from decimal import Decimal, localcontext
from fractions import Fraction
from pathlib import Path


def _product(values) -> int:
    return math.prod(values)


def orthogonal_order(dimension: int, sign: int) -> int:
    """Return |O^sign(dimension,2)| for nondegenerate even dimension."""

    if dimension < 0 or dimension % 2 or sign not in (-1, +1):
        raise ValueError("invalid binary orthogonal-group parameters")
    half = dimension // 2
    if half == 0:
        if sign != +1:
            raise ValueError("only O^+(0,2) exists")
        return 1
    value = 2 * 2 ** (half * (half - 1)) * (2**half - sign)
    for j in range(1, half):
        value *= 2 ** (2 * j) - 1
    return value


def symplectic_order(dimension: int) -> int:
    """Return |Sp(dimension,2)| for nonnegative even dimension."""

    if dimension < 0 or dimension % 2:
        raise ValueError("invalid binary symplectic-group dimension")
    half = dimension // 2
    value = 2 ** (half * half)
    for j in range(1, half + 1):
        value *= 2 ** (2 * j) - 1
    return value


def quadratic_type_sign(t: int) -> int:
    """The orthogonal type carried by the ordinary tower."""

    if t < 1:
        raise ValueError("t must be positive")
    if t % 2:
        # (-1)^((t^2-1)/8), written by residue to avoid large exponents.
        return +1 if t % 8 in (1, 7) else -1
    if t % 4 == 0:
        return +1 if t % 8 == 0 else -1
    raise ValueError("t=2 mod 4 has symplectic, not orthogonal, type")


def ordinary_defects(t: int) -> range:
    """Valid ordinary defect dimensions r for t tensor factors."""

    if t < 1:
        raise ValueError("t must be positive")
    if t % 2:
        witt = (t - 1) // 2
        # Minus type loses the final anisotropic plane.
        count = witt + 1 if quadratic_type_sign(t) == +1 else witt
        return range(count)
    if t % 4 == 2:
        return range(t // 2)
    count = t // 2 if quadratic_type_sign(t) == +1 else t // 2 - 1
    return range(count)


def stochastic_orthogonal_order(t: int) -> int:
    """Order of the binary stochastic orthogonal group O_t(2)."""

    if t % 2:
        return orthogonal_order(t - 1, quadratic_type_sign(t))
    if t % 4 == 2:
        return 2 * symplectic_order(t - 2)
    sign = quadratic_type_sign(t)
    return 2 ** (t - 2) * orthogonal_order(t - 2, sign)


def number_of_stabilizer_states(n: int) -> int:
    """Number of projective pure n-qubit stabilizer states."""

    if n < 1:
        raise ValueError("n must be positive")
    return 2**n * _product(2**j + 1 for j in range(1, n + 1))


def moment_normalization(n: int, t: int) -> int:
    """Gross--Nezami--Walter normalization Z_{n,2,t}."""

    if n < 1 or t < 1:
        raise ValueError("n and t must be positive")
    dimension = 2**n
    return dimension * _product(dimension + 2**j for j in range(t - 1))


def ordinary_multiplicity(t: int, r: int, dimension: int) -> int:
    """Exact multiplicity of the ordinary defect-r spectral sector.

    Here ``dimension=2^n`` is the Hilbert-space dimension and
    ``s=t-2r`` is the nondegenerate quotient dimension.
    """

    if r not in ordinary_defects(t):
        raise ValueError(f"ordinary defect r={r} does not exist for t={t}")
    s = t - 2 * r

    if t % 2:
        half = (s - 1) // 2
        sign = quadratic_type_sign(t)
        if half == 0:
            # This edge occurs only for plus type.
            return dimension
        numerator = dimension
        numerator *= _product(
            dimension * dimension - 4**j for j in range(half - 1)
        )
        numerator *= dimension - sign * 2 ** (half - 1)
        numerator *= dimension + 2 ** (2 * half - 1)
        denominator = orthogonal_order(2 * half, sign)

    elif t % 4 == 2:
        half = s // 2
        numerator = dimension
        numerator *= _product(
            dimension * dimension - 4**j for j in range(half - 1)
        )
        numerator *= dimension + 2 ** (2 * half - 2)
        denominator = 2 * symplectic_order(2 * half - 2)

    else:
        half = s // 2
        sign = quadratic_type_sign(t)
        numerator = _product(
            dimension * dimension - 4**j for j in range(half - 1)
        )
        numerator *= dimension - sign * 2 ** (half - 1)
        numerator *= dimension + 2 ** (2 * half - 2)
        denominator = (
            2 ** (2 * half - 2) * orthogonal_order(2 * half - 2, sign)
        )

    quotient, remainder = divmod(numerator, denominator)
    if remainder:
        raise ArithmeticError("closed multiplicity was unexpectedly nonintegral")
    return quotient


def _power_of_two_fraction(exponent: int) -> Fraction:
    if exponent >= 0:
        return Fraction(2**exponent)
    return Fraction(1, 2 ** (-exponent))


def ordinary_eigenvalue_ratio(r: int, c: int) -> Fraction:
    """F_r(2^(3-c)), the ordinary eigenvalue divided by lambda_0."""

    if r < 0:
        raise ValueError("r must be nonnegative")
    value = Fraction(1)
    x = _power_of_two_fraction(3 - c)
    for j in range(r):
        value *= Fraction(2 ** (2 * j), 2 ** (j + 1) - 1)
        value *= x + _power_of_two_fraction(1 - j)
    return value


def ordinary_eigenvalue(n: int, t: int, r: int) -> Fraction:
    """Exact nonzero normalized-Gram eigenvalue in ordinary sector r."""

    if r not in ordinary_defects(t):
        raise ValueError(f"ordinary defect r={r} does not exist for t={t}")
    base = Fraction(
        number_of_stabilizer_states(n) * stochastic_orthogonal_order(t),
        moment_normalization(n, t),
    )
    return base * ordinary_eigenvalue_ratio(r, t - n)


def finite_spectrum(n: int, t: int) -> list[tuple[str, int, Fraction]]:
    """Return (label,multiplicity,eigenvalue) for every positive sector."""

    dimension = 2**n
    spectrum: list[tuple[str, int, Fraction]] = []
    for r in ordinary_defects(t):
        spectrum.append(
            (
                f"ordinary:{r}",
                ordinary_multiplicity(t, r, dimension),
                ordinary_eigenvalue(n, t, r),
            )
        )

    if t % 4 == 0:
        # Shortening a defect containing the all-ones vector gives the
        # ordinary tower at t-1.  Its multiplicity drops by dimension, while
        # its normalized-Gram eigenvalue is unchanged.
        for r in ordinary_defects(t - 1):
            parent = ordinary_multiplicity(t - 1, r, dimension)
            multiplicity, remainder = divmod(parent, dimension)
            if remainder:
                raise ArithmeticError("exceptional shortening was nonintegral")
            spectrum.append(
                (
                    f"exceptional:{r + 1}",
                    multiplicity,
                    ordinary_eigenvalue(n, t - 1, r),
                )
            )

    # The first moment of the normalized Gram spectrum must be exactly one:
    # sum_i m_i lambda_i = N.
    state_count = number_of_stabilizer_states(n)
    first_moment = sum(Fraction(multiplicity) * eigenvalue for _, multiplicity, eigenvalue in spectrum)
    if first_moment != state_count:
        raise ArithmeticError(
            f"spectral first-moment failure at n={n}, t={t}: "
            f"{first_moment-state_count}"
        )
    return spectrum


def finite_success(n: int, t: int, precision: int = 80) -> Decimal:
    """Exact finite optimal success, rounded only at the square roots."""

    state_count = number_of_stabilizer_states(n)
    with localcontext() as context:
        context.prec = precision
        amplitude = Decimal(0)
        for _, multiplicity, eigenvalue in finite_spectrum(n, t):
            root = context.sqrt(
                Decimal(eigenvalue.numerator) / Decimal(eigenvalue.denominator)
            )
            amplitude += Decimal(multiplicity) * root / Decimal(state_count)
        return +(amplitude * amplitude)


def _decimal_power_two(exponent: int) -> Decimal:
    if exponent >= 0:
        return Decimal(2) ** exponent
    return Decimal(1) / (Decimal(2) ** (-exponent))


def euler_products(precision: int) -> tuple[Decimal, Decimal, int]:
    """Return A=prod(1+2^-j), Q=prod(1-4^-j), and the cutoff used."""

    cutoff = max(80, 4 * precision)
    with localcontext() as context:
        context.prec = precision + 12
        a_product = Decimal(1)
        q_product = Decimal(1)
        for j in range(1, cutoff + 1):
            a_product *= Decimal(1) + _decimal_power_two(-j)
            q_product *= Decimal(1) - _decimal_power_two(-2 * j)
        return +a_product, +q_product, cutoff


def limiting_base_eigenvalue(c: int, q_product: Decimal) -> Decimal:
    """Closed fixed-offset limit of the defect-zero Gram eigenvalue."""

    # A cancels from A/prod_{j=2-c}^infinity(1+2^-j), leaving a finite
    # product.  C_2=2Q exactly.
    finite_ratio = Decimal(1)
    if c <= 1:
        for j in range(1, 2 - c):
            finite_ratio *= Decimal(1) + _decimal_power_two(-j)
    else:
        for j in range(2 - c, 1):
            finite_ratio /= Decimal(1) + _decimal_power_two(-j)
    exponent = ((c - 1) * (c - 2)) // 2 + 1
    return _decimal_power_two(exponent) * q_product * finite_ratio


def limiting_spectrum(
    c: int,
    precision: int = 80,
    r_max: int = 80,
) -> tuple[list[tuple[int, Decimal, Decimal]], Decimal, Decimal]:
    """Return (r,w_r,lambda_r), total weight, and first moment."""

    if r_max < 0:
        raise ValueError("r_max must be nonnegative")
    with localcontext() as context:
        context.prec = precision
        a_product, q_product, _ = euler_products(precision)
        base = limiting_base_eigenvalue(c, q_product)
        x = _decimal_power_two(3 - c)
        eigenvalue = base
        rows: list[tuple[int, Decimal, Decimal]] = []
        for r in range(r_max + 1):
            u = 2 * r - c
            exponent = (u * u + 3 * u + 4) // 2
            weight = _decimal_power_two(-exponent)
            weight *= Decimal(1) + _decimal_power_two(-u - 2)
            weight /= a_product * q_product
            rows.append((r, +weight, +eigenvalue))
            ratio = _decimal_power_two(2 * r)
            ratio *= x + _decimal_power_two(1 - r)
            ratio /= Decimal(2 ** (r + 1) - 1)
            eigenvalue *= ratio

        mass = sum((weight for _, weight, _ in rows), Decimal(0))
        first_moment = sum(
            (weight * eigenvalue for _, weight, eigenvalue in rows), Decimal(0)
        )
        return rows, +mass, +first_moment


def limiting_success(c: int, precision: int = 80, r_max: int = 80) -> Decimal:
    """Evaluate the fixed-offset series (positive and super-exponential)."""

    with localcontext() as context:
        context.prec = precision
        rows, _, first_moment = limiting_spectrum(c, precision, r_max)
        tolerance = Decimal(10) ** (-(precision - 8))
        if abs(first_moment - Decimal(1)) > tolerance:
            raise ArithmeticError(
                f"r_max={r_max} is too small at c={c}; first moment={first_moment}"
            )
        amplitude = sum(
            (weight * context.sqrt(eigenvalue) for _, weight, eigenvalue in rows),
            Decimal(0),
        )
        return +(amplitude * amplitude)


def limiting_success_adaptive(
    c: int,
    precision: int = 50,
    max_terms: int = 200,
) -> tuple[Decimal, int]:
    """Evaluate the limit with a certified positive-series tail bound.

    Returns ``(success, terms_used)``.  Near the transition, ordinary
    double-precision accuracy requires only about five to nine terms.
    """

    with localcontext() as context:
        context.prec = precision + 10
        a_product, q_product, _ = euler_products(precision + 10)
        eigenvalue = limiting_base_eigenvalue(c, q_product)
        x = _decimal_power_two(3 - c)
        amplitude = Decimal(0)
        amplitude_tolerance = Decimal(10) ** (-(precision - 5))
        sqrt_three = context.sqrt(Decimal(3))

        for r in range(max_terms):
            u = 2 * r - c
            exponent = (u * u + 3 * u + 4) // 2
            weight = _decimal_power_two(-exponent)
            weight *= Decimal(1) + _decimal_power_two(-u - 2)
            weight /= a_product * q_product
            amplitude += weight * context.sqrt(eigenvalue)

            eigenvalue_ratio = _decimal_power_two(2 * r)
            eigenvalue_ratio *= x + _decimal_power_two(1 - r)
            eigenvalue_ratio /= Decimal(2 ** (r + 1) - 1)
            next_eigenvalue = eigenvalue * eigenvalue_ratio

            next_r = r + 1
            next_u = 2 * next_r - c
            next_exponent = (next_u * next_u + 3 * next_u + 4) // 2
            next_weight = _decimal_power_two(-next_exponent)
            next_weight *= Decimal(1) + _decimal_power_two(-next_u - 2)
            next_weight /= a_product * q_product
            next_term = next_weight * context.sqrt(next_eigenvalue)

            if next_r >= max(0, c - 3):
                q_bound = sqrt_three * _decimal_power_two(
                    (-7 * next_r + 3 * c - 7) // 2
                )
                # The exponent can be half-integral.  Supply the missing
                # sqrt(2) when its numerator is odd.
                numerator = -7 * next_r + 3 * c - 7
                if numerator % 2:
                    q_bound = sqrt_three * context.sqrt(
                        _decimal_power_two(numerator)
                    )
                if q_bound < 1 and next_term / (1 - q_bound) < amplitude_tolerance:
                    return +(amplitude * amplitude), next_r

            eigenvalue = next_eigenvalue

    raise ArithmeticError("adaptive series did not meet tolerance")


def collision_lower_limit(c: int, precision: int = 80) -> Decimal:
    """Rigorous limiting collision lower bound prod_{j=c-1}^inf(1+2^-j)^-1."""

    cutoff = max(80, 4 * precision)
    with localcontext() as context:
        context.prec = precision
        denominator = Decimal(1)
        for j in range(c - 1, cutoff + 1):
            denominator *= Decimal(1) + _decimal_power_two(-j)
        return +(Decimal(1) / denominator)


def self_check(precision: int = 60) -> None:
    """Run exact moment checks and selected independent success benchmarks."""

    # Calling finite_spectrum triggers an exact first-moment identity.
    for t in range(1, 13):
        for n in {max(1, t - 3), t, t + 2}:
            finite_spectrum(n, t)

    benchmarks = {
        (4, 4): Decimal("0.103566149246961258"),
        (5, 5): Decimal("0.145614623794954700"),
        (6, 6): Decimal("0.175714584207472454"),
        (7, 7): Decimal("0.191044155396708364"),
        (8, 8): Decimal("0.190270614977750"),
        (7, 8): Decimal("0.463205871296399"),
        (9, 8): Decimal("0.044124583926936"),
    }
    threshold = Decimal("2e-15")
    for (n, t), expected in benchmarks.items():
        observed = finite_success(n, t, precision)
        if abs(observed - expected) > threshold:
            raise AssertionError((n, t, observed, expected))

    for c in range(-8, 13):
        limiting_success(c, precision, 80)


def write_curve(
    output: Path,
    c_min: int,
    c_max: int,
    finite_t: list[int],
    precision: int,
    r_max: int,
) -> None:
    output.parent.mkdir(parents=True, exist_ok=True)
    fieldnames = [
        "p",
        "offset_c",
        "collision_lower_limit",
        "stabilizer_limit_derived",
    ]
    fieldnames += [f"finite_t{t}" for t in finite_t]
    with output.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        for c in range(c_min, c_max + 1):
            row: dict[str, object] = {
                "p": 2,
                "offset_c": c,
                "collision_lower_limit": format(
                    collision_lower_limit(c, precision), ".30g"
                ),
                "stabilizer_limit_derived": format(
                    limiting_success(c, precision, r_max), ".30g"
                ),
            }
            for t in finite_t:
                n = t - c
                row[f"finite_t{t}"] = (
                    format(finite_success(n, t, precision), ".30g") if n >= 1 else ""
                )
            writer.writerow(row)
            print(
                f"c={c:+3d}  P_limit={row['stabilizer_limit_derived']}  "
                f"L={row['collision_lower_limit']}"
            )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--c-min", type=int, default=-8)
    parser.add_argument("--c-max", type=int, default=12)
    parser.add_argument("--finite-t", type=int, nargs="+", default=[8, 12, 20, 40])
    parser.add_argument("--precision", type=int, default=80)
    parser.add_argument("--r-max", type=int, default=80)
    parser.add_argument(
        "--output", type=Path, default=Path("fixed_offset_curve_p2.csv")
    )
    parser.add_argument("--skip-self-check", action="store_true")
    args = parser.parse_args()

    if not args.skip_self_check:
        self_check(min(args.precision, 60))
        print("all exact-moment and benchmark checks passed")
    write_curve(
        args.output,
        args.c_min,
        args.c_max,
        args.finite_t,
        args.precision,
        args.r_max,
    )


if __name__ == "__main__":
    main()


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/README.md <==
# Unit-offset Monte Carlo figure with signed deviations

最终图：`TIT_unit_offset_with_deviations.pdf`。单页 3×3 复合面板，每个 n 的面板上方显示成功概率，下方显示独立的有符号偏差。九个 n 仍为 4,8,12,16,24,32,64,128,256。

## 本次修改

- 所有 n 均采样 c=-3,-2,...,7，间隔为 1，共 99 个点。
- 每点仍为 1,000 次试验，总计 99,000 次。旧版 54 个点的全部原始 0/1 试验逐位保留，仅新增 45 个点。
- 下方偏差定义为 Δ=100(模拟成功频率−有限 n 理论成功概率)，单位为**百分点**（pp），不是相对百分误差。
- 偏差图使用共同尺度和明确的零参考线，显示偏差方向及大小。正值表示模拟频率高于理论值，负值表示低于理论值。
- 偏差误差棒由原始 Clopper–Pearson 区间减去对应的理论概率，再乘以 100 得到。它是逐点 95% 区间，不是 99 点同时覆盖的置信带。

旧版间隔为 2，是为控制新增高精度矩阵的计算量而采用的稀疏取点，并非理论或测量模型要求。本次补齐先前未独立计算的 n=12,24,256 的偶数 offset。其余缺少的采样点使用已经保存的独立矩阵概率，不使用插值补点。

## 数据和统计含义

每个二项试验的概率来自完整均匀纯稳定子态系综的独立 PGM frame 计算。只模拟理想集体测量的成功/失败边缘分布，不模拟物理电路或完整测量输出标签。目标有限谱公式在试验生成后才被导入，用于比较和绘制理论线。

随机数为 NumPy PCG64，种子由 `SeedSequence([20260920,n,k])` 固定产生。没有为减小偏差而重选随机种子或丢弃试验。所有原始试验保存在 `data/simulated_trials.npz`。新版运行器还与 `data/previous_simulated_trials.npz` 自动逐位核对旧样本。

`data/monte_carlo_samples.csv` 保存成功数、频率、95% 区间、独立概率、目标概率和三列偏差数据。`data/panel_statistics.json` 保存每个 n 的 RMSE；PDF 将 RMSE 也统一表示为百分点。RMSE 不是置信区间或单点显著性检验。

下方区间是否跨零，只对应其所在点的理论概率与该点数据是否相容。图没有宣称 Monte Carlo 波动证明或反驳固定偏移极限；也没有把同一独立概率产生的二项试验当作第二套测量实现。

## 版式与复现

PDF 为 7.16×8.35 英寸双栏宽度，矢量曲线与文字，基准字号 9–10 pt，字体嵌入。数据来源、实际取点、偏差坐标范围和数据哈希见 `figure_manifest.json`；最终 PDF 检查见 `pdf_preflight.json`。

在本文件夹的新副本中运行：

```sh
PYTHONDONTWRITEBYTECODE=1 python prepare_samples.py
PYTHONDONTWRITEBYTECODE=1 python plot_unit_offset.py
```

需要 NumPy、SciPy、Matplotlib、mpmath。独立新增计算脚本为 `generate_unit_additional.py` 和 `generate_exceptional.py`。生成过程保留全部既有研究文件与上一版图，来源哈希及修改时间记录在 `previous_version_manifest.json`。

版式依据：[IEEE 图像尺寸](https://journals.ieeeauthorcenter.ieee.org/create-your-ieee-journal-article/create-graphics-for-your-article/resolution-and-size/) 与 [文件格式和字号](https://journals.ieeeauthorcenter.ieee.org/create-your-ieee-journal-article/create-graphics-for-your-article/file-formatting/)。区间方法：[NIST 精确二项置信限](https://itl.nist.gov/div898/software/dataplot/refman2/auxillar/exacbici.htm)。


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/data/additional_n12_n24.json <==
[
  {
    "n": 12,
    "copies_k": 9,
    "offset_c": -3,
    "matrix_dimension": 5,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        135
      ],
      [
        2,
        0,
        1575
      ],
      [
        3,
        0,
        2025
      ],
      [
        4,
        0,
        270
      ]
    ],
    "dps": 100,
    "success": "0.0003170159906717085170916514988776141423996473712887214724917072404041324",
    "seed_projection_error": "0.0",
    "eigen_residual_relative": "1.1491427e-101",
    "minimum_positive_eigenvalue": "2978.35922241",
    "maximum_eigenvalue": "688520079457.0",
    "numerical_rank": 5,
    "elapsed_seconds": 0.00221725000301376
  },
  {
    "n": 12,
    "copies_k": 11,
    "offset_c": -1,
    "matrix_dimension": 5,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        495
      ],
      [
        2,
        0,
        19635
      ],
      [
        3,
        0,
        75735
      ],
      [
        4,
        0,
        25245
      ]
    ],
    "dps": 100,
    "success": "0.0392082417402998339795532079311192696027050628485556498846882743417599",
    "seed_projection_error": "1.4287342e-101",
    "eigen_residual_relative": "2.6813111e-102",
    "minimum_positive_eigenvalue": "21.329395473",
    "maximum_eigenvalue": "22755515.419",
    "numerical_rank": 5,
    "elapsed_seconds": 0.0015637500036973506
  },
  {
    "n": 12,
    "copies_k": 13,
    "offset_c": 1,
    "matrix_dimension": 6,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        2015
      ],
      [
        2,
        0,
        332475
      ],
      [
        3,
        0,
        5652075
      ],
      [
        4,
        0,
        10173735
      ],
      [
        5,
        0,
        1640925
      ]
    ],
    "dps": 100,
    "success": "0.4342838202556086994844820730690239425923317301951463759559674785374203",
    "seed_projection_error": "2.1431014e-101",
    "eigen_residual_relative": "1.0926571e-101",
    "minimum_positive_eigenvalue": "1.39904726166",
    "maximum_eigenvalue": "355554.928422",
    "numerical_rank": 6,
    "elapsed_seconds": 0.0034564999950816855
  },
  {
    "n": 12,
    "copies_k": 15,
    "offset_c": 3,
    "matrix_dimension": 8,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        8255
      ],
      [
        2,
        0,
        5720715
      ],
      [
        3,
        0,
        430688115
      ],
      [
        4,
        0,
        3876193035
      ],
      [
        5,
        0,
        4376346975
      ],
      [
        6,
        0,
        625192425
      ],
      [
        7,
        0,
        9845550
      ]
    ],
    "dps": 100,
    "success": "0.8635711171713764531162744240786771906989994972880800766796670589036064",
    "seed_projection_error": "4.2862027e-101",
    "eigen_residual_relative": "1.118741e-101",
    "minimum_positive_eigenvalue": "0.455475957866",
    "maximum_eigenvalue": "355554.928422",
    "numerical_rank": 8,
    "elapsed_seconds": 0.0052869579958496615
  },
  {
    "n": 12,
    "copies_k": 17,
    "offset_c": 5,
    "matrix_dimension": 9,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        32895
      ],
      [
        2,
        0,
        90516075
      ],
      [
        3,
        0,
        26883274275
      ],
      [
        4,
        0,
        944499036195
      ],
      [
        5,
        0,
        4113140964075
      ],
      [
        6,
        0,
        2285078313375
      ],
      [
        7,
        0,
        161934683625
      ],
      [
        8,
        0,
        1270075950
      ]
    ],
    "dps": 100,
    "success": "0.9686347738823636938819994420440691645820645422984607945195502484553731",
    "seed_projection_error": "2.8574685e-101",
    "eigen_residual_relative": "1.8185857e-101",
    "minimum_positive_eigenvalue": "0.325149341016",
    "maximum_eigenvalue": "10858.5667061",
    "numerical_rank": 9,
    "elapsed_seconds": 0.007728249998763204
  },
  {
    "n": 12,
    "copies_k": 19,
    "offset_c": 7,
    "matrix_dimension": 9,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        130815
      ],
      [
        2,
        0,
        1423223595
      ],
      [
        3,
        0,
        1652362593795
      ],
      [
        4,
        0,
        221967375099795
      ],
      [
        5,
        0,
        3544317763690275
      ],
      [
        6,
        0,
        6694822442526075
      ],
      [
        7,
        0,
        1423308708253575
      ],
      [
        8,
        0,
        27908013887325
      ]
    ],
    "dps": 100,
    "success": "0.9921759219130441895020077216206358762034511565506139023107927432854342",
    "seed_projection_error": "1.4287342e-101",
    "eigen_residual_relative": "1.6428878e-101",
    "minimum_positive_eigenvalue": "0.298490518249",
    "maximum_eigenvalue": "71.3874115337",
    "numerical_rank": 9,
    "elapsed_seconds": 0.009232457989128307
  },
  {
    "n": 24,
    "copies_k": 21,
    "offset_c": -3,
    "matrix_dimension": 10,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        523775
      ],
      [
        2,
        0,
        22839208875
      ],
      [
        3,
        0,
        106492705495875
      ],
      [
        4,
        0,
        57697747837665075
      ],
      [
        5,
        0,
        3750353609448229875
      ],
      [
        6,
        0,
        29467064074236091875
      ],
      [
        7,
        0,
        27610871061685786875
      ],
      [
        8,
        0,
        2923503994766730375
      ],
      [
        9,
        0,
        28605714234508125
      ]
    ],
    "dps": 109,
    "success": "0.0002993758986960657302201846789220330275987583202130167390965628781027313",
    "seed_projection_error": "3.9918374e-110",
    "eigen_residual_relative": "5.8591971e-112",
    "minimum_positive_eigenvalue": "3163.47763367",
    "maximum_eigenvalue": "2.81176624147e+28",
    "numerical_rank": 10,
    "elapsed_seconds": 0.008301250010845251
  },
  {
    "n": 24,
    "copies_k": 23,
    "offset_c": -1,
    "matrix_dimension": 12,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        2098175
      ],
      [
        2,
        0,
        367040047275
      ],
      [
        3,
        0,
        6886038326926275
      ],
      [
        4,
        0,
        15101082050949321075
      ],
      [
        5,
        0,
        4021272010664085337875
      ],
      [
        6,
        0,
        132701976351914816149875
      ],
      [
        7,
        0,
        550660956987866992999875
      ],
      [
        8,
        0,
        291526388993576643352875
      ],
      [
        9,
        0,
        19967560889971002969375
      ],
      [
        10,
        0,
        175667691114114395625
      ],
      [
        11,
        0,
        171634285407048750
      ]
    ],
    "dps": 109,
    "success": "0.04025227150605937017622620045703004207146968692964425369329531301645471",
    "seed_projection_error": "5.3224498e-110",
    "eigen_residual_relative": "1.8751151e-110",
    "minimum_positive_eigenvalue": "20.6460466777",
    "maximum_eigenvalue": "2.81176624147e+28",
    "numerical_rank": 12,
    "elapsed_seconds": 0.012054749997332692
  },
  {
    "n": 24,
    "copies_k": 25,
    "offset_c": 1,
    "matrix_dimension": 13,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        8390655
      ],
      [
        2,
        0,
        5868354184875
      ],
      [
        3,
        0,
        439958058266887875
      ],
      [
        4,
        0,
        3851891461201038930675
      ],
      [
        5,
        0,
        4087353858587360504017875
      ],
      [
        6,
        0,
        535573112740296205724881875
      ],
      [
        7,
        0,
        8767374026669888281118341875
      ],
      [
        8,
        0,
        18119239655117769114311239875
      ],
      [
        9,
        0,
        4786883274835418454857176875
      ],
      [
        10,
        0,
        163774110087233280469209375
      ],
      [
        11,
        0,
        720062037511040314715625
      ],
      [
        12,
        0,
        351678650799042888750
      ]
    ],
    "dps": 105,
    "success": "0.4376577292922359104594930822450672524733662007898978429955197078711578",
    "seed_projection_error": "2.1800754e-106",
    "eigen_residual_relative": "1.4399126e-107",
    "minimum_positive_eigenvalue": "1.37673898368",
    "maximum_eigenvalue": "3.43358864178e+24",
    "numerical_rank": 13,
    "elapsed_seconds": 0.01720595899678301
  },
  {
    "n": 24,
    "copies_k": 27,
    "offset_c": 3,
    "matrix_dimension": 13,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        33550335
      ],
      [
        2,
        0,
        93790621315755
      ],
      [
        3,
        0,
        28085293383818511555
      ],
      [
        4,
        0,
        980691636140636059314675
      ],
      [
        5,
        0,
        4138360528443138906427393875
      ],
      [
        6,
        0,
        2143999195045327155029900137875
      ],
      [
        7,
        0,
        137199066599475384164787389137875
      ],
      [
        8,
        0,
        1084141643913501565066849369069875
      ],
      [
        9,
        0,
        1050195917293900733283934320331875
      ],
      [
        10,
        0,
        122163552451587670831660004026875
      ],
      [
        11,
        0,
        1611341434388308310920771914375
      ],
      [
        12,
        0,
        1967449858837983285617548125
      ]
    ],
    "dps": 100,
    "success": "0.8626923064992417893173456426410984542428163149913372185349164992037416",
    "seed_projection_error": "7.1436712e-102",
    "eigen_residual_relative": "1.259596e-102",
    "minimum_positive_eigenvalue": "0.459081067196",
    "maximum_eigenvalue": "4.09165839879e+17",
    "numerical_rank": 13,
    "elapsed_seconds": 0.018016332993283868
  },
  {
    "n": 24,
    "copies_k": 29,
    "offset_c": 5,
    "matrix_dimension": 14,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        134209535
      ],
      [
        2,
        0,
        1500924953148075
      ],
      [
        3,
        0,
        1798227953449795246275
      ],
      [
        4,
        0,
        251287611025390597345911795
      ],
      [
        5,
        0,
        4245747369833030971769514529875
      ],
      [
        6,
        0,
        8815991145789015024952841955961875
      ],
      [
        7,
        0,
        2265709724467776861412880382682201875
      ],
      [
        8,
        0,
        72209501689214206089029328902189233875
      ],
      [
        9,
        0,
        284740011553359344949890602226832301875
      ],
      [
        10,
        0,
        137777424945173876588656743012983371875
      ],
      [
        11,
        0,
        8009532764277328438715267424789946875
      ],
      [
        12,
        0,
        52810106138092275420100664339274375
      ],
      [
        13,
        0,
        32236665937060356134843526028125
      ]
    ],
    "dps": 100,
    "success": "0.9685580691583956452510132140097292703410525913237096064911764058774768",
    "seed_projection_error": "2.8574685e-101",
    "eigen_residual_relative": "1.0098272e-101",
    "minimum_positive_eigenvalue": "0.326437719958",
    "maximum_eigenvalue": "3.99210549639e+14",
    "numerical_rank": 14,
    "elapsed_seconds": 0.02407899999525398
  },
  {
    "n": 24,
    "copies_k": 31,
    "offset_c": 7,
    "matrix_dimension": 16,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        536887295
      ],
      [
        2,
        0,
        24021396856933035
      ],
      [
        3,
        0,
        115160385000157484605635
      ],
      [
        4,
        0,
        64418070680233093266246289395
      ],
      [
        5,
        0,
        4360012433854776466577622846817875
      ],
      [
        6,
        0,
        36319526432929410077515395117256729875
      ],
      [
        7,
        0,
        37556964156356855411416254287905311529875
      ],
      [
        8,
        0,
        4844848376170034348072696803139785187353875
      ],
      [
        9,
        0,
        78266581889009067599491413130956803760481875
      ],
      [
        10,
        0,
        159057892226050685766708355717750923771301875
      ],
      [
        11,
        0,
        40949442698157650903300099395825469871751875
      ],
      [
        12,
        0,
        1349981627411790689119783496565674830936875
      ],
      [
        13,
        0,
        5768447925700485181197951700622466009375
      ],
      [
        14,
        0,
        3168896498278970068411253452090715625
      ],
      [
        15,
        0,
        193419995622362136809061156168750
      ]
    ],
    "dps": 100,
    "success": "0.9921818695352111636455568926527933342196008770060527801107876978189146",
    "seed_projection_error": "1.4287342e-101",
    "eigen_residual_relative": "3.0339163e-101",
    "minimum_positive_eigenvalue": "0.297898059112",
    "maximum_eigenvalue": "3.99210549639e+14",
    "numerical_rank": 16,
    "elapsed_seconds": 0.03555862499342766
  }
]


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/data/additional_n256.json <==
[
  {
    "n": 256,
    "copies_k": 253,
    "offset_c": -3,
    "matrix_dimension": 126,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        3618502788666131106986593281521497120372151724936150318300127674318314274815
      ],
      [
        2,
        0,
        1091130202632047290004396565609199717367068827004855112888689205934248100943828834483554074311304266012204683001591984239695310570981191666849676962475
      ],
      [
        3,
        0,
        35252300723409855596201294682423331740450579321345264457909248739570499501531687013882783419105437239013667491516167605988191959466259363041656110427668960533290286752127485490082249475030161372463453669728182307280556667075
      ],
      [
        4,
        0,
        132875571327662118173167788821924827675157733694791219132383024395947358949350943096203856420371745238509085057765126711150907497560136911780332244100714087896611510456459676313090163079758942803329085377324647285308465009589288036201779174012769125900655728646574178212093682955927479200824373235
      ],
      [
        5,
        0,
        60586016304782105286235472752914201879886352456736043264906420419061124266474188104442755721872555924262255790529391081616829187247286987444094090183481919852571439292657372889663210920185412148943714108753588723504610478554871747267669620200318207288919558092404218864500078220622498248224313779150919484539971746299477645184519361526138163419859784650423414194862675
      ],
      [
        6,
        0,
        3398292859514907859309351588924486341623348234856121563083274006189755928008668203976575765791537470221367719427033327047372629682523779302807950130917798820384899837238305763184728517383883740837047111722186495880738245847692026879683402305144588161412138432924077916724089938707846536475629276792916409548844998371141508300527901906837192709656621191057726405726217374984658079386414166254166309126526787316813461818353594631224609881875
      ],
      [
        7,
        0,
        23638833716894713876505793204519099608117031662648358812939899620574595788320314489754852696208773012305979346115969014580637267059414336415321289815429364262340580909665610027234222317678588230056226627497010681811599699638803673899461589368467102539899515245928596804689650836809513226378047526909849276864444224718274300735975242717436169414501712703708087256066874799483828127605658544559653496601734666057233593307546558430912352985739583594701690870532576113170244588976874237839410641013801331290441875
      ],
      [
        8,
        0,
        20473629395823397129745323408994507327462711444676121843666472555016973055230534684722445306695435776797131583071873026553673670714898891665898472674975839527016305633071641306504510420734310905008846866339389052619244516180953518780103325431204351979585139844070630058816959838410691039680902926441319027929986387230896198004895894808397053369411572438137046666461252590668259254887910667081778249973753206487516398640760918068291866964049904222333780025122138926536781090968781663812655910721017061573636129258893778420112882368878821744623038272108620822129363413423135529875
      ],
      [
        9,
        0,
        2212192514883256810946761189332821196736201185050804902817202728613890924812842117268146726618537629590519181353770933150553933798019056885481596359203462075502349725423328513094932610822695099139889927921363177641761583447441506194840367282594216714484127812734116251394548432858532974118022180905555099372172227034800483045443277486364418122787000197999836581924528397462178321311173473160404122324728193044687434149622150798292507403899499865896322640223616574711144262364088926059133181855013781541904318977106628704689846452895233418674608308174281469916420723464464067654698233298794569742913712169693253217961333924203313990307889704681875
      ],
      [
        10,
        0,
        29849445958930493850698625358160076516780335979283091458239252533189654120561220826490543832789821400907304070061896821096446366565458469244272378993085869252795625158860126944977941664297787738984584505555060448967303308300679690748872239431631204921245403666155601961907225126828031321604512021043423491049446544992131861345645898432212410107387460438099101583545984586589319240217507584511465471985299491834412965606472422539976318105081367982189206713020128677266228101619081441718810119205490492575066310389208688200859189359440751637538318034603600600648929281358636100551929772643500461506032091966357777907942096802529449316169777079928477509575063397400775249229037628544120217767394712340983987836521875
      ],
      [
        11,
        0,
        50320787640637736456315551152334896064032542212943352394332937776330647073697782729184188197493686608168342716154052791604843740035667955834276704436577476622909194474223844138021409692404571617957487818304579409590229628591478979088215360068917910476661954953276353619511215188979409164836847635105910331856347314185888980369556460736089245599244618028861631644529584197369285743520268165472533972303698390678427403218366267434944745076450421563658103670905670593718490890405680571769316135049523900011876539130012859779237568332154097579382298308504588887263857672889690301208384403499559107361638419550437475605296023306342095402621827327334782751840301297344278870917302380896845254184953086065577117210045630347841510508879081901446652942939455337131073543412250046326121875
      ],
      [
        12,
        0,
        10601383158314873356561949488332746532657864496922345365690682905395009566794868012522252962903115162601734228338420662479745273066968101797121631736317752006988307174026745790689145713538602769085670067858327405236345354423872909200692568003149161794101003283274541722680938440406349512425644766877710077331930270388451130344436358410288958580066451237722245169187559294965622212533619151924277534763700730153799830485237527840856172223171530983906064253639905114667776634780006635611853954739930064431776782701872790502720685186683228950474392522757243481900477859723984924218146460727318860998025583855775732819139213173261352993601877553257859960070499151915206152397662384878667272184430055919518663953451158392033473052585348325346651260384296296327378743863805117974119250619816148413810119394294655415798802281881853035150867407700841875
      ],
      [
        13,
        0,
        279148064506114509552361701483520150844652211544349959898851742663377882384287436357719417217159229575346693587730046066205651802450518751706396944239760642283339871666522945735377642235741362578836104060583650449868103711033667360429959881806522628827873787202336771440510742002000337837906489732431395998962346137892203761477752618266210793955415348356110597651907882110512912266702723286345461711306497462005391906459978973353245200816273870835389484053407978957723064484776504467587346221220058311035200107970385929823761964639959015384518793066811634074594221919238307361782468499026714582852657182752137544709137897573732104673468208270043195445098072600587378291848960916235766512875905892382122636638338440622178669982669420405631174385494637682855772520918451287370764224045397698018968032165072043241172625678937154288251675382525499987583699101020728989463578137025354993285497204801186331574121875
      ],
      [
        14,
        0,
        918734899752569575785317620446360686880127856790650458926413076789894246184701157000263695219215821517657021319381150159336250378470790137019724565324996827221515011876719289269794279686796099354264800100636843321021450308742174693954948274317603606250244782200148208139863464272563711463798720620002452611766012638673102181416464209785639468362603176589095718853532903135949497354362851369813602226683079836835601867627136683833780698939989626110305367697437906443379737827119290531914787003016017130043044840577447541548477262106931389875189381532141566656968370744786974775479082690189776555205675975589043571267503073825958471731555293089199944862178057375847730104419159159547127798272062675319553036153065785182086318419386582042034655981153431933329457099981000828067885725946904247704487699883095302130770524008922879290156530044412075657868025277173333281054221861224927657291527245599479507635356163356165735146494788644952860042947003304820233808599450498921875
      ],
      [
        15,
        0,
        377957150465090873379179135408530344184699603395319252464113910302169069766304839478579272129876642382481893099389337838438276756046592877779707892986007718570890391845598764770981381958705903389427146852918068217514041882989152416925724845242105452756277504605453173188211813820517182293659710851454904633381838123076909688358092148072034391351031396582620297702246097907645393223718186394003522568679467073623143180504537658729107257281911417034523908080684654705074165892496420648651595045356580662081884116798001924346502157317027242086849491357488888714682145326680216913542840629480171917633261790245577546029562393609377240564245556679161280266154809414541252638993645830862244520553640626585887746802740075115039823210866360908179973385114988830233014638393441560875322051159686041043837230409923338050026862310355111177123022842864406686684850344400546613186372085318582977013040668737968065567642927962150449176944758075933101782239543559355427931790150267359532498490275283927883364194031775794960060760591574467312002921875
      ],
      [
        16,
        0,
        19435615737787212136930859414468278921236302019404582890601052848904071820527662011875739115147359274321831910022168626322957874709393548152602241646422290439537612194683631344031629152351483895242018022980104162507713340906606512596031748464215395091042394953574161796263698107713480684176326092164391977010601524745873050361224591957015463905921937039409190288991795219884089495603953371246047845311028817916065190665380287956341854467103528032871393019535849881169594258037416808177093788358190693460787385430762073953511137165957186611596442086014230140698428942570119364004554682615253219556975260439792956760494502252502995123240098922675190062232957316015649299764786684340877019009051316419112534879699074404841688931179522196281612467649757257763019602826570352072866637447062828856339292044101015269358301720096629756851593953557302400490677541399804035054162897554195637385106947114830864789326801720139054400754988724588280426729174074239397772929311612433063747929816668496910142026588313725354161594984775835558350913790706034923288722987477444002772549403820112024675623894812521875
      ],
      [
        17,
        0,
        124928274497690391317072031440808094799953637739667712668044205135948844378613516803186794788800402318274748850284839507928075564578184488887113004028012091563737981583774144691532280013415557254488350411453779400818117240427682053724389754042399608171054655695450363340246825999479404851507253392803570909700655412593990499668863034385881118630303886046711588603473983041477585363549298514623620138512432420424883624011683577518506929230085592667087682116357727843135025772650624500679553434565761140191781528598934298593633360841377301975768232405809852460144424722856430095818266695536508544058918208988218918791472637078014171164631968936038275932203268978241290419820208892960654342649265395987107727330771842379148434659119218983917302168228813597662739468552950719230402636239121051067858045177894479614948007641213578346169987135490728654292055380448723136853845625957212636571550089186688348216244671467611943867869109013584563931048655739433122196092207650941137531646178731238364865600412525577964423635170585855289278596715985865689353430032164577083714037970207930475518276388495466791403659693261585463164785282079871220913657077550824834921875
      ],
      [
        18,
        0,
        100376381452492304242253346460430250534139341055338961066664947302119928256375251976767768043203567459950164333697607184979066781124601825680252923628803966655227467553726281673308062850529880005796748509757239595407859741549618439973071518210646960542705829110074274946444498145076349295718710490814961825617711738632743117807981099125709257157010234472650563407826256039941460763488449044382186967495619094597350856917234553122738151782242986807268545303980021377782335275986831441757127219511673016220562752563671661058429090777818875675987518533366664162534172875600492188817487339226124611016060414897006264246473957930550327916882060049249632426429499731360251419747266718200336596025851359674366426921657057807693936541119435276477331134507103112801292230091212318844834737902921402672092217524869280794885552101722564882004826963406748736489437169486591489063182818113179660996062485329335582052408624935134996915189508366525860197500597245343404353733068709181457428655630807260229007618449578435326932776044352117782651647570610078462336039063531720849797159963491613967828549829623008538590142317764539777653102707120849899994960795145436693723599988706445695115621751471780004406322902509866814532994921875
      ],
      [
        19,
        0,
        10081183359647696218307961763660518833952862067776170215260599853542495936448297386247032420931015814379420421668770068271005600678446926615488484532827956779911884840042256383526836959322616057174659314527630675802281610365614655101455118428384246471592333198716716980703496819790133292930972931923518307368163503233787055503187960562081859759403603439216422866769940413715543939941322721079501276852916187114053044970593240553837972889263274974982738983316350433397431047876461114266729417900283143246234804714762472610693969023018101167935973384262467991765023644291682844523825703518824615031598585157333599150337634440311009547366809192581790990867508844460906294788791611772760589296737163373948804330958477804257602060664132554043258577647722981592424303634840985771492266356460368642095070023962952089988297748568536912072240931012483573778604988026027370362576438444698410779551511893479404208801435340574088649465906957482490814792472136662864611615404069359741545525595663597983527145029198330760715032780382660712813682618734884466235035975704780437700393753378626545576419121216372005250247207919667900590169880012082777028599053336426151328961964353048221977903922476545745124585080292912754207733450903857468447160558722052821235058609431234364658359160194921875
      ],
      [
        20,
        0,
        126561347821498632326487964505287459796850209550940158520115779515790287323105112651607622858916427062204203987732794865939549464062021774535681078151267372187587481802264741768124627358329436469218805945017245851182005896559523516445441696675612333487748366364069303339081151364292057950321277107558114913294411190431423465242821331630657605739590336247250676976364104358944082988354366045094489607804323681906713439936861047835020875068000335190964449631899148060544282480251477837715055304668682319473524654448448186874205774516430106187187468783315999411381814488808049837914102383191189604649846436929380825290252014669134635053393605808424070209097546979965618565832742656065207406114383837006414443228110820277323583573957084035563701799957798703074715172879202266489350830850239051314382088990021845318052651690235551047924470541673446143781748036614445063930858280507650335815699893007883643110988025894696362969276942605165586599743315055819068776207283019377525151137298227314682421989368709756198980086571242270296335292328028406332839466319645701167347398485172886537066552322816933584045275303153901368297613192457365395027519766298528132601417277739216455263485848464419526659402015000779036612236773295709686128025285003265036081534830598335696575120339819540955052648365567062234952001299145158668381577347730818921875
      ],
      [
        21,
        0,
        198609708715290688830747489534478734002765865209134899145362023698016902606286903076127654103890145084124936237168404400881851658472561319016376256754502536149003954455606961549605962201101675087657208111739542886006315503116834701247188156643639470362860566625109092434509957544840201791713732184033339674538656285992289888422256308635611038879337859600277006098990667041916414873916765721063235735670580160178883012193606449152265142596635493108995998528602137243607085620771750342189005818937579222143451085541120866646279908327756125622969124222019076851805166371828254139531319695661768725043140996898519645961098809988830500154074407832827813816611792499665273346004486867365552191440355366393955438981369797924084828069104533808828559166598521029224255657975120178210494011591566047465503853005924170710578322989248279783199493434963183699282429830928957890981320727659676819775054776729607314221392150519540460247170584933491821369334678340908006710249932717810185510271935846192661436189339582378745964396204952567687836482071805375436700237158868369044745234964253792750371155758052904302431867044099565906079006871834862272507687905867612314771148339371580540085139814570865580079573126917587850191946726968265284463809992480814519882520499537056409128060166171119649864430732543862612566216659244146943122474667235828234371616261757181223465827129036623087032465039073185154921875
      ],
      [
        22,
        0,
        38959176389885051523537260778683205321155908906438390807843648299152923796839807890884974945961397727777762512919646144936980784395779176590798845840816257167048448356870182989425213279304997061325672934220116251651678549564899936951270686638131160702630511637848806010810585152523366868507114876649622482573436993136912810310533874123155258698578644310400296707937879947172427366420408522174911756371326149732649800646347471969815095299920733700997972356331521763670103029123541336237464416174857605399887018190011462742612714319331268801372528740351901586342593878358818523675318347970947156189431986359329442320767866661492325907944989695319913843554313554549185477410655248401377249471692706115111214427056738436290759277050671384043160808768752444545485788480101546734245314400610870210368710045860612017821731458183330951594145513528892983370217290967522597699304556357378995880792843344634917004619886176423160481608645250372609647911741462198325308793887411567413884710031167758593157400312029924580685675741457135727137690564196659913826172984233210594812471436643250901225867295654713506859605808047838044587103371536582433305891521413380839426925265115779098388067808302456793598376339942354405330257099707096624411287002992692431400841424242844767023707221575697933781297057609171740252095211404925444224074648618834511346296683279773072725194602434686901809371112412085766891758291684849566985761036405965139998012373147591544194921875
      ],
      [
        23,
        0,
        955276339370717090483149546219458898076317403803671642368010463832654125274250303419194814414627807592172443425948770009994355452715528097568282315807671991622005505823108588760177579917137380747047560237378680415610755573803845698022996140512485271749449048244322001589020395311643573673290924620056653193657240909785473677343185901561380759846164065480245033938728929535293674410782537716297291278713514945146815794834938689549682423864410874990679974068225253428119227580601362906800299330310074876194079572530151033464968910257633017039885973676193788834724701554197738746425069576593370348055571607214744030454028323528550740556038818608323057228709722038164090742786832301337801494033040665393873048137768796179087190280031531918250494979877139271213077022909459619836970037266014219869311086338478512264424249813951166644354399704676540328515253434085391839082358891447441448252341673179381026815320546162776928762025978077708055669540943719260341411749474710944806266620068094982550154946101747346685425937815762845594466531354650979563645935735987498459866340242611364602096760699766409296512725040472660930587527401326450271460555560222063092656869496527899170844180930476349376241979433491775356361583693236882899003519028150078860231467048392490861148779167650200863266918522142117434208668860202630301723531919239105201594812959919559040612876988502363269567139612389019253401025938237440961044418951225645079459396552877719602602018594049805840126631220611521385488443796843678174594921875
      ],
      [
        24,
        0,
        2927913635277879137123919089783661282314196535463689794553183211317342743537592515187088230351075061339324860118984767167228736170682833263103230336449203215411229008685469685277560636514468411759323383187716979031739147459995993961861831918095141361130184771088830317686224761157443857521189184009650980842685989702781697730392359717235737502820433874321016252553451912560340743879551239849304887037903080575932076781529668359018712445314163233360507912427678863023387403320792284046281551775485497169658064139906804269523892051821710957322695637565106972523975701619258287524591547776981712570076600202004046405106924281742061719227671390807066621395360813687563146565559182133830879852861136821121131412768029328257963120541528904258288799099068804450202320953199066835624505826627850806282163907799450271485768143775361030869225287606114730019184414927189010644599128193263422512947218330635336235700899779862178471611451372903507646216530523444872906905396885546465372505022100466720745873136544666010674737746937080545113510955859855590345530810591347745040589820951876023362054467729084280020516811107755454267259708359152267776569518923393100986354030395471067510755952079777916804719310586140220348098702369722607054239507858429851226219298712473566912332407146743871990613963664825449572008769530248906863616193332728802856125261548440034230606653620850038642633077540353934423799364520432389547413993154505169728373089447539656197123488015190047183263999414480451251023756625976937776436496408885809445179039435781475842605099606877800271234921875
      ],
      [
        25,
        0,
        1121753680956810897789804070135522710471833029376130811353373937080063552731515880533259753152179381698035788009106690117015458578636907819467085101657782002996229457801010994817146701748429770264692851416564995504867036983794176196704339534024999286701650786716661577793800468279780806500093878297589931103424797621126179847704001079616177581216665654465636735610338630808480610284825352722435859037971270633061606904643863156703544321818598966311455209600555343845524970933340534130126701377188679428966397720948306120380458673102419045169823007964506679713559614550676218935257344168824369389931246531973551556739761805547899567372640014150144333505177108929786659306697807267152705743021570365489680865872321830355927188220502647177114453581090004376049108076236366615112974579651807791454672427679350097638302815926751990972452002352449307884251336588619648533855856471934666745259913113556571483395173662008737429039664542623827553230500692439551267240934675727701646363013594082123802176495755613902050683243240636393660211971441548973111300600660959456905136186861907481176827178919401579570301468597016896550002298731729636792618581674041393501066254705148756067472789309271824385615802682034557625608694990595888988557155051379730875144266437361256161751914898668749167203306560713894605939074022503527691140373694448144690833647077263199399585477596687763547226986834104813666310979650820044718133419895685061512908595642357453547004084325091622311160101203823947475283251548257632389753943092794951427305974340180804669904863405598457021763432117623885752791539157560831993112406549395484740994921875
      ],
      [
        26,
        0,
        53721329363516739882582912041601334617719999575894220659543957614539268453869394916626388734091480850786372738821492012516906046091766253722129062107581255121736116235681313307167013827135000541206263564654003015273147264499926340400935037478201691885865446780933146556450111584174516223871903300011387685402702240933122604729269712515351983875019124737908707412772183642788128812265360591187223394820097120288100224202962388005235951622404523652255987898653036171467859146215246334881274031328204908841337223683714155248635573548184570859250739798637837080537729915160011624084685667044568374672608065860312304117028131539358502194805073704566122995375175178436225190659644178747214415685164887572896469247277226391352879637915240654841807088371019212928667099028418888913372621069147215433924582187912502336673547628359142768677387443053378304989226929085541933388256426754420674196901257170706895659873158549491768953227844568406046264469175246746145743718789454020691356567443566653505472660043845670347104450077905400624047881834571079131067340882527782268967004254321327390025950942541866018460886248673875578253335598281908176774785794750150731190212924368677406668601655572692166142965731503102349336263039640519254644517505087437469852882839490460764096021956262979533207682435323085273114558156248888615637085369532668265087216739906690648519388919970598030095636520892593099575316815820072109222263310064499131618299579548172798005745346270409243225588865665530884403075976493859647218776187876780416679136528783556210008052415989536863563012870820910681472264611499341266336123674981762710151606140007595879754464883797696799080388397520649489794921875
      ],
      [
        27,
        0,
        321592571532680838956959365875644283796152976860297587972859556186545774787330223428521770068952185114989652061975782002017125785479819833859866706943257010350672611753855820473705041998371733179001764294605899330713900828505294731023940607710782549514975514637132167109895901496863864878554810954804645387179834707018999584439845488355566889936893472985812504864495469465893917131575801749392419887643251606627404699767380783662006588937015345173343871513586034494637053476773953584056882713203106187795491357516040004467608503153186834063444941633800719766329083367553989993452476547796677435982552745125743850131843860814550190123774233916146071519375450626492066210993849974995000585609975970651650493041923610221562226683114109453344431335031063870767985831073607221253944091951621824075144075969333969613057144188867065945496348311553315707852808514881853681089885398839782220418943519800960624355754345972741867989592888595392662924328913763809083982543070701743855543684959888872391079850376526857198172271400966204264813391936535429627523907208416360274743058137055860786016814460817413369872839373829998670147596557269489062270604176866086116593186289293895496005061270371225796766636822803570894560133486371995451391829656469207800885277952082989139236520304781840557432425695337335716305097904353457108065899534772337739328453076850655729798531149907960737880938094489566348877732825648347469810916521646891034529286143475537286558997183478213039190200351054109894560587834733327387271038454171726374162948768436963887813439638189852200941154298672760476790328550069164910707959170948008875924329323335680225598813024806275478757489359811080899573562488502900847800308467893238944445720627772689794921875
      ],
      [
        28,
        0,
        240644132658885158325710201221739305286531042196186094999581358253938898181783732297913090100669310468873357859457031697392696460898873378895128869370440343031533066926052070130289784510336001117313034230613128697069293967159025763937652852366450546299840898360889798211243635369132389443042955579675164732706870352031944965720337077033163656080792358748294599016492730121698712477716571421145946332909999992827657857049918826493905753730493461496317668187810862232096425908152676659675077342659362524088159335506741777413881282283168817107697613683841690480638772029580202799708209098326680489934304255455650597275411818014502097319386972692031765054947064102773149968677817926607706368417667901459912157867618407808071293584138223468342132225904925056403984145438259283409017101617727133565838043991363495875352906342498888195428649450806213082711278202522319289947563066962195054211405962976545732084213558671357452887546683096795644094965290564923819722519275902595722410088187077501170249091897562852677518912566306164113113726806369640535194355518196492316713299631063423159994906802085128886483095351378794458165991472978712319805992238813362332521722475290123326420214591779505972894055525270493372321786288974030780636709924151305430124118959695446529800524553257118140746716307642813253848020960406178873471797503979205276155850934830424455625779194608646009066383027423785068276464430607283147241430769749647458086496010909201778372677021373656025350743120949889323008756407406253557991016190858013408319715235666182516080752366250018340458059419758126186437749231071195217112080982245523506558920896653901819276716176453773501585300583258309078866816197896412001818955819285549050727668603213107957090543998054136672077430825373715472108840549649794921875
      ],
      [
        29,
        0,
        22508914851208403764996743535996163142169171801621493150177282005885682502556169217938865232827522016578667733036699659213007035048786823676840034835703453424206911312723042056705556989317501837737937025826003408709017827658203773466378402095988690587206334773736333401282831348123098693289199417519305378736137264510714946741244575631397853347922446367329942949626079176353345619169015150182722997059124459670604103016410730320466429722875180769182965293786118426189627209769644194131065717194159618085957120507712469490775850447382329685597581265934414620381996978267776357652471154635170171252797921790374045103738528619533829987016346556426863766241891190014050545432296739207572201016212638114285356134977504054077326440325178156775913217725693269080964180643801400119087099779360476797663287952474151326203197183136118488538551117904399861974389580125343585041356107941246212895816341602460727250321374045043770511132620071741636728368838296199960897855484305649047288226329430301230378152020896098491045660046953593124330649406462211299444022868116018799971196001503688090545619200538794335989666911195833885436833702318249425397259477400172845015031690625637397946657940455303750110474240564888846061303739987014113344904731274795179060023626349788283646507529353852228145558860176512296979424200804689020936944377678036875483873020211882404347167518231324093642654010752005138933782567253718581630367729788171484666114921133021406166144372458142441994184090162255587499975148668827373590915073077123825749770117564994314732983663242104221981561251888333703310387179312074958104258080730727685188284256852274397967011163131684008939494042169637369915711390089869398821372132718068327746668707966933541490447977694408174148419562831123613312630251718046191670737787106959309501663269196036399486729489794921875
      ],
      [
        30,
        0,
        263174527521764051669284006493696655470861776985216616365163106526076844888460523856771975015730086403643608050801988198708052109414920451924400229004106602600919679436841733803188826374224621337994895299993538041422460029662431561892504424295786263036210490561921155674614266433480835651618299401236130821762814700386923299287362998609798413787298389888923854221098267151196192370934174477324991459303485211959060870707240911860699698851200958132892086951247780643330467798259929907324842448982663426753758553751789130771311483066168559426648981985610569354845826347676684242413512170971878884568164808952732004368335130715134231820644778553438770518724163127696183599401224301240204957835989997229344633197471222864737307898171687423366261212562029742055815603488114824803270783886566524673626702038102531116553515089126706104138429730436290705630891360585730556931882475425326292955924977838533201493707805981630984407910348270017763175712415529813300314237760829389408030612295199406678981587751831032091405414452766942753984626481232917470765691440895128873735222487175977145839903715140178164221179222374369664538521493691130224585763055981771889736636582710682610824722837427617164465996412617210043312992278527019510156477364924836179150769962749191279246243849718648813212265783376796603000476367657240002053587615630943783770936452481247208972907064870331932568719677338005837770648528074781189399503881874809914189339342693768345373961678664478049361713970055980768186680702639352608105077809836243165386290160136815959006620985329414641289632393014276243962080673542415409910781989521507207715311703905275138876391101377740414585911080872749487051087329632172871411217557851874010937738085654177168902137561081230019639614747649131517413374700197342655642656910715857225847927526103649013876184005268429188346668939870689006406146056305615830289794921875
      ],
      [
        31,
        0,
        384630003055952236156453253893928063822202120769536971293004952703642464275322639650694356004301768259840474985307013620788814056141473547633643103225300587844599482508878448942706075472475636051208159721805359401378087825193160781631408585456089633678482440589089367380613681700018041034085408473467192237681671445846537970479572448278463604124119405905359767205097667326230732609587196832413776597557866696883481523754244297578709418474537784955929302021609622267603272795894259406251639289480293082587823195562139540704100926375391820933357237282438740712139695038170099590097971819857187915271694471599244910971902041406349881247811766919329245086530051345822825231050167412065199618790033262094538336378925109225500112163036310379682026438338252471779499873429206437110625189489014560543386964211671944775169844733421481399643818631725760274849611049388427002458800574991014522040448904624653833672999132475322301912355972926718888096787136450382591845078612601689618385571161111895057432038832363495454219384989395560140884907010634863628868649352571179889136211260818444828512508172672083215406869832536688656808859624642393938983146687091769809559686527294520142809906142499032465423029049475246508987580574926862111059742850400710795784413556433417277887317518355206698821605673628711493956575782891114700429542291351290189975350680653933541346822179321548240823017560259174071949286490543513914725944233397168989866838809672966765592717441579130691407490237671594919878726524947122716086572265199433518723850217118271510021732076275883958073423326331626811860134687367479657209231872310287283631016617023325863497251229771617674009307143716536293150631145984770525580062798545472844850949007796682983393213263059896930671358941269764663654804418682692444655651412751996273456216013108824293332123676940242780606468903048308759783891925461472431632010144360572147624440096821529394781770589142289794921875
      ],
      [
        32,
        0,
        70267172420468399254441822303039653315507492400853547148282554495079455304579006645048793693146267338211476221224927190003881133047111225527913169147755921100409918636026788084461063960170796142264963248566917986047937739496717281839649106747534257511577198127113809457704263665405926893302654163857996614772391815374683684281826026090934671765296785673071013597179366427763712355109205822806435805041561602044659283411253213577689060156254201657418568410188419629055115833336121784647998836714268469768480795682047707277266838455727795772424974280093997445052300464333587778322223468055158760321004788505828525718505688588230442475082796185549181140229644283875143471421038901863706484026094618244825571015606521041503242543814478609223075452475860520264602624028291668751875655725632351285854533211614132941621360363965564573283070827200795440756074083398198206639267370642507603795182707680146842091093885462117175624287920510169210881444638235206513957537329302549131625800326918011747957959648516183361299626405484062668159979729015403808876161326717020235362940474733749657441049515242587771557357007163776917952997664021238002824698521112657486426641993840064046907886438820100393898043889664726093652918449247155943268472238311769421872620133472578326950636404041978013913193294598635725932136472876312154196517040652096137336693759208168756579849186660358357907378250421185356447071151224588521716435489906467078770311947130395655813359272286378332817669752707022090627603554030062203426349263327100117612980634430305368606675266828868329322836525410544018917039165665823985967337552057574734070381389937677955911210220436407926479887415637784275833597143037454697464858313627310640121018631574426588394033797865366779241579009739000557839878124137221297092033021672956991444328603700173404223173570445005327705251544866224849061182942603509232061955551881207299766068677743981046921123882574299862026700729537948561398003617022794923772476689794921875
      ],
      [
        33,
        0,
        1604618555548168282819092168981105426938438321242296763521949956161366534760209776203309546600886594795924745381705229030672830834878581538709681754092508516677329588569315526353712809379110008931193562894011164830216373488403585958161945346518408915256871439132808604190777328541473597614139343053486296877605349788480192041466189106405900850499483542113859343891948724977229213196016312653304121341500348714256013896811787324813759070256895312373775697006351699050602396626980998648342596383303057797685460851382483524809391753140022918787574545844215586589510926768320657291062717450503916657146477430178275885042836505199690511026552190205378751056355687952596404881850656296888888664581185398030566656390158724498083745983977583577294043751170825618785160977004135547373257889952680944601345992313249731884702792376478906995062132016253417156379664635751964495753876653787438669450776530828432106833380186937196666794571822317921381343490893650537047946219909466667725262087579369918780692682880911730838784269673720612158644261130924917730474951919691396067729076509489224252721261265863384273641595456385888504431254389265259276370721907092200671873553858241955315117029668642591443469306600319759486769837249200949929283182664069843321834006441495639070155831038809714880774182514179187908580755513820567412218909811359986934631582341336441307196145777172929578042331387047423107357486871514080326359917623586221612749547501471139923911391148379858729175498056068632030822358591224989285632537374979069752428618886279895140798399561307890780596239074840643687716204160511469176230859585404281665189779908076932971907729684056400454360954285561791976016427756606862055049136344104931517992971561893468485726998003289601704134814325510199765013375643256197975119902286261473828843118941666743265413697995112268494673901577431055857929772470580974378637295245182265712168153995953355707811260859677512934581299204266496415178015188441652923861751915932334059742813257827398119114731495465942289794921875
      ],
      [
        34,
        0,
        4580376262425199590539053362349918554086896897965071528896049080065053121950255125742494795354016418427886346542149815377592223140983427089715932011918791808444932672189715151049992236782204164896079764014306040871002640054050422050538920777066022947755400777123300125184851623372668512944970565344600442638660160564253517460338519579424298702450062900460893632319209483808690098948142057903630487994193153364828572550109429304818531376996856800146064776229793468201706027029691324802056097230451193763745775615354246511408036560081722625352439241592839541383674626397348410250792595456227484739145667646315060117977022273909907378316995675243945040178073001910528486885412336792650940651298472451795271427713119360754594273793202831498537980140588082924569212556942294053849034288781726061312397591173358995934370201604531675524946928755315741588051342996442849665165565539832390734271085015564731069768849818285061778651077208636215962294544858149892774804337524438509135849703357915703851069119689579818795903147044859496164705709300146617149171246288085630568023377264507289250209390355346185561659993134498853579723670230299887288658151069343098123460594624645610927678313823969137107079824165809546993298421126876909458991935552484714168418216091234692765471156431737379422052565755510047191722858027861971517592543514979018061927655198819190426742443921433238518273919463036957462673045749865100203093920202274897277592990236010127438871577883911152185141980371971007550926248204809012509197596242918001486659517732595704933189045684940804494771630521040285090614801597780009753971190644452491923153499511689602748570665607744891057742893581426645784135175946352270791208554993810818487820724516158286326735454593614380343762679404925078827340321820679486490177732708783012995586141196797738426391822281298610455062406290548355902069545106136404669010149287704286583803957816180085983629027641657887068376924758489916448720382685319116463186138753771064590293298985664848140741974208864842782166459118603842811993305488179264053683158289794921875
      ],
      [
        35,
        0,
        1634332863115443926473004874717133385228980993504256693542375966047073370074189452738623987587333969323543763035353658893643967528471478752545035405552603132556743537774488102862687429731877295356921165967087764668621787595201545096493850690552470488589994751901455661919018956760118552396520993962283107611426757960857029268695571381327616016341034717379388829446480431453023783115669237762924120528835298775314765982109514784865916347102376012636862417491144290462496422061623793506939008002985724524432928990669109155300780646596447395717838717073114127904172444898567918841922331423772871192666924658232330841898255501593287852835049204715015681917483445570691790146963794576852620695261584162658271793416476442887132403052861363214969826911707650322783873313130505877206942570691249292769806909493887946756853198859461637215084158216567701470518060662486028889544249131229170588654078073836642753496441633963664056197997786739255001574945081050662761180026870538447952729893426180957899978876970779859161744372562423834241255641589643042438460526847258263690357598357902834099182462491367886361507845719130822053233101202636314940958057230704408539770222618001896557268523788284380829277102086610404991271810844205432982887001929221151537715226318849724360804559964253629250311262336783387328126805317083068416533820038628703815304080988993773057252348693806554196024276284534309073407231167160580406096910761999954378415866585887084134811369531767773986971310220768070212595476072992917984565150228356088369811808433514571877059638356051544697073002205518674220298448888319904644996509561301910238487184336642772003393216358162551979420071515091362418983974802440363434363978776498243761098840983639075829582765270826340595237470288086452520413261607560492915963377966398323339456627871518650192773822615549797626033728692105461792452585729540678714316346475052624110455565559249483515686433096132968967185855002642346827706086776881726840300857155532082639444413424707678646120879964520049950763761096059493091131917995854694592029596539828726055747950632171037750152847652398038289794921875
      ],
      [
        36,
        0,
        72893681500905827276029775386469444603621613924820639415234854005438708780644722168521445513074348989101134950801614455995355421536567998236813001865572718337270304754027718725019513221452464070251168771360147165164508304816031819424130799372008281435204623476243227682981040394734556759527730464064039042894729978855517361465569273415273394948704747059312363545018775168618884067388126523086735448352701481861757762306590785894105715687574181621713265859968901268467517921576582291425220016172204755795466770178085848809554911755712002614082810518751963815488574607533495683546626291453517419833609287771300176962544808925516105839247004471099529814556184731048217333242368751810035581413310570924372215524556354436168523128557625699211626143552057174111343203892079678056415230070489980045949095532787987646942442769803809067280755002586587462208377528007575190208727488826940237797308238538775507946769544508013526132763618811449023951212530007763512279490107656309482331213678746636607549794876429060700622575274411508051375869265676542096650404405364884259525118142675021514683306361375189206376025562262237093108344114387577749528898882221988509967829112144087526418452109463586711251992040461977784211370245220989112240676636995653777833586237554409369038612863562320271876848964542932189379592811898195168150965533534564657560085883801463105591894132926014512105465804220947491482737911562556758366778621254885111933597784806767471660608819846124289357708532878442244105244597832279966805449536827149394539953950819823703306778474423851858797353040134776210098963766262417920904362176612018187814679461528490141763362622800754271938280046186689038134393641428627945266691498973867037440200837208882193320991545920553403556555322086705947705816447377402224695599376846533668853696988408145491932251546565196654090964432675006425609520784183623506097349411774605494230003439387810919108154188036537884062219289972529125001662400069828261749029521734923455967558558824822788052842007089271281077435947714364565992323143984676256741262108184600750036179705038711693470023510357021246043960309112219865389311749693524870013910289794921875
      ],
      [
        37,
        0,
        406395854436593452649523799887920193622661936138413005225363466242144089857823593372027584605145236553440073530645275934104894488209542895900847288255582999361539645779853219943910891710376986613343310943051813734213996085522497488469905875515982673664927142747980924935679378800363022644378938872355457707713338602592965452250823411591882254464920135257090465076906292882941964553498084393901636744656590187844452659692098515713214053010254398997317088274546651920878439242430135179859100004786500527227007595655138030709613539383132382793040916577044766442850519238460939383257000752549677852972701934269435717562328939038134706566895938531927127633880171604007036932806478812996501080480252329861129985503507068546116943447736933622242565567699181620701217841185821984226541009255599507148144616298205823232089993500358624367582992991012514355110046140561208444128254210255023845135741143465735405567592960333188881186417634342140102176714780427564583897520516755417979360577306005155062053105054382601533487888011172866645820067160116282594598541931114649858960707433018693304980683877033582397339025637279983737525371830033132025593989897951396796553369702725280576461582325948599746911813866734838476721664373490220654472673371920589369302794937195506848153139175176886289108831708047587753920096931531727846192267849505642718071687017432041775632774217990887403456802681438001426309235784319210343178371699077445903957276385156316787196390749780746843455095395697048543337337005434594102164534205377337444825755111142219141561006483204973416326196552332312376435832532359260673176648437466424041066919735302444488923639372961101799988784529891599505600182419041015298097044367604370213749267339231898378877675373988357239367570568157390319993657972607068411991203617763172996869873711491840364664176414294080675473069033286573286605586671516774116952808242457229705816029940109422552565541896817554407952625024872873405420543437013288657437233545562584331564097972558772479128473537022414051284830108100030558705435094315789310352369794342330425546324339687332339282480820274036266145479869549751721241357957880778454840786349949323699675430948122570908163801195478289794921875
      ],
      [
        38,
        0,
        283216574986330694636378182354533288274977136990231847337752146120272924509160800278053867143331210510373878907345089069675213999756163498981247652601263466032483642182150394676402177282045867953361650399149796645554178807656413507316503887766239684243072037404938960957804580992904647367727593906176390385787986653072981361437506685531432434288365922123787093676058584505190155782171942308656121396405728832213909231757761617632271043213933711786392378739294678463345358743170985109251956961508066990211984908118000380623873134300696411274709144588128284238860760820784682739825490429573726059913861654072082222642212787650584366870410577028063380847567153556731919828526594564495411806326412154142831332736111075223244054288551131376987340728626125233353873261379595730011610993819909101214221220778830602474915981331178845176094450349639183549427499793201469515316244922690023245145229674640073272038277996582348149331222897576272801351729580267277707239675744492260295033692546374693994265588723315312205197984556665516201495711782259266721616443294607582074372656791028842089505273491696636142974924164747431276323587618798870858517188892654898271909266974398364503813427790880315188955264010887636400704567529974731827690078378917498024881406092284011217010935613161188880354241656805765510521600770257715137212955078854729604191887286105809025306058642574980539718795850848470418094560867931436941037689805701647885594799076507908353778064820466836107657478700946820503608524285125655117143420641510717995436904460941774509427868640421309877228893024123315583650686682867507390967840151698623408108907780181164260797300391929587891184351646830314059767720506008348063483987677345146802421158013205358708065442663040169773767453732194063535022966091986591725846216264063914784055343799297198264854973618403138998937608212655601164816929234547824366789358736973585858499230077760981900032374410272113395255272228886934635165692984388690710335265209356629404478546709614888350430258057618266429584358668695700405538210928501886800324223914102848351123526565735386453428301449080618396194054239131329391930565791623167436106077078200672266959191017685139763707618177305360461655674141319448661301105348791608278289794921875
      ],
      [
        39,
        0,
        24671643260867933796747270614889019706969364500700561697745859914754719934703593136444723076578528513912596231359286922659650777696604251346414832144133972967417644978228305272646278205264741236952027215283394123880011221060301858617391187511867555759725556951864512589729545847648591863190301980418879206557366638602514318117257831311956620083847067362802223723349022686176332432000093276315095287200748280430406398458198060188856169977221909378912801075375683188241706868638942976662580165383946726746553095027044902308042547013629008289534629202822078305346474102266320660753800686707362561887110305796451178960244167408807834889766191003731629581078790216180356309149965734664547412365750707444742336529430952509018823717678046313952672179018598352671671080007766276477376198738037197294300466229029309852789383558889411736477989598221404353411510870701305024875928234472161356827365694365243228281741104171445085111585480566267826405983668171883061904308507784367064768279691980080846823736697326901012718534108010874703346449164472629779810470528763437117910215394382477354098564517401888790927753169221665882901095223491900000384433847510243815125359427860134001072354203717129446946929426200662566280194606169761429429898288326386203250054392814267957348048466733975215455993514175392894883576185867429309563970422951865206393747218906134542793000134860014981190946028920521044873649874713596011169425298915413535090493928355982157577461076669233035679137169896473680319089984716037635691022417279255532655539091583812901732898800848336365832864163931727971804193835562559499108414954901967149518214162692514587833776080004690448273855932014935631991051262667767202530943683150658811508081297999442515674091582477099070560131197422475581675896712978536100502849137237151676946717829531333222218242534249288739717111418307911435875493009729888368920180063737991921406567739113682743686647672174669543851755615061335542309393366456847775954855749670308804054512638469011909559227852249043149328383842250828138105528997606181475845174796220229484904734401491834767586346061742576371802462013295915245339908291475557671398935707374122764587450717234259417463271826653398385097940182365507124307445833924860679233611470923966949441761054770560453944278289794921875
      ],
      [
        40,
        0,
        268650405268633486893621301788974349320653733720667529944182691539331619704035367529997148068234248264943926536424330894922121216914014836894103195237900894458237668612870177440825356457990210269897544733492004983686600331314884352327137848377750542387991252246551375269937222776105134594725487668579691834741540204242039168189030283803267953842354821357277794387420852654283092828524616860991733132652778837548956061648914970988991610928652755079718998298173125732321044477774242277917990246826017621940479796257546819961236188402980953134050033441404120793403569861989677320464432637349810211091004532048194427030253035743550805133700476731605645630231433961913799105102116236715557521658463840319365867104835671183723169494390598801257331477124769958691896102553428915493898960490100404027859880405442517995666091131352991414773346663727774318182446607806942187589457662585882232427706728504848906292115072382094781476445753678300435533388731654510447553412095664022358016975855230688926361020396900902590041901823535745429167376740992354964299823437835473033334277191984927868331944484584245765840038503921192465887428608426187087126294661795959096199377399564206193371981503827209421833584310258651010008248999224274745006602561539675484142758663280992635120107707840903942642918296894580353412657557303332548905166068447378784723754965064974035375343978629803633160361810637184157864791553730443175141400429251277175229610508388672663204047504282808675436916036427955963611966469630942617663432944699586182381909874175421801652359622118354913365840568969866412650320403322190049012366941374704332481163184937777397827871092208846863734707142389581055416421834581410949317839794486469734134861894947682587198361694428373332858896157191105643757610687104883619546441258192979567037669331285277388517518728338827446783148430761068212193702744405515067204938616195380511106824966875773901353661363712693084719080867899649133442727649375953559659347315283479286921876873063647340786162159273448928761358146598062695377162250881885323032875389716030869151110638372980414587843931014824415661909842119381528454547496376793340076927253579798099351060859662057012412259784234412631991586122809489330286817727786813870563927598315827720334974832361370285573811332777717715006368560434353594450682838289794921875
      ],
      [
        41,
        0,
        365667983116486126322224807582125003104326238541562383537861349202762064479256225185878470596762236783588302605210727035902381371562179556524552925549179750644318992370541510877027878142367936991002317779780452636078125396562586510975026008395741091921419813243747638457944702977676842647716523723095675938229602293977978179427622826045613280442293930414257387817097229020587910703188287249342906375970819543318859374522739970927736793775882848165593746252030390099689435136969067030289500449740297655635772192981722941231336260479824209926904457202208535682228543279144735447646475316766574321202747318018230367601837352945832239604270505294296965747300964965694070527549362881764744005399185180685491949431664440966665313522129716526414996238287303998150812616183048944284294305028113375807421455895039919695937046743873602849697018563575025066877620364677680474395347288428455213598218103831770961379417677618288022737508293837242634651356937577285316849565225318856956853346571377929680305704078700900337186354087007257176522518016418029507052093540833287081441892070456617623570249351417163956433187644711974767287564671348097361035836169918914176073979727415106750670906407412216447395346249891767369289311711507221795472262717170816021333953892378726671239129501908987553956271326148083603476512243519751362286675593931314863139755022898684745846535309016063896731355454640790025166753300074874959535485880282561878945026290616885661593460797706725764038966956051046974019895682788903061605276638912059408026908086490954695237042841790083002454197200214622728364882586862458666161790471020533867948279962817433441981742951880954107196925481507284231526553830912976980486292393024176595734533057704457385661014807047978747060315624123111307787590929304152061993364059116513537748348717606377864830739782240360107580020044572455783470144058792444327891732295768904830121826956393408718678144036690276258821062114715386850290437858425474496215471447582395392995599584005165232071097896030893899378662765230931716160661877621486204879225250110771028353301963176655094856870878370167159763285224052659239298159292231238132808122485215950331421741201639567374336171354957793148206722654270545198620245693000031929270914726905423821493691737997354927131266091912615282381330972341574408616008610413682839186682574300711203694556062678289794921875
      ],
      [
        42,
        0,
        62215183401055977684993009837632855006330752079554805211214838569507966240025753516287499756450245313336980396160585146581486558782148531970439706971845667311017395471103566065970969701849525752166958832741997213481608415134984643145128125810783094039650671949471816740442133522298218559158863816400312253380403897562781413658073050940213181816621803776781781272053861087071209430295942235810888466842420544383940799715071549392810258893550610351554364771531376807533625713367596744684573104614521788303349479385263335383490117532468935003512675395264328606841419621161620221120143065211251228795403621418156874566418965178605142176765805448848210107712401618930737227226079710102266108514526253113014601338018968398985573233980377173430168814032427135008691915214023274755339440533647911726068104615336788398057943233674375650724437165217663621167387294107351080820766513461522488113019627370949161130736981376416967316266521433758023520582439992254114570551106904677892488728210839578392300119924888520431738253567080557148420326429223861766996825980108397858620907703888463787560907261239487728432420350165525205269407912215277567807792392959458864920428717933135265243274629721692719710646965015242278584433139010029946294091234208543577635551846006797618383465949661169392808760975083184750270159011606862701869113179061188637153382146351551424674207410662045681747096672621487841352919142376025250519689780552769702986967532755152146313991049997014418512064570650054350936538473834785640639217160373591976679430255561827068757771556708492212948284559109728155597274775939748226980469152686687714742016922962343060672192058968395182740212212958611800503832074195735780022603790071049569746777235249090980429095155340017880148103560453580522922613051496613952602680806825256699881116801810455961152127268865451200806295154174243334459494788463621157216968796228597433557023625816920085422311780923449161289790184603274905209341770819550026431856855117227800432824549303022489425987983444300641938606885912097178347885278163391203926028785471067587419248982803965815466696180070796016860410423953495942141976788160295638015569610460983671211402576409695878003004772245606919502535018682527119673929634530923080129146080374218659909444713773750945623091356217086756460758449118229330159088288289272323460809261052318822918969162705123321687168659415817933198041763128278289794921875
      ],
      [
        43,
        0,
        1323170616633376076492743949082400633724738997440523331873204235698809766460358991054936735110819564201142869228818559849262015664000865004884650467776868293592755236955061545324060800992431257565220756189162577226229742489665387553980959397307485218524281910430021314768097127684261419166594015582580097621129454274213462415091361455854414332546258497145774751658894345526220061207441643105778310505862423320016329109591986367345501834501266623732029884723017299364751289377078955828440564509484262585050922862751293143941119648812088418544997633183723266276240865231856323102583458378351638913475820674040286192719720886284819058980155285207219655253649892096181309517163752179540728606373217988046924657211213795772968902842511178746031089321996205136302622573106612134298784072101779169976358094610601593253778824221769790463710479322338287291388209382257661107411077748212541324847152678943688362261869737471792560880642148367420232225366136324275775706883740161752843296641346037764833261306502644682923127122732375603870158449832711588627429690118458069287940926425008198761460380258522194132581630181211651890679592248717418389120771681045460936004264584232064435474904876064396512663738591534528676887343435794516303226249650427055845382059135025851836121186907178274553973237961278185942270606807812978943735575146074994837812778071881162760505802180089277796507915175262751692499418300438272209205236743666631098905748645166548495273653472039981589037087705535208434039504011900948273369179573203665364426361935943729368805377894815290769509735279796849738387986167582866252860091215752544532059174648902782437866020936049932074602292085398987605699557792607923526714622431019356270473686494945722569017692017275823437369217610274175952991999386536427535118302644905851706975514911585114850752277674286144830753944950547843644985222765681097138083745243772055072771888025727103013438437651497462835341226119731617653093502924206653515105318652918434837569824588142697037505701888637861898590596019005855483560327683532285214818653848901661214084283432857871658901425081374513349216971973260086120819508129663214702464884933269221737770338837765839324507685962673299602964276335385307970626355066105486999620834468822133076122570126480557135158367762250633754622346888631895003511465069234405956287638315387515324143989931798273520214941143046156553024386854608264928672542181082320898867884936504278289794921875
      ],
      [
        44,
        0,
        3517590853658347455476018493243422125183788353922923539329553206153290584226787200525175510744156636229677198352743926166687093360189127370465558318395502683784306005004111094479976116701965615425109113331886590036924352462811304220884729631407130512253286154959444398059773267332995416888131194549305238072258891775158810069503207785267739040644873184268475236955589721512614953825902297870842502500111993047849897206683428397879951901881099288027840003682825929944068465135957216410999633626935749587412905947009617347542409448821166130203525058088618116043716707877733503849243493814968638859649053745543899387727888207788519903710511285544671533656903728079100890345984546505282381786590254320992331997209153810358792795255464700883855823011754477552697415488113857059981515069202607556494016188583701760419638822323600921413115012119767634715074228590489740303698696403011106832252219377491215492931530171144960390340607757261496662939849978596128118854885303044952321792307952367852011956118214289355370031971510712284203575919361373877901106703082358523351199540242349882452572440535320811637617527873718161125938896101046424207342805106237434914367610355235947027008489462723953197079770814943516979877911425475026957783528545360859454852529799321735063673237606104488426537647224449505095172364795477308847466743215175897008634578705953181731785469058768495393216134424693685352418081130806127705173177794251253479428445641516560942506975802909714439716834475889670523487282986884656654449743177247776216598966644731964548561105269566635557536164113093146045956636774493639416430952380005992636169703972042789816411245475872038684806091819587531250450025840325663437408462047252648717907281633623360649531139243991562542125148633140849980903984901475617759483668644840934279208076812705152752710419298212776172450116418000474259654437755114190843587973364920286767857287508459591704184315394027735971711851836707463835446498101124190681124781363162356209999797578555192916938566440302256956001744214322835213042388715475715035760285323166362718835996868356288300484376064765287485796471839389078910660142330811055944117850222887250720633572997040945278094105379659078406675838640225055135229056095052905784017840071513119429006786966460346300270508879389518731722160577107749821565967671981016717383586612302040597109870098316798520316853234174684396619431787345608777918488979218816280894470941244377309777514088187113288536426342097878289794921875
      ],
      [
        45,
        0,
        1168920060099942347374652655264747530494513400908513058442819485406001746723682763578391528161222112639037252082290140096509377756099118987652160252094198770957688354722212394542803579704680562332123009016622389500222352204333706881911068183422280920621080235929503690087611950379318620650173966629283379369402493630933430223700090890668690405410680090579115628881056659499325038610528278920405479841524110126608890522264770021070330686846676529374162559783323656985761611660828030841776962986568707163572946175205130250312849280696862267270499561818458529055454932924243093828418786507968998191101859806626705468590174065096253256483253011983406398527046727818952118429692968788559949376337158323812983826422111818303609920605299039552333799590409171573258112602572833211209773862647054372189529763625071113868865585746392930692540200902075144096369255321472304023609900470992288038679734708020822100897894045585993461134696439794560090416926413262325240805769673876745058976478030999281495828184733668630571458288785391783550477325508944493263994804622254323087877198484851180965142585576432051829512028646561226128206018935905358721694830215028292658040464973811299875114338628550005678956372670026718174586455033619020510434766114206533732949224327445469452647620199663407059107819740734271977569836020990088048971630792842052654231875589320591368564196878599626837405326303538687571109429942325409645736310586491842381619481530960200798605217572651919052031657439031630304425646047625544424853916499845291452919141557902441645276526508475831430983702615366149849665250325238555113269100245258473646767224424350029452554477502488128621976461219862865543618776412476461219940831666946962045908643924631877316105142992595328248173127868664823418621245807682333192638014318799967997642759294197049264065439661423575053264101405109466062821502561213387894958628386320526621395941489972344646006702204497669155164945635859310071782098699030265524866852182842254730525350103940302040127224873802102495194444347258867752723945414997280941700693582664050237024880216082434266182247558791761172219018679789891240744142787127789489654449096535549871949866603588377491093719596155167041402251233686555504303613191773576913363356082607081414841287263191158743786198775935774724073327065584947913523488254014695442600270975010382879809993010073330150603205735143067526007514341475988290810014181707332276450359079286331651630393109575918680905434783864819771738106534735794607781706943800278289794921875
      ],
      [
        46,
        0,
        48555039647482870488130348693415920783838064084635504637437662689603442266969908429914246312767283912105914527680041987940412813269488328078424623351988720130166849871106898697451523046823930206195769800724794410435954377565466954278042824017959968279854380771920793806527123541697954604284275306279345012260574173012738960961490326511886140263709633744134944806044756150525400129988087529293715406203543353250021959153971143675512594264942046913463083681280554715146495807660095729739724717948471817907487169125352705540843881672729773140458823483196869585098490506812681712564543871790405813300098553168853390019538265899110256093387087605637276947766563909451957184087125386105036343515617252715009822646832633188385817753417349458139376997206864932193030996010180834386193716884818875666281554754439462298727524032462873401754821307632506897225621136248980434202521280166427882384591951081727082803711162151137640108147282151373517135011396355460656017023015400069041219309567852581199166098572587308742687803167055335130918417422501561138131978168365742231842040471866892339552439804211226646529545279033190696809109356604234984630471384137414498378651334646841423032381981293198258118848307353872546724632808186334729042296908874216379912305226557739487046849965325365720544559156537714755886875467144345225259014509009319259182168798527239449100184593046764668074579130848905959475388325181889606162852557730083521346402911401099323872891306401713740743017703322707184880720551567021063997258685335177768591682639558309609961927994265725279998547450198880320903287456431607929854712054452017135839543013907476752415222465912102337963295738495730441568213295164508781965910188364652257857218983546431954191657161854028281451210671305943326907631422590671591693623533861703135980926324756305628920531086122559023881020950485486993497354624058637328564881014682188263290023575340474737323703033998660917466447968809602932619405120108963901880039457719372452662834841248917923333693533874762117430877528826720109757302285557100114709480311880147501276985830212969318235921002629138372163431960388447932957545614575288685363172065853707341096641060432591745801384098782427379538615557807071211440632837747586149003810942335219579897975669456592874596861964126044730704955332803240473134681876418253399724574158864897894465819776719443548687604783004275927963066904976163230456315597800343594147794818318143959211193307393238331393492983822315294735082224730106515118022151933827668633025090436897810816293883192278289794921875
      ],
      [
        47,
        0,
        252112179827661104116987149251527590121105780208567516480981002476474974871616301778601441716402816088786439737157926863566209737890595327245679187923904146093881069446463629607762719636020160537683684913892485822054731967388228408158393348399542237886823822351273281523828983421508300575170805006055266458467103788181344098784390296057995259879816019256134580926529714326770399908355361649520072203263249841850228453527079801498734038081930090004104584908112419784234507007970016354679869624524443680846003003354003478470371077190803050415887047441077872236327795831236911773435623637366599717754747770198435310488069887853613247889005031762151549175749792437518935229579536343545507519166917785199391282125287987688280200766524207177989171412621056297001349774266942688070183293694362720111542290038621244630827978812011681162403844587859881099242539159993255180825771598613922469184990124341743972448438189427211036379914075162097194671087812611055457246697942531130347104281114856782634627481220210218429949107953045093688823620552309964320913041636839776252919563603979607441917229332282938448617393969574694457547637927294608850547965239101765940883968198965045158580505812076514265080196082563553687274629987816856465263189712791096090983780497239786614769474830891331085721435706559545320555412571427889646910101545860151456580912203179743111407102592932705941123170653696862094150957367979679623303850847680280238816210794289529356189674359516042230039529464902256285766324287628218512156927041257340264383978511808779774661617680540314029512824056294525679293760117287824422766311089637254934508056160546593444754585637509200622424273812910806847643817257435035179506585443342951758382410240048130231774653066391843119297228482543803359580395263151773810889354156429992942474034688685700359205517641972274038778029013289564208234879747781907013743263762528165934426006688496223395925025302235350493056197271594235119702556633820575183055280374928565803883581659326387088195659975500029188564644543632948623009521936050931343976156944825633704028986663232757933852580021954080036125303200227225551658237617735825692371051020697508253509000765220542086301414883006009908393618905142947446556350054186915118323358547649060811196154434306531848524142716825130132692436722562347339221804982056534669080871392540484314030069088636331512177122114859215536748590601961207772185837014813345615885022732165128462520909293945115354124083774267041508676194985530916870247417641929859115845095109098001103508844916869296640116368416120679256572513592278289794921875
      ],
      [
        48,
        0,
        163630159914692117788147780353963783809401290204362688035073169054865221783903378942891555123410547322909908718805021216859083218471784444527872293215584546099395143328681741748120341095916139131369073281026950525933092541875403345479017674465667602084168581861461492036744130976261177099409605294753237318909384100251845531910919136134329278868859282348663660996561865007916202611325607078714966752491874080254172184361294383395730006877388055508958079227231637140676437319039202081084649231587433155725655414610720071836905101879086029828260861014852496719620017532197360991998358097002378518243229113841514965713066792535545174040589736292815323566942252569575479952345437681988847353859990639399174385630205330905289485216692883046492577856689864085586733571365293890423084979301143991285590476142191681634150318940167090666555931774360457225365308438029321974992998453625447233919135098790582014089764169521880909330360393440426193919297860717965925086457419108817093409814078155836528826660812380894713791483330324641839267437353785389143848552580050320324064217158519846446917735231916879544431884139262066640624998288026138400118801346171938843515585214407234374767280835084809801993332644150040244334286227057649753761247104908095383965111082786549827662349329309106826278358427274046627762303633005170732494400630891786960058403723740982107511507587409728269214711094996476593476790341853930243211676360306460707257415224999736445161020136363366401682282261128936541247265458151970187792151580746888947971425750386616600182646703587265741717952237128664285199614643857826993574601129646617454028421632691506367102484555675167455844610536226315363266535649544364157750965293468386133198301625581473078997666170808797296601418940959683008504737496450330557679548763275154862774956024095014975969211738557641207404474953993704655354046397788084482179211657678448730362076159501429482480112493539672619862945695532572443078370698275460555178078225194677833307219773614886814044143915398876066638801255871569235022061201330714692572560894238960781816600243966322264148516846822592682708534038487584245378976703157030116827055869191296499678996029292143532401981961547798953298901844964787709569689773556338341523715445651984669918787262062458883345476782565887116998073613788226673740516155694125306661380595602814879860714772875793496533422290168785863730628143265931065923068826419588180662143752351794525494164497201467041611195449391527604817254870120808996791631658224337856726818484644899745593911280767238975199733014933329694082842415102506319956850322306067423513912278289794921875
      ],
      [
        49,
        0,
        13275255707603263606778825446365615123787409502426042192622731822514932111958407942679191183604129748459265012927571260021327385339765828761018772556343899003041496141915926642405403529811710231398478640965088923429910089762609131601156907113741527273963259626743778848661949809010246794926443843650022246263935356764570594981441145550084786323504249802169736623085107865006874198548302901161891445277812797892271872269520033392881837949286875079476990973130035719532122679828976210884346257153438216310469767084715910193225209759379118001822405882117614256058791926327200485221971368760030914568309656046716306541309535848114342570544987620628856536392702007450764473076864826111448159512484497217523816645257916683828746411354262844239156765082766291204582562724473421706433036906504086965166265451140070131937486198245673513173848178934854366541726918517947222035279388381239179983871180030694734669179449140629561079884021646056515255685175479603400703434831565604425696977836398641708311682284474786766601681064547304054749528644099197466983407909954670177281809483012319562873994079995785923978194355666369018615836197320565580347222010229058392530691198438795867822782043108656983002715278193525724486456747028228689291637818315630739703323212809874609934667617053922291095663488966056405373010805432482954629890207662384224007720708100673284753335796651874089243143894165774957107332923215276558146385153852745871395866044711007758581360478706519949882841872038584384986216593895304725738467730577536834694866731301033422256726588672099075918298089887675911753192781136319271911283731117500868776040076979942454225594913265546965193260322412379600167027129123209313099241729114549854871640786252134980115116558331154860340344394420009080816204022267964170193813700826505865032933417311153551003368304172711183340694134497732346701430878216267071902208706463234667008387552896877554116303044771603558370809535747112228490761114706788154337323239149177257191177528186582803339232595376203192956683212688876821429529611389339594505240215754459479538652468829073059327190348945791814312045507671098411739780532718932270625912395545239735540992963288630733396433492703714765698409779071850206180272583868497723138115974109066783408681474384209806692937743097958589738938003592099922280214724572118043988399764418958237784266610264407550650680968466784805699713835397557594605343718652332579035493811886217351567234604173919082792290841315917089640591062509566787809692454460460094821711292248879013592601219042738467419842237356106548287988149169893617945474150994269938430788544497167342727697380650638331192278289794921875
      ],
      [
        50,
        0,
        134627086927412162276499050774220325506841588526912130720025618566717633388790380591655669826892666534509870505225161280374534971780988060040828035717018585105182894853473485968157825780344474875490835287470910272459296953201009573865459204901676961593018061968643225545524939827715158280874487237466460978540458756167708709913588777660432952839285457284918179245413969635801321108171201725515429145389201514434443880698419068044002801990397893962852977343219735907769694846949144818543569964819637523435080541895671693015661801009395535411564037394139278203886343298847308951757861745736748655493431497266803142167417150560479632123137974672969844827041379261305145746206290550830424819077024577891774544318095790138106606489647360837225232092977959970321955464592840475588803683588747212498857899824126134662628924319285272789104506359660335157745314164492866001066436844335803290733066355454242789347514892053572173949927102432067026799367084111131991013439818271402537670712421906642963642577040171816746106303737883855060409819660016400318422722734504071730765884373535980893060354232292643949943990351725590581002786417962556223448356804590702072926083074494202099271527007340788737571539434055188548703501106105694097642960897483610215171898885456646567324462349514593424903320314993632914383329591595726755902338076681801182395425335235079794358721415720150416823053566540225882410781097427491066580168520772072343581268432811307827122591147869761586516142766629220272671404673472674396510057290672434602481345484259162337472942029030923572079487948748393905369090959350923125793817410444267780095206871520313418838097893515919736335393949851807676887690160322039415003217049581937046881156065428635365535510303234670854213755602302073056736091671285198085172995261905483210258656652202496750453166835499387070699512833014726604314856007666243971838769306337628278162131385258521874264288043284875161161128959023837178382057842236211456507672562577458740428686186188025846451170252605828075759727943446180695050580031691884847187645310728578920857556411742918878665121556453934662405813063183182910297996421381700056274698773651017603503642794010885491246325054386381681011428313271828891327487888882611627380347443215943419932929081739078675363653380943698625847004262285317464707559503375209731096372418052879426616856358547835435723983089173101821760241069218971546022292342541302703166263797391522991517608261197899318036308649608665859381811389983693722680399712860433369951533409787234321995106820561750534990194958141779879499670845440782110521598293524882378766729273374943501558676605817419303786455989857862570436365874580792278289794921875
      ],
      [
        51,
        0,
        170660107550512119220099357863045280485583896734584209617957644301939125709120137872792706268502684055525812264337540747761084923422161115764132818229916323931586991022399331552927551437125314035375498708670100940080240117629522511020743470613648802131332585303995539681418978000535081395653172045680925832238256866730852383827910715729261897110149106937035508871884141411363829266443947186507383672429001376732461055206732624447557670338306188174153579455580825813755948190615192453292894849919669414251457906319219808478751097014774607303951258209292753653058230741733988000367530161234797306461896808154270165684770248194269180100711665860097323068293210405023987883028232813073635070199263786285723589303309795285340963779598334963475223537490741787607482273889425297760396490171039781758274567583685970428348882915215310351262492447732804690604359274688836463291239684112037658092389287067332389492644092254565455659501253045100880838399020173927420978233409318010818597184130426900043962996071416286881551684592110321354905868942011035831796445238093107960089836095510219044342832744391840967544118433875822603211059308311610310333460092733689291548054989274136640023963560604124044301282872565589277277556286729471558243517818493575407916164237090057217391517250148862543386386455942234215028230850222714581197904085955295822751602366601539152562563220785114533312765182511821321620220076779593307704065552933626420098125789191056644376488139898553095278154649100427110926118919498718052973889311681227173395707927505114172153923076889875449665997052204897827952166427912866209968542029653632331989341503727183450612167584557569007065641633339588254761665769095733115297760072687067496927821101008694710363006424355340248596299793431378313190807871693596422455994109066316021096962087300415317373806820663465948717944566959764420766714024416323440645517242867394563710701124550837818709616643616454768291893888330112196877930117441926416773116893376918211745125102545466807376799591809406221149122257251915778432983124828570570666738296348032269405542752172938129705438281902654682724766767084851025582761832865770713807688752783277441318809114498735122530448280534206980404277515551894020809929328636187969930604976726231881463618058573850120651310266582067840998790741217187795659138045025046199819528099971305708388007038749429571691486482694873478359406003906650256982152161336474125189891930058943043877335018960071911651250491828963931903135686246884221186297076982793810312166187035750884056518237969993473998305158076966036852803028059013836213434110100761034693673829282731353164223480074756090910358994875321189984535290851949666326647925987511656740244792278289794921875
      ],
      [
        52,
        0,
        27042173471427615059848866941647985900071387805195655302925278553835806551112369391473392211633766590728951241423489453573024066716652695176252042587028079279179253204091134627071085223197583108101594614626350876620376251083249897691360881774086830836487369300806341757799158828213545844150216881565447541452372229604461436925422330090766370876611972767187277686643744310304432779098776608867915854808366680159528214689165026720528600085538735910190461369807052338337360695547646917368412140293041210347963600763764332803873989198629563969289025222054533845887518199150068125177033659802859030801104840189821286005684125490903364089516782153464136991599061663898556128678116478136318096060609612780430888796823413721893969709609558336490510993246245608020733436682152007571553727210525228270073158627673364804022316704675241085472389807302922096618773883933963065747359597549380941883721185628716625134904386326593622312159105798730527715177660361161496832202033941333483012655261486646951938917177555080888026305965512382135988135834187292368505593993468054944983117393594911938895541947752873226827504283698824645295332514700335132988104259717000938818813634999408833998968906988009515823806360464011856526245100565117758132649113390145706823613450855219186081086525731902536910932010103274296018853919815686532647120624477120845589724222252223886100780718953618786799987281053546453841385821641862771737097064814871592625421214697983758825003608127743676920532900116507167486164549150586563185389307639961412074959822080305704070705465546395889842480668577308166725306318704742963500290299497172299567881757504848127296356662529907607665218091953468885407383481247637810101332824612092458527870375856683270801027319518720502941850280611959217525030517438250401170151094545950836870389397506035684917468549283950300104930656248590989142806001888550609557990628648531342376166919787042381224536476048665602088100980529949320563950898364760648244368253630364372158549776342122751694975200746252889304102175846529250802670820791858271365892490076879254446801411133364793863447812945039707708370263077374062055193858476289963119058941587338384879633054919456335368927177168841345331936293672575091581872063490421419531849780827451237224991726356247562098322600416250052749528336541570819523736242371642049832942367142929980380458224489318624821857633774537823224271039206323371740424367180650540723367805295199283109246989409843544634294469850606383014010546024624160348202657685396638175388374369512652052236627637425939558456495617581351254760367954057063007953926631111152939099672867345955630463069641972407209208839924017692742850193274989359672310892988943637212386515627382458421543060596343393592278289794921875
      ],
      [
        53,
        0,
        535625428633298780618533762495663228409577360604129576253016171502068050890783589551659859516574787628731348270462013030337684798249354951234927121468506402229634937352107439489492176227084996011592512409668203876745166890670613714543871888812393160316618945378562434233299644010638836553538492179666653213838198017128195295021195042872695967116290528824688435558160898373641399167309842955473227673642548471025419901914994248252750384167231583014181685013894463602587776623548607625353225757593677975389728948055062587279247809647647209019745977713643322346978716611019407062694274585089480611396722559293939419511341095971632647372736880651133377154946630222220030477395349599245265287233272968743633078265063735513503654113951088059298533340145098541674218748677680532873868656925076850143185518147652597427760462441071738689294889191654023934841474311092569910499477062157135207178118534643226996577945977276588531871977660146174612679674753111437347357988462949721434102484868045222458488221966707174274920604554688286533470267192847286801197973103247521021986028645638099332207451432986437152627256584574038376925565596571478023560801719832087536920625880241732305342393543746695080286634299219148789124011798371058497038095907225016385178128205989181055080126321670197530380823927661924048066650590558431669204918876040533123149261101022335293158495446465081186964818456078032051249946071216686270300855281736486852610948409873266141874870339506544997425685444830129780979738179976006985973466298113622755026455324306274920440594639140388805725813451229393513447922681847084402953186242875174231906956779896455722291912754438730360844926643286974689832693087913979007574140084933135382325494954358517385395073782566333377245269678045043804574798349555740117128681975283348255710411376239884336295978793021771886516722412950592738395272742343643890999817181050583413543296236226015656837341768240917488165924426156307292331825859962239611132113585064961535383109618280243426047941956419461669229398075557840459583564240734040325472739225313012723802775040478869629459415680685143233825456145616273205305324715054644896124295567330432269432803404644568282171565057089352054754595304853155104566297331490429502317303547743991453066718530374435849605672480357904100761140756023566698800564456578260694886903499407663647387253294185854364064122607542480591785820121861969329043063154290682601371037635486103532207088336551613598859179017788885002489574970813874956194755079142440842802409057265236597158991523031158738657210425894936136855803808361759774479287712008500634178754846547748014351579693506635698257638618064746894397987225930795931445931003545326664025824119138985889436948055617679384144938619985225579289605524792278289794921875
      ],
      [
        54,
        0,
        1326144328329109156103442312315774649541905929183726149419231392239286613262052612269924494226422835129292718394322298534741215915967773385123115750168372953587134252424859441508835382815535510583281095481254097814428265461004356791783119890338354652546146404251503457522115805900784697679839724292233796690964563417223099130334592586465066569439449380353528923746767606914955826657167462495196913244604865055249623577375962644152075412633393693267902821362264696920303776306879770776921067150334090688937636061545196036188793251064117540233392348060321134053049429383603716724632369412401832384840148152173340962209228744879606608248415671562166682437277271449094223175241562750994260558193896960000700966438783521468738849694886718156538042660374935813010300004419192100616155780680059356526269626616269094107902049975585349205498781346894701243697530285365241171789658905205396293251738317780070841057648118541784939664882617967921220700342304400748452106191784964800075492978054327396595206965351692223067448956279084985157453657407967638142973883577903112137754224722961244595324646044314657862460981262239700748584232129861668632243848571266585253040730306817594104863916076737088618258721114928415193272696055202673580182877691595346065722297026496935084291298494089179966004067897227325864341257431093113436905152789211326056241963850877024093505706553054038514487486620302618253903801030232181593884001719524621625355064107156474103443420302070457057221670986235731520673755764118631550443804331698428588518426526099079222906510955626883878481235936778159947014882144843811663937170302024416913127628977439604038815771752081515625884872908965846979755081625616127142382172438981042216039553326182750058292769456056112946314299528042278310581902900180867055029383848069636093731521677386954728179412066105266738140235168537902610632740957835390537836270175781194421640641938628202555218215692169805774550079457897203930865897383341859660494856273638265090400324245528763847730283739905084095627733712526042316157319278230104440365984278650871333343411186905647925725621749366564851101573511537269426108650438075491561806981284887727275128154355814848472383587333860958145278214219340733667154948773934296553786168525271932202292422704591891546672382984224417416718301335211048400103575477838014026430112208256312363757901612383258982936599268943893922009586931105616687821681978505665865701977056251849951497008754141629251796506187192794680927552963917007230694713580227166268440244860307937068833519136246588490620871503446330412009846876177434991759789692511344263270344272706198588738746932775647488343151000858073702083740858263444338457475209298170379964545471352368318257828803364132633959803501926245280763222599182742675609256775149909396792278289794921875
      ],
      [
        55,
        0,
        410421790477455418020513151556134459232714351902410249704049947377682581700422421302363548567849769306311767192875957906713359574457226625092364483053629675645720997332072563356193169207937338073613438450863796635698955749756825692187919126195868306742022116346300813832046734980917366806453750412846113316977517353147154201124820209107594610938723525043790979960880776484204296718590281308107278622987325312675442063576971565984373303407433130172419330240543884515826034664634306269057498456560491123781221170638054659710489789851483886653757016409757000394348128337189923648623300047415525075353107174490523830787399764348335863324759233539401829598595893832345159208502291893586966210220209248365883181820095332255328935293999577946411435853285469249555795246146848944346818402608720403539877456562655697276563423156946512576513311686536443912626420658707364387029670163111956331641597088396819438322689878824181461268410517900248212246206742194951329764713319780920094223295477198768399056578599009320002988681100645589587048625914174198568283905649651137356470246838539463893537929581181898270922006641200096001517488385625860165085199715279599950269249042690717593478300174358870832931050776766699230921966497841835492182257964135077961160145515504809463984272032086768331176929375296800743103916130828849680515871373602044655785140881624427625891433878764073541394969746624420692026267507165596881078568704158139211842857827460046984469872482638120797875091674925690051075883690903501657252974971370048476174684697337490376895496853770502553786302932114552977852029986182320121678734469488049063354757094150311552079387166543028904675746044354900780418834552110582535362626103603234020798609825950648909747471471425383946699803230346973770907216768137999387201843068937769487493474411542722551308390136997318515809175322586300406505149224561855135215095244015292307596480985353301963892559343972098245643292151675015946852136112870160807758453489947379505835526790726465944742763636126784935083901069129860643506474262641547011859453570521443882661153431547486952386995605540203753353585934078467713153128489125649341450985010682625957870510853823029833124626319228487777874749361071135442144711050510296018360160629616785821350803378143331595484262934631357081081188184674645067791127524078368536030498203293405382081893860214950496719190304953783700496829067128276978221028533656578783730059733780931969615268109734265466411844948532973448873717352486973525555034639221004634968850461217531534146405372143323106722198493278284745067107744621834774356794494319062307306413153334428448029674442711444669621583830373564452535776461565321906074849293828819034419433958006668328031629293098746815366510170597419717797957410671119950845541342856926773693223322201697312975844756792278289794921875
      ],
      [
        56,
        0,
        15877423982101164976465619905521266021037992322713655212955264364711754360803585988340531774870143036843667485661041621753928472214181466476875884619208854767204294159029435851861361562713492507085928227379901290404240951488547684886672436790610418210629659606396547202107044996587757124619420203194237072223905090955876828326194405647839532935891537136721298432607820795565248957204012556645814275454361744473342047363164796581271850775460204970951824741159376134610115792178077286058561916478103068065288464552622661135345456175039910072916102953921951294058796682760092571634333876630861840899389012263030629767411837070944419495015210953519945229368879283090709890750702766387042546925486794078318734690395250042535164461576202873835117319581157661054902777959583849512316788394760641876824413103843400929451535052397512771138261557873149158067317008160478222186742927134730412575353304643440585300633672433580987703085958946758179084714630593401912677463502697997720260510168633364726777735950080765507022909158087776962820824046622939999921791620536066772649156409901153510000149515091014472997157488229077580036144620064198427859854437739421241576442729937249004204830139544085263874256322277546137662913145571291831426273993763395064476893357297303556446909312440947488788055389589049229983812517984105980089374826421861381328855321386706796779321003595951113737475710835256334275429399717057248179315624612710162691771121958047713850081488520196710365628228485178809531524928480749195983818688244341292402430625189935502436330700525679721325608932103527870099186722179772028105849852680335365273970675068136885197435735755782958844508368913825558046846592736133399818967643765702576078950180198834318734612303034568368794551884626142429560837117548567602970093458107097369813159866061099241178631205487746984615682188412741200187895393851228780995543809704790307368057625614363079050468981285071019278427027826009150494029968143279162033337218224668171001252708461370945397685759349974413265069750657704085725022528664619039821503120767037808791571391697693874001005154188435941234062114099796247399863580133701307991079407687660788843915193564562124680362427338997814449080572552685635399167483940454507704950323985704438460005903826502425429927751464107886624305172695525377304969269791356717127488103526146975787345893607993871065490692554299452897690896586582306175744734010579497799853595758488592277348408717317294942573194790395659336017295195496419538379546267208022136711597731523814193296680282539577880957412514933456567719871105306571335275127443346072213983567784615608055359261611047236434770054200533550006013995455980996706551941839654891698323155034617230549592571555810314009084223515984424515830586857606090428914423550612838636373822604909803959523591854107729336283657341203860792278289794921875
      ],
      [
        57,
        0,
        76778511203722481367119712780080333955150333794637934214949370817299185087859265605026054688598521308020942899077143893684533770029275968832553901999464517849209507744339921834551846795948138299422339505009405970661061432613584265782903643533279867166664238090648402701657922261539143079643746531512345465375590108618649965644206934364647071503087994228962501071539485556115923536342529583315883881932529024408020024636232010953096684837660681842144145918754464896720849684837803076853913940248541867860178731409312964661557699944310287912052346627824643473146051506041408045809523828728759143008891294824886822919841748758698488781603143898961323560844242979613840888204762220846928265350509136703464351242395482040633844706157996203397069017553502832601678349734510960553676125615226416422150235729774280219012346851771831510352365042853185331688915455456407598938570553269758347686295956071025909792524906717298013115817547578133555570401378252926172837614181895229762743598849521118491132175449959345468208063046766380765074858952504388303988117120942914850614989579757442682956978524348510199874004048258817585922479457023702400801573062595190563186150161595459647516571362866168365236155708085783471852835145197039241185320502679394280773293798898152580824410351882753990085861521352324577986162945966786724090721423781042960252959726833880387695888856301004255077645214180787840600417637971475862985919323735537831521337029111500771271008793309941793091575907384299796930974776718325659153551312927617202263534980964619696897640434285483357856378971757524385212019865835155455816604178979464856053945628995222570285677361055698869744852918729380508877408902113978081566161439573975111597901268870499097463892210719569087212649208204313111406338927006306620327293594360446443397395040310252961030884904705420871832126212632407563006665827903529298185474261377484157434974023682836741895447643951273893299927169224671085140479472517070534752353653590883910038821550433772573493855741338901226308942565529692743435453019628072735079449705852382502260667847960492152273827534769992375825847869481721288681373121912206071829731095088375784749650239497880531008676153716480934186503256809452922530197290472692649601939478703114666488020666348025898048198122528184158973717123330346734583469842399557761710037626209829479840582796761133633719938409721101466440574372858398551983270006458217952722509918799919046317884735910623520321770414431447358293923338135167361446305927205947653321681146538666567028267615059023350352722845913112545282091275619921004438460345059462521028168208930157226317947083461774872738027723082765507874888283125973018604842263193165331737491067236533237919243228592256263122170215557959243398502473292999940588136285597436311770880798778584846789726353953765488650117289745409266514717372999486527993236792278289794921875
      ],
      [
        58,
        0,
        46409762292875594966822724542139643701246452140458347267338125673245884776948915690354038021058539364937817922049024449233359646418180146204204814676567469751900493125810452422763087759281245280896447900431639776172031988149315632814213660009315787498372924973817899920320680905545879278769264085863193072854583133071130176829075595947201836043420682866468948887499891229497755779093669534161731016291758671266576025863846343318686355568660744850482180008848086654719726411917643521089933698898859925920519994792633375285425339499139547319717729453400222370694255246760249286626905906787517338745437766549124100299091111977646429613996351588075737357969485747128271932067991652365556276320909630365058937545230469454114724790963836905770216775510341605056159486221656096795927605768603584236683349122182618765783062292366640780427025993646001110436033907139413773605917954506329649037894566655481558241904551328372899194154524727692610742727303676774839549365373192360123563848198859623228114573507410613181067234261656759527276028445140290776249901596049206624999252891047927930047115677134222348695873234845014483477354390718223612682387742583510043960307751344702159792918951621704316660949884562288087751039938901028764867478395121266622576217892444623236835002399713320599186364535567263649796071927618511803756977843879113906134273313929295628122050072194811779286913673761164382987096656931303507928836711152514567007939876884633679336821380256610145670376074385493880804760099545601739966183060261808884898476939736492024483638798570218893374963741773338019153781730110513282993196453081981883440008668700526215981474660192673378963522749142419793198431181397737492493283896556824957871215322466520548775012752170643396476713043344356359191410775975894327257433646227602966610911747052966560692112110777717655720303393501539386844176056294501023964150750678414730219699494735192779459704142978988388972215566860731121521069816676033828131160565491824897437229460819135085001952626697525198752211909482712687496814814088955078661724998625539890634659265105907545249530610789132184961188139968290152254056093400320163103356134283795832160950445379454986741965207531781695967201097434865886079112290669780927379260694337397991934382642593717297233902797716328006259580627317835158021358797057228337685839652680135920222416202840128646269450451744680209721465704439590920568469007343714951261441200653430589432553529466778919345624962458554374339663933550317731149472744176226879009124003213850759719235814693976743853183353555402223130561604795344890155113451544673919718164854039199613923694776797078140546411867681051198036023865400162679753401472861847912598002535255955261542092097191177983747978065181278300815416008692395573279695423304989203654269887340431684790767748945180796284808775860810415977740173122646414377248256385754846511146694036792278289794921875
      ],
      [
        59,
        0,
        3506622494877171281493537802296569686396135442522831031431418233336709830340173294663296070171635768913224881887921143008006251500247386646790807133114749311152573290019165290983429660266291882786434798930984907915482271030161938959126743107881718384058699198075889360206421763277672141782071160376659845856236201222056630091556605378314320276741257491335553377558948846177822195198990398620177171318921564457574263126321726566513306046048377144600635973926719359518492831574955477633983478307150352262794333238635723036273190271950741565144189092663303961301709802194514356856621877767847603515404072241931609084355522384728858566447408741560276912059667465639701460109737728461428888801664208682737895335099884507445394540229224418181592901436980209151783914452094662493794516419498032331387710490415188487060987916520678286572736214238172669215249324240930711698099585973683782499747004177304616908819692032928076495982689377811043277345081497332298004905545197860948395169318561348384800856254388801350727912093752088979252951852859207752261005414920693847509064249663862048353070212361581488253709734133753700470654902427152660963335946559732681573018968756765543816993131020091989976439846126702851977019856180762685207412083648672913286135099284729485804477356347369642814934436488134445921154877108247669545282062239883865336665383981058524204149432609202071414449272662563242603901276207722466954015905044135431188791550080544515880970861172351268822830329747609033494464406897402217771413152935984785177959741492204481767126273990739038148302903181739290811466608843257784086590130136791139552130588415232935283025715964012507228280887412512375243295543373510004938528884923828144907355900136127381571921850803200962788677981989403426302295416721717624610221526178619971554011805393882719270465071436774940501019714929726255714063893328763254574461767100791970712969491913221022062292276057046576096158917919126636898619378362185373041937736318894562932564782131438032785132504458172684754487970330062557711354692932453747738272507091613375767187532893970458756029214625141519644055745726976156978581831473690627191993895730284991973680406796834850774765162133967005011730753953424703929741769188810746246676849002104893302420943117330156943257300919096419743337798469505448574634762959685629646252500363016105278307386745087213731875846492815044560165072776459561088283811023490276805591502332689357983206794379340150774413771668296925037703203156354150901658915129661865979142797954569777367783091143645850232758036123874410468508489681251822933459834544133734106306353846660141612441831767680586045126299926046081736519740579483791356769236988093265323796432422989156423798811767585429463630604599319131800941525986967240494116777058399382904792619666617330447228004267232648271785213357114653681567337225080414117844553157521850010515502389653185582577014974150036792278289794921875
      ],
      [
        60,
        0,
        33119113075769375699715283841425058526169060368331722460385646814989324473889242731644318439085110253438668618007925180906986921861358899506140563984622892929403262272064238402773265939584210904122509655751047635940745010601101380013355878375654473256575340018925169106702024723910425086744499917655414360788016136847288400375918752329602730366011412534090079353580182406739640683758117044680050759610182169913955617617585160619355846464788600900976644802958358961746873201355322447807058926205330757165714870931539860951842767418951491921560019356974875313373072852609276439094026683399477077343958158708187597906077802763605431585774990129962291905624207077839269242609680869256358019161295077325986529268666991118374954751854449292146681031006763016817236193448724689070010690831522814480014531142915034055682151945287501301776265661925343225553081947506044365490614823944988717008952260789386378453468131409729628221208235688152840830818223789480710269470280752092178873092024906678858071505078186813097272624740232809614648272752603287951382496826738122770748410536187066210357888647754437205866471091171105782494240270020283102384053970547513550476356022440711386385348000331073371511029303252478812298899065377145382932552243652300928391111999772606671133918173952294342519391215096186310414339658697879935004223211415714618781543315034919842965333279968586218089722021215597452687847519473874819843565376968112142956757701305636991369651790488462891431864778327884682920265313409238040809250073872339534440878995748067078394962041773199844128169614401410255812066423934214808719199431172205948691644335647486331778349368817907852169424296129331638176910609528662971750889564219861854868983125007792938943851987269233685086201326944193910642757102895294775910899201853939178575160564251141909446320340559060812551266008469685566841323468119699533371279035507060940886858961604161523764045462328425327575864405185192444249616908003979284270504150739294746613851703404420227139795470562137699080719799704906493472711187734175824361635152304322554842537578760559910783357283676130357372937953475554584239184935586883969603015975125641075667514440131429437429848190560992778524755904546754578341974968756271115779236698556813198004346334904217999114783825199841513902584223185133338293859152335293775481904592906525234219018735157613104026119782201026313045472156631076038954089872302426181297980193491198626453406534640777759012151253368270161282232158160911294374751530727364522865988052084074526428862423358444083577076048235653135093905665008041634784363407486063679218362435147130597957195255800752720040783647102676710156409197313525681986166006149971558164337897960580849983144275888739299436163272925524107282316224417915788330845650992538870726681144774867184539996347302008383884955917915356961706759539285449298898531311820542522330865639312064203111032617040569686652929713279604585876792278289794921875
      ],
      [
        61,
        0,
        39100147382845776100077130067044937114544148363161166283958817412271493030546236241683641985599599547442942575594140781421268897641669632534381247065209867080804316121219155107823675665877570081083328841086410507915188667067544104285415273631111601097328090584163504918777813867692484245626203108005793447021252417007282029620566922565246665435748383407484044379501710577402644688234804632374374158450293732719199875137657669894162021617000782600477506092940075181051381404261834252486760987305993310601396843379061819976931968651175482981290338531787154565186198232533927625537638194919720181510938578280561299013055564134859919994652485170194503133480075893844806072891513109105361651489773320838288602364760985679665070272906494624456179399917620575886797227920944585915938837045757388701488159754234697756093801545737555973520621845771236568695516285409751238895563961105540892240532872896431673014619960312826062234901401409104279286121831414233023252416646559051519378772294789314990325623678538768397737320038968665801953490880582294341989053602167376450827444527164420520048217706238374269962834115976798183093321941201231165943424352221586050438125086758336972875254869337070983184891371525290412527782077913592466991010592011770942077076521837759398925419125745263124580340296467455393345058151886858401013588505364917277999802371930436450519012973325985011805039245798088729295064916269421165110787485220606046900723680181006632952277465973489517466712498521529015497886099138306302546266239667326018597909561944268675022432454239313861116300943995864312268425257539834056934480032732733087880434085630468820191855527409476349207748788593394541241060610329846337035761912852172663401400124935327305324973144156727950798653659141075050951058714733914287243495434891047950198546017706798281634740459129429542705002483524626618777923719208449762432401142041393310351964715206252047557860703731746289493637137915307261498568643773666119777470141838386869560258795679580874357722832093609640611943253161549382057406120840173463871254687047106448763208091049364987927275034250938679170976955954796507313101701218534581942372402112205197960485596508059869802271892813120734128788673870612129853396876823413896488257939742495733747050525761953536034052030982019898275723605663284318469169150534174417618047833027026013377250450730798963173591909929069430803275852779499672293518661689838073176557490461988579187557666058699957097177239149220456242790642374839069321959330237023254954748592977351044497872367778175471488645678863423007690364555398719573228812686226703563484219197244395402574510065885221371036947282893702335508721804457565175279785013697771731681369274414988746678257518957959269414724409990448491396447710805260757226195742402756365697495603284811229089598858674867407955255685786762696746507670280297035537705230507685825469928130813956554348048116547352957359047039923549109336911762993650876511636792278289794921875
      ],
      [
        62,
        0,
        5770163296125442840362958086861243264679790266570728750323958732432030606598246152915963346323054313231257333781814562356889056496123861559249316404892151902313767633021662148964797554059433326969030800211505717936943031754287226060649021963507788194788198587605243410254683899068353574738743863891074803787735378670947924352193200660600463931026968842220022611254069961827323296376543739186901062684065245601615043342472083706993487143846678680397515759361727451622528564098291295161126814817491269057034106681684002428563301307932047027805663031611464540449311167526967332724220752662596202361268477550294282090638977790411017738745915023993023234111415728468847333607273212833266361836035524839038042474471872369423692333255811049591710802758992778753087593707883701345671158635014709427548134696937681079584102599964673835384522101505860490670823500895710319673573318190832799961046581850046054738662388836598828429974580540425332587787607169844872451869234236441762987544569527689976627996033258452208331105329412590902900595521628379566237095262952766137986122332225759764216436182156015243915939955222903229183501014067291810206675571334274355768912501865608163346957338012096026488191607499406980405592905314930556510119162025322197283082528867543550765759223236668303880582586865345492728798410071571516628256960040515119026741166245100296845452237463735166724267576819504774380794211180190652499868120700270283982445981411902147382591898623019012656078438970464171300994043212389395919017827196570427684005875846909411789651454107013382398067434280280235341287540887097168465279999336939604099803753617007648697748479792830723641456018520974668329786068975502536174767009655336367594331204823846668471103215114669210661977121302972819100499654494252084594942969285266237565534941749855402946002799516485255484192289066194544091807124258767514678879727141530539502349264436341357717577376420390520368955638274928606380296934708184155023963227206197809336124913216112191827563941577976703774987291003610217734371679297840612059298500337961675967253145064497035322893979953518758380451536930431932976845065603955297601077715770552116616299582133401616127131064088703989853447889136062388691723905303446551858632075502962892791832646007780643551834592876581713782955918054395198443787231761538661901522669131201859570911890139825338279967376324186606214306534527489846255111784884815198640709739150441254252046743168636110164493041757547839752795434418673713303124544249849612729970276595070042819520893006392298875856311658199592052903851825618395236530097046111694761916155050956411880631424706752782190044858784403082032856081365382766966567095772562797283713094485609679098082363361570465527567769961817211553428658637529106203102574902629760271931740411266522782528005791482904292349897658489264821266086083993310995047186517677850510745654432736251072732091711488448526838731758912892017406872160492223025144453196638443185862036792278289794921875
      ],
      [
        63,
        0,
        106440725587138385277085540059775668143578712955830584781195304207047907660059209573002874953035599553352035892609533589470027361552912951818383905922895465069458021163637945192397605339816415794565155799610605761971791482918952511892025332372362167775224037891959472422190314255052486869088100967181408915543785585486264603539550699483723655665856545666588236478682833079057400006134536116796971868315973955093378475155513111105118129392012001379743457575685523641097369624265409954725640386654527451202902696232004685078157072513627653826832779618913547316220036316924765358050055674762993314816740083816121873978224119021310104960522295152947801694614892943254011504656124408210902948555791014074435384556469373198155161235004375525035963925608787678807330287136312307029629475695266407960178976536042743024728222499171442769556449214665415854942606655308950760345576107755658895705791592408244574191477014883839214235468936617546175704180323348615696350883997309513341825177574012394485911935701568950944053699000218980467537300482081261614712823148923604784061777696069369052872020682122533593030121841829180144096626542336979557344020151287417929870713268102473973791158906549723690144397841281999253318731611656921203519569087228803846924791702585414612260058267849860955956341702756434366504575523028966034491232677303092225661679025155283226874063392392615873401211014370240539877069189922004960299088644658925987880840195989467854611766681023083232398890145353366095255797233623635286405911262127666043146163630993717981543345101372246672611265606485264537729555149247355976060379744374795403774305816418043738372475313898015797321624651709042935371561501561258985883992785445916838041276953288706647096437808961502481192927247702535394859772703580200469423996708265968587918183628938676864289814591698654502478363784709593667536329996076513711157493521395356057855245445475763922161059880334211244723123959047235123983135147524960253243142324766913569849442355693262071384631253496722207610870437723045242079821446297643613728345166542027993850549249475714397197515606620018512244498287783867562189673154721214591237389034811371799296990787239570894680955597405902595175612534969885501919009975217861158496123749216335981127866694423377196692139794635956607918039726237515877187806548183065774692617722431379667050497497253997657984447638715672655307818156249246627081811315137811714706606820128470059650473105883039296845526528742593289738149556695582402157301327291366006292793393965653127520822444876184579199016626884245254749653502952974639497628935136500740873597455890107241675213356653257686322160145807504669185530571425076983577952673224408004558050822181611165650320953040777783464895458123507552786088662266346681847469751987100244848692264645376837684356365048857024492863793442386534589183149456881957137691071884019008817396341632567471626631829378967004152106882629602945763155128549126058140067112337331983787003390920558514185926036792278289794921875
      ],
      [
        64,
        0,
        245435602990736205297874251664189892428475636053848436586646556353725440505484115662019023781589223102337189218289208767243850176207322172914724564957430096437047507120705351325780918303129508172387004797236215805042456722528101279956067764470076778629817849241139485263026486358661496210768069947325566236834717837627290039193755563337044972968898325194813237196484897591263277176346100059220347615545042799572539025127467475642042959648176065109745312367204651502022334716356464508492466566898632618039078954796997641037235488904493545849789957525486500116523126071062493547719150486528051681949002784030179256325226698215229416796419193205639048800777279008579828450239219802544769520115930245985327232670101178383652840241576727308867878601597857435533725580246765684922733706569232905842556173957419773915211390766815156988261305115389944815705951432234807444091481133875514524269255588160415180195210457468405039939775348913428931489687010907166228668439727946643420497966918628146350653374775736505036179892637248874209803908170933850130855030574369676817146243337531279156445921880455051706153579257807500188363188057600642545149230053858771270551255313832521260405514305237284647542604826847083746786013465095793725053363374515200778018019650359427374453397668874489210853958799921151999156359918437298881668166739545431951347120799258175062034441168125074136764272542525250067939848095598274451443868757524398884686891340265991497018614266204945796657452962581971280400672515821126138900131729678569617657339082101679102829983811608709981086195454545142543811747695574867297842053108777619714131028690209301011452506158297805358633816411744741967965798637187411364679876262969924088547610482462935687840781951848532870511718778339959230239042737323921461711283926566847940618735869694883365799376110955971651367982189704040456292230673872604701000571715273970251151669036552804716385288649526815322898484075761727978770348002464888656502224453950911731202198466443681719442953089490799733244869298295268192652326752955292670088051526684590905149765959343398679109925065652195801581178874128542255378856859041523978335213278223891028519853019217408791144144272523239370461356894036422359862324785551881007602613908669560945708866336161336606194998100964914639379024857835219518497649001734364941537626285035904641801303093445102500263364769644193013568197354996230781535973963763962731024860902108503307331327966524495010479200377573925412365697034341053818373313457976033270776425350017713165637600590001117589558055949977481467543015635291265218641459553297910218487801494803543147851704178258176563979403749379438006415690670155151780860626247855558910959506399691551405347733058107686668641134880813749685842208079926384143711361842047235449831255840298140319148845960074487100448403665667999880756440630742608199203239174261297877926151225955776735929962328075525932423458168673154148200654748172350444630822918605353433330983670408264695173572476096345871289644436792278289794921875
      ],
      [
        65,
        0,
        70741996171042084325813433569014734408484382053270626907007450397659223861964774264955707987268353904660244834370831703906799628453893232623154683547283790723624884158133787590848527653793112589266461872193493417681936157003901853840172774438293986044888528961380647607322297875071437134395862932433652424746184736774237550135042565386102545456348897031374311531133872703348350748603997643510314300567464011656659056835413474014032736714402982268730030675808020496269186058408453180346561266158736704018053809903073388088629636305888074468423907194463968778215469231622564380596260534762086890928324940456820866891181366938512782207071995934889380707065884008598557364870478727933977635593915728856488113170046494627962884002498368816445335649006383037040080196994849011096544124951219576007863578906822219782842950754842840921139160309728502655069382373835498954987593056843775248814263406656019867611564858435591276624081988237889750686659366186855029577456547077024099690320447671548420670127580291623007679850626981846003777128853120765034600262397200994914357367902322666520354596769579714594413956723586448309752460672725913462388134382156411750053925642618346533071700411791027169169724763614729043066532918570293206965340397624178366122419670737947974937763619854870908225803805376697012469550004190930814244127627433341458376056778245687894892809342667337900039026214875077068131408924225295385763167421097269017782213884405497583830803521140051798145483857162096350282095957771778846183930101025725496902122589872782192604022072666607348561959305883139880661484929619352995101874106110565378750612677554695877105364257461751380855635290622596667398781941702286308916547207402534222638878142946771091217855153684503291937314201784485988783376364667432785584889547068480217035478096542240336736798324751026847488374937139222987539869249346400609428721126285651202384469457030075236189436264555403593327845877746839058011912704821110638819991324250592907563052800177550267324793351716758462332758246303205413621955672678568553748722975530432171926062110793147676743013798274107902995995097826658776285892167177865039744417717168016700680124702975566962304864617497502314417657204902275317645525221401860018954774292255177633109205403505998539990097494618539735024272356102549317023448477002625689102717972872659709885506302376343011207240987444162080619587516273074252818734849729054676680628845017312841099924112032577939104264895854162459599711050426786280388919756607835214862018615423661926158740637370365871562481689575582045273291786152368228615659819658814094857754734163042366927061324632466074045406362585477160022917162832302559737078909058388255754348876162559921831481470713584821286446195548508215828208518613947235899826270459555558719683806931302226476981262932038673427158505162774666408860952241246528036023454134164293785435229762446379437839943898817917958249723537804746166772449792269519243546258206367600533714096905794061671041736389172369757248985074858661422790036792278289794921875
      ],
      [
        66,
        0,
        2548749020762801485204576971884403958358253891314134642177169745425314266440418874857862855070648432375797227745037074998905146656180501357285772464832911221969459750479329484403692967728922101897352766712988898398906978459489238332850379273077345371059460531613298004597868912794764461688564587397516847079003015461939528745310918534312413850851489367103130983179724495232244066897057659920304812674355038937588768122900513613836600970851152761152534897967270993065522845522082856149045695332593053058200363581481279633075335632605907576191537524561469389048378926194497843829180167666914293038991798486545719308286061548255041483817334241310236906531967225541531900823806796919537339857468166355054814060154934009439845191115430254747109773997668273965281747369894929797606558452975719850182161275088929006043874298267896641344575912050079735463418816569233626158560079938949197991501856898735479579393133467660739758242422777066153268092270514273753988412125248623058102555261273368079302838446330386991295711567514596247747736926462615500769198943988674915189003140798135095073758969489990897261310462071122321205601074805451769794920897610031055076901709982650426560962791768723667792102642011379961835600783331873737371453253678255854117167298200344085116315296257880100656594411642799675197576261443531516837086338086675492813825069460276165542971312035038634603559192099354713625191961133520581457930270601929264096020947775277931006433538734134886500445557959568747321584745895405134592957887084825411280604194160902934692819188844233223906198572775284086656666871644866944709478313972451321518158003914518735082459631576049456778712162924524676634435602435584849339203829382181902476565780420232364568739207552205387757554838380828904483686289493281295426557193032144352272364577264028523826267053596220313155085578875845660442433762798672101294799850980466373463965195657613614756739609894923638222095696134822242062412643430386089080921603101799137977148949955187034635064052371421509785036155271962235411691028691137036975165529880984061279822827307636570145011144918705222611665379536242831772498114150334531394023480591339936172934824242160422297647686961967793528519851548606039818419912580102537808381383299479321504730505954740519034392723966115696579338985229889558467353522479575713427969915251331249937881453801635693374427544303269749384489373110475650792817881094919046475800421126767633994485187956634412777285299767109744280106210365141291166060362313433158979852751274817714889003343333164675101087746372156883644677309447127481008184868393961886681923973524505642515471311995468121094935513737432115304613771952216221198260763751835002557893242972042901686087800792781553576257568927601004633667201711398414692160461077421843818210377290857944277371501006912256317740551587260974255987212660288233829418297603266475408918056042780957932164916920404076661514357191352498539456438833552310374586073201096778285024708752848128806030811151471880633065867719700380282845183645530991797958036792278289794921875
      ],
      [
        67,
        0,
        11478545140168269331560644553341198826255124884331746361719543515008970641499985885870827704672804609170289613443407754913809325578721595325054743482709314157190718680214770914404209570247455012125030375703851870595629063219744583423291910469352879199601016615045350938175060624156208821565960861248031000431000085422474864103571895298465123659432598795796654361370406431287689969056813652648616457725043061361801819993827733254947236354919395013836728922535717507457794372856478936931308063655041796098209607045163401141924482904785062129260116758834346117060375526135238904589970601591492866963889897639635660649659556006535178702090613383452510750582397549252372142839474640580075977007603237733560139788067701867345199119278426902417147230515317417474303627674999601201749261373382189271933780752079784590057140220675707140299366933010625527719396465940847771048112558675379099989988760913010439329542661307161080548304855052904417207891660924772073677299907471014171523883510282555210118801672261812286920750730938128925473080674199141621028856198537671701198916680528207829209836647102546915574643960294174232483919745551464269863222832713031763015185600593527938049298098839609786268315872540373181979374748943202210879797451047736041983061186514598893251462004739080160158302059940140824223082387943095875198200474689214120978402767480204126143028912769083827778978584971244654538321024590139311397336470962476899848835168246486407026390864488712980660410149723065102441372618429971362403117049633033268429061670261663397314877177662914453374390476252860862343866998913416478825819512113320100196568256399488254831147586086845111722707030886285473319446661642026051956681036603629291904259456220971864930216228364545685989579291884183483470690224709290426505985447548542180591200837144456535935612508613306757125946322915520534129230955296566339477082557385602082425213894031631413069176417498360974621595604923782577898492749263240463208189850462169785856856943182792393800602406799469175314447608661918007479704855058878960984006998431701653178224294669262581501676929219299651950306055810774535254183537130697324604203851510537944392124642260694318137288632051014033303228368607015214137996392473972855226080343235175900633080587564304998367960172278614768118329155212266801720237113186254468796582133687616831981583580022175776933277161481950288389538620431332265339495721915476231225259048115022745276085581547135387770285457686940280582217317653537874716995714719514053069174952767407934096489015397675745581887924090792581895915899063499671601795268150746155602974327517392645587026379721952501421719183603994022721677823659364912196220605314866790757798296684460591802292593787803728106375604551905966928496251632796638548570119409308025361572073945611535419382609362570256411993980324640918682330172461739006624777442297856906284172529119925322134435790102472921554386672215622656810103320894932415046399057111074889280423241992985261892598505697972333164605057821269363826718880280834492175795531518533609158036792278289794921875
      ],
      [
        68,
        0,
        6461846452002154431200357005505813106916090578839676856460238701585845149120626618985268770181309723449496242842273582484407360327598218183021373972832867715224638617424047918959699622507975657313085709622326247863258270860518522799038106291115675496264952553707402200504985619196799151250075356160143928136608606828826348313484820228723560351105710223284143132912609892126914711236826012682414582208742935016061405114669533050819152756922626317714283992726449625849005522648052789576955130894121885799618662940829227875755553572365695816419820945572804044462848870289175088045171559706096351467814217695118347960594210221141695476760531345282891712796343864258496442023492484626291751805374274405681527312773756559846393678577537848436941824280037187933098749386259195774520053757711332204123319759100134733664196596360332591036005750105826188958088922056282675754702776749671789311569194742823027381049706121887467421872721339648839825886268538329459200950349539898790198176017991731156561806745380609052565499891560938866292777657158609792578933786127627098877663226037160945142436455579609373608556606046127586390259364378009684561265234019377730136351546125143619502809966759311958170872221690950217058305979428941177063010654929244769874265010295796585694485543556412954519599608838544734195250204729722042738265394610328830918865334619222464832451627389418111731071010579995346093573600214866420982259702767668311368041718356927073883057661751364552095423424709584484849573770380493227771552991065741337733324426989321105967327901814432892677611992253993237680652573193741250813341476418712661272823249499621365281363933851588803960683705983976191584130348355930398812981918716926267850919101521458747995147574185213291060554808610339813264442109910223307486346454033474941554075180483897206549667976099035110155010684089783644401014201039799964278170426253262542258379983994405785502007752541706560782467533204062796832036938636985587218515690474593275386618834949748595835224305551862249713656230162254608776082241870325479603634368905662302658677325875179349967123123044441880234869978470441817597813215138864947410745256980738125650617953553194740053545569456389931694291606839851308368493069490525675264495780560175635478771831196184239297347521610611143614775862687331033054599399267292191201415655091673858228116772144052691184662177824556579329061248705731190896489790765675267013740728367937905846408039523635649316739295863648478915764069371409048167956048103163932826347393697421002928820748341317740159666795497669943463991245724266921918556317035473282486662809359134992140965362240657861171415509212752815780415006859966047295008415906576331516503862378137869582362068929612072753522472924700733471147285831842599385174634020736077796892905941826668326337556265337594978859978801269133610864267358668610628375400091726158956177030517716117559287703004359437807032310606216872711632130213965197600241092850554474641244278910850121118029725482368019519487485283446647815365745398271333468751212894907158273520937227691718036792278289794921875
      ],
      [
        69,
        0,
        454712019896285379089285380372716298251721591316531721287964159682958511882611035609798830340991233863174482871020328199888928065529487649047476339976501614830083847795888895658377840995496488747099001176583414273923147200401623135153221482892657041051210571305451646911794783189199953222912699859616407256163169470853426652453963362468502256694879371777803092171523464055825695498917294581309759372807729199717052395709123502988834808484471273555437340500512869629177925436047228466988799687526978710391010239018576871613136131369302415863290523771853539155998597421497842332770878133428909543742525565475649312665170705694712200562278976993619114368945973741613912499101782626208303804212093651913512378904667893010576099488698855021654307002014749714787465843605087667185021133781121643049568911868238530403005744595446900260920299633854106103909109269138391088774066180387350921489427991576429981763310747999373876598921211292903652847774890680312819794870842867224177430621968677426997774737246805762554484568145835360183587607779738524333645188091375814879892135071317855209004584419830148527880104519438159655115267662944787097203721391072525424352779459797142359243956206554028691161010674839233813645759737960845347619888559317755592756563774563010924436063707645237675097663413091621461333867870945802394247534659104049889075066125458128443916066538555599949847882111826883726764478444806587440295382666767200605472824506708058355070179526522054499376622617824147049034533291893281870478518059289985286145208676258067987690555472905083992323590969993471791798379801385251256128699507361190316257666735237675808130530857381678323011177293236261672458472196315431415959971666929820143141672602126216515482570535607117208083986684214121670151103508921355751625271366602588857817792601958969507747768580269053964243606527410998061032717019939376440875779357637465873183807625357929332991806512893724635727279540474227785006425314734376319117958390202212068776211505222422664327967073812874055009301146871814712132951121639704584832946039426675849072523575551064141497713747062261901499799145514348586621763881589255906115383993482118998586697755026324377005848812280167736156712860235376839537266739726147501034286198924216942928714934397718985106809056285180274389501277490420981189458659930905523347902019670351206197928318436255510685146662924739475728141159864492064700446560491430469182790767811300170093958842263573684987789158309996756818462125195873998784844980200209450869492972356838922416584664807946623387043575762886940042147469744715701146326797726343516631613277414258409302696782568494148925603361837340957314946766384640986537610374386741586384464721062102326035396621297311469482965669662322489670533230033238434823095157053432138918144117233960097131220520535355120733591384932366803477870109671426512708486080680421910929855027475122029427152596478056426310502540996888202790857449119425613370022316769899320146498698930577683494641049743752575965962639708403498219441254946441742823603249460133841556746236925544232952802485958036792278289794921875
      ],
      [
        70,
        0,
        3999689225323821059116283893543376962401257513318317050356718276018217972425839205931251965269533479456519841733479533799828290353113649966012749270693398792926209666560583700885865743569948794124145043874976688509394753657998516496710231988142828297460003575226276224851126864580483857772696283434177840613523094825595138583438468624904520582773299424404785988077654580674198053530798974438249330573953290129255975895946633688963604425459953219349902857970009486830440896900303472352088157834412873231429207959158311983408431731372644867029517069000692101448968467686786298880451834572068405005827183622763808712389109910418328534527249027500216585499939666620725242882924887770646723673397668586360945534281631651208812882301488833321854853844717652635261518520236924752029462308026430141687762611848151279843709498996937970246680575003206683588248091108106923524806287039801249848907217734069405591104448152697671032221217326300536314281369043791103005557070142363965108546373587087160093348578430810164299424157476925921952588041228667677687716988900710739917608944171231136463607467872072215973124008609915844261192717098428696454329061588104668906065684280027611998677641308758944773288430310597894067848422304322218808770594314201906561049961354698652699017485582763972809790626300648630398518315832460743227232562707828902188556655749605909409684325378433329356891043061945188158078466087895707257132345384048971818331470668854750641463513928313040238607515807661356299929222614174858905039235498179721598258117445194265344900799914987266198021433006532525872434723267083058728249222342332457681030385369929294507251809529023834472413061027405351926874104185053911784111265313544970540836308880000292788343905096215773273578595155206832891990341603442412482122938221772946556052315428993464662306153567500447525406578339707908032241350826830540375195410368518812672449759261783657189858041040394582818427893098443174877637217746064802503183219094430798065409962169619443741005391368142986474354021533558624653963597990841613201074035282586830769605322475335691997140297446232149030974076512315195683792100016745044915586348567801361157994117841093844098292249657281754999875638593201444300621493246790045191504826786095301559891982248608378100629503077027668765199797747501476666374148960307505626150334055064919987649977710949447625842473529916137821611219516677494101774519688896077104103298557405216577999142640715918495277600378330574116405807490592868251500445097097214566485169463815827003663851985045413283642144279412407717286996821156635640660475915902786289238114282385540545833203143851795334467818448552342713935871368617559036395642989308802867533807531499081581115108577277961074178647967365280810188257605607265048466256889483036226340864413348813396272847443430042387961156591614196671538504484441998978980893589983171925421841174597792910941244602687462400684727647084290015242881541698202328209208869498262880286258308255608944605429669481978498651833112911738762465839724070424407709940934843239442124246476432334774253366101849863420290758036792278289794921875
      ],
      [
        71,
        0,
        4397704810733922872388541923521284193782771094645465317771427576023737642750080834632808444269526758860210561604767098391574915227450064092503199580302531952883498481099254145977283827763381253575808620195311990451537955049764037296622268396136930471271730809896110732938894700988299326879553812229431491193169177636393480184460240810976009967684108241500427761520391690757100018042755600434341563603488651913993799347434069547115327894898060560161361884270725988100820919814906236409981909762194349706288266298449852974115145585140457876377297808404977734426968426781286810164499748433239576441729931407467419364038238422973314476134307483004815803591908328802794073921067161155993907997744513060289724728200312069796486497965658935986716987282237426199276241773621485787967307138384008691059650304652271710600761722888671787701284078035008538967314769710346180560574545747361486009253174085795249243870129829402343168560859980837085753893494167163317336069421623575180233179513592081940693937215625631609218020260750891180446096918825268630275277159231638005399277541993111311750450503242792601938877231350790018773640295182712744344121432452857586596414955472538426676824579281956189116679158300167673580385452670580870062255550367414388486639019592560051728889972950391925299319765437008262586789851928704313602068141313074980679997871883029513112579819406955749197103159870093762525369764074701500576396227633480151787653901675984377492798287350044144386777756605929407880168682657815734309195767430935815416051537651689580287795987931597736472360118026328741287566247509862386137592019794304611543788321328825182018793800701257638051235221111454772614557478701493351551606776455300698289342209824331610018558994413746639872856193201722823911796033969862976589289046732545594623624864520351554668716508198818638091608040029593785217355670009320826566971192982835091485817210626473421883774434675058866015491707901081814030576535971327998124951934147935192145652821378282371403421110315169254481822090182535914280720117526404579059184367117334772902971920481597104881079522630176116698207571070844044937101923873936315641625989208157651618254029404083131161599671746229123409696807278928794384366173940418127652847632786928609997414767289939278610008455065428749759545261539641640762367440654844131598805260281395624119562377762622418673331482152419135977136418092395685423500610163714507236227286762378637753858008514889573695182856454166983615008678276934518036499711005032047887298527660916091915716763738678164893064112209600586926324950310439934193188774581074227049943615406446051500195911770649621945447611193873187269216286110697344386157672901732078294491209861881758912714882151656989178076561829436562624716181501185573166275399676063608159172419110391502716615580282546819415695427086933871797899593638858171699660609295685971362396406179918015250264507919076957728421458484224048265512415353898926684728031764925964289593591954055499816573825175260196826353299481863340780064711824780638752243904662068882713827762307289411400354615649325474788823994441988482758036792278289794921875
      ],
      [
        72,
        0,
        604415946866050175054460880455368860999129018232725996804698617626941455416824609401105902286526402015940597303881582473522007245863633040176655836234749443556063419808559235242729593040791748790271879650447910806541539270202188034662679770134211637547824507806719921796377418704789968705251101877606277945491501340040300158541580122580867153344957816436959582486267494821169527554887710887082393128944412271649994552034508484854353044226592101861188543257622779663116188507077544570743274653931551693875520122741047224306565604914158292324259318473752009785655078919112525662886711918854161896894768272820723463412750464919715372256811112175975459550886697404643364265547311509966389809100026110161828439544716326456546214131300537852340789683096870477991420339356893021146311123161899518641926513292406022610784239845265607321162068370793628603741797100069681597824921410737206241242586416376146827825496715479516489931502982922978746899687534039262254281603978875649740936798157442933749110684922124587719515328930295867055958723743279107643995411038983897016085089845033710964239140965444438289073826154182723771345019375083686590303981539373244893824216276258967605270551615618061491954936514225731344352914396504622222361203321648933075139202623633094009072864200631837470298650910759964194181310627022103798101157418879148578163868952104179258940710513219495253134815385547283139768643844315394588362755401331456526620907455002361945081213190420245070875928372676847553655341100328811237884034794858149038910888128632312994237168509124252710000735201046546689901331057716868418369589269203066529679910068627749298831202428736279842758910586390667200734725852632501952414004240288345887091896730446654824036958409592595552527970242049565191886773301757857710844985920945452176837241579141470080242983418101844317488051733696638878283931075138708047907422073043230565425149381175140540199942365035018552498541006304899289351088193962541278897452415436540068621370410910779436954586598436715131108102386917134941488825522431720976261138422438652451269114766556121654190717088536052225889728022726636416641532693673769764025949975945607312157306217957627244061572109754753044742974591846294355194568548566052513930163081142801858985900020631625749611112111180484058389932829485007165349786841422414925465203383846416163961258138797918527281339259798963119842508171097490915117291990990354846308836839850378185475262696573030287637133745988917349876486026253272625563832032173005946795350641210776355080359196895139637339260660194138179784205322867721821349541626891966739480312023100359844179323316386801866247792479424006011395219529399667337236770255752112270187419324899492464164296194579261149597252324622666520990860868386710668720287635656044884612346199150045967077912398465736466688795144537903975497094653592449929378204316466995423385470063262445886224512193544162826316105628694683024711547670272075277877033934783591352947340743242502633485756021177412529846559603367116984655285811116481618986900326991982825305544787645358822679259633018331369402154984267412750267015145158036792278289794921875
      ],
      [
        73,
        0,
        10383786899882236201801072475554596136954936220528458461522471118302752207987487553202812054803874271287245492466288574015368517043937750915259412744602750002119811950008721434145491418427681418052334887329188970988155903795518380300619717864233131478463581738597384377318478047088032697905205879178083900252763384872142797121752563569154367375427496149627907925008436342524387893357391306896771450942952221696454838026379553427330010891789298858066683500804076386731190006454783603515245863758759117538598455740696907503892467223820543546190276395650941888077300431180213684794729743337133935030241847823974113974250025980615400972254251023679351587329453775250192383191124508064950621450128325253323852511407688010862179387373156939043186355992437121197968407896276658980781431471944062785534178968948183732504709510549007462273633342136119013720305347504178407266519758225571349312549295819994266848496726477747229498534504576477763794047107759549847134902847435601707269562211193689155303882401250396015794649297737614196545239324836448086039911214038449744630949840751655146452553028461364388925218811141155763856944798622126159880496120470261034622111342516572048636222827987568425408435626149603987721935094400540240077304423966964844537489757584840758413547499498027217557366769366734905875973424944242605563495881893739454684243940727660281599030376134291234983937130624493890866272381969828669487741491407629882927526758248112207156273122122226863264445325317176710020417904977112749115597204639260325931842676102989556912864354622782254612872259470904454733843460230833912312500220301204025623964298076744744413440064987930685459123018181602208892270456709689579741816129580727036261803422094201304785848790950579596242850089372707945280044449082715851082586619909732286628431866094288186426062917977032931240249109179653815214479054829044544067628718674323319891900370347837912927513132544230836365664625933334950982210605609764733328918136344061570423021664708660784861022761616926109019083671231386447596834481526270954528219588794558567945204877626137242766613734953694691590200484310656828688610418215992355424682807839774709663131948024066610639381702127004435883343368081719297855521245516242340408394101478000581158310389970919216432096540386058534117957052071123452906961262670955396010282292559933433702821515495646846563736807558185230100195572778735353168926044378186089223414470709272175965689228500163687788115879203458154088174529417292472653976582504952574155665561502196921775061329870073334652393456006130744899101909068216171438681615371558928568198700189046362243678514345615556803876498790788552180359622684172231432981395953203046801302598129538015021705744128405790393121284083118674396206298257916541824991302534561922963253655617627613873753055107976319222896247794048248877817484720977824592971713516161551624780643359970533517140101010036808659738576857137697440426321550183452020664216147415969687445485493651677821399369040260484885655992278015392984754109854431133140747803760913254385405073048407004674191414117450470150698672638583340399522743865370802562758036792278289794921875
      ],
      [
        74,
        0,
        22299012571813712893354893426670668381246358469583494698617665534034253481386384134618827962282497544164342891097663831834678025834229818899342152739094846460930162973691291846052902462240853813757279525024003063141727619618600706691163642717720378855254738060656621403522195712272378203844644325884398639414928996245793897729175644987563699196088836905008384639208006403116477673366927301766650308422420094947674036525024446545951909009739911214706189167332156012734969384707633524757986341786002994828843075159589574700119914873432819347894227138850167060077862134565230063061290961060620519097011666783586553848943277494492630063779794926720876453989391490284243037051880003287814529147703407079108272741341219124064366171367728896416802507753355060417023323783749862408766919420013493177784830803276585654749942637571525445560841546029609244742171916052357819732389034499408150305655253875308268433653200526417119772992904440147172999671619529051079656492029434781550321180050794581123001320737317368054292788558995947779035761734407325829281502806589220204228818297390129142524139276186475728931262941780809815256112458174742354743107944435788002317299933778153714650939288568838110713008902147323614244934529995667680661422650085137353222100947631586239730843330229779937371971387648700664401395802153120971902607683976854871531780507118360698033438349235645618224519043902059024926297446113156436859501929159385333498356556914141642281477863205757334370659729527538401335127186770640864237603633524253590713087307303691200928311210247231676139659255955611758656555356272687798180122333789494927324414284971186504902166525304952946602716850690546323789127657196227265662736185637203604078170617770352010778206485574518568491532811675245931615936131477562755762297324472330297370710405142393842667385301970349257600260687504620544922813970544066143481891598921474472276909575405929874561779867461341262883374950860763106022850638113505697963857564482513390266717751489926848795178786211310332088196886869399180536209421626270857006361896902718815676238040255934936017433329381805872081130621290090448165181066187408578347494127429461519974841443064994830066854022092346831102816570162183586062374147703094749557777635140703462144571970374591904491122365114849965062944457924358971192385767032968314729665704579282624794019044863668903160008024982048825565267377715696241105653296104844173342809503308874699363913467290427690322500257620454878185615804542651313068526517288511619329495311802169713615687896862307734114797924278048695335624748982075112568333257986319538099685080829454591426317583014116983356123249140779843979251813698988501809314523829178081871193954552352028238152015126684953220076242716499164767979614279033136881496147379402180197318841718835335225519706398362705439766282447080199675993938293380293204456981347090361677621945794312431979309258431844272793274713171622174530745980091781861688614054760300445219540630139189659326249030470209564112344353486221690076060581036602033441959741790316917490291226878271866910310439370879466142108324551227454316595061956815458008598116738758036792278289794921875
      ],
      [
        75,
        0,
        5985845608064545438456235445907042164471446042042490219366918014388641878324252336661759360594258535829548995453987954702222919791535780372843249695708832157050671255464571484616796541422733914630421712670247756618398188920552868481767670136016707415320875734990381640464692994085975795287607511667353734533098000001108016855143333080557044143092025370482572963343246667917388647765509167258518777214471793539538122734285975418572655349976453907048303049323535037071579527341289203730627945433550411648105627073730105964230525895965540329282850512329476693415121017012773027269100824160103680472939899491109944765611860916011174555750076126273933087817900189200632840193410902431612407131883847029875055973513196214983563277807860903207198579181796953478975438181126565104021404407855011737866676703691228149588707146555125942854649205904488275496212650148882085931075046459158081603018897686168534201203505282413070424774902399046277271845819453335067485817908832073012249250938916970195632008921389358222893417044901517302033404771641190018108547851040926654429890261345273681118570404535844412928002916242816518688431630690660709444766480163071097035365369452739220070983470014592632272007293339895344425424370923397657982684661560401861008866387244411658253509675406269831635788207881293595489630029317510670803583113037547063217439253609947754881322437619536651834577876914442662824448014004073807934968764960506368931314465730714561068441635086467744456751134434787843698648624564925970078353301584521702020493871082308022700573666625051283931096740213588495935674396428867767573798721492612356049819999420625320072271419093086843319134893101853092414844418550955073007372911913670905185283499549168210303572425352745175696441719599528530986525051510461856521929745214947732331090725744231211810554696715846568058482636279193094054967355691639464594694728624474848985614816150168073266994363233455156095208450583275314655428923086708300364977411657694116038078584494934306187295103359569994000097541356074544949113996849845538137229494312667584532161145976331291641945636336082794116869286508640147517372082963644071028678945978345735417883601774779075401944338148719088007294937932593666989771678507147099248904847375535987629536440115102823596291632874212702370312103382161188663980182870563239955349840692909902618653697956401973145974871722171203226194925403246604148148016695443761932216466983466648120962764626269265651008620823540041461465601589605320202909958677531173754824633757763277823530422350756380574273792872737526349639132555100796558788060622358564336396902199021131110440338312108370341578937820444466666659234685830923283458934418292643494580598923320308810844105770147154770049831049412266352326117596785391238423123163719384351612660220065190720807275673538011975180300111550947540776240249518977711171141059597889466288367970514209248435015544344870250254430612378737537915277496348921284280149892955924483080161847354339983640966339749997741346406825244159783033455505678911503889791729556625170179375866087610453230769751962770783468921099720526774712070133047925762807232010505746818758036792278289794921875
      ],
      [
        76,
        0,
        200851649418300352329542308240212904552116312026572736685515481143000864884878772983688101817932379566892186124803024529621900621677002069392965334191708189355077508471918734209813230152151761130551692930347046022394654817615525054783713209469304060338207288561733713415179808082425999895590704164829647610235327859659294387091153070291438944725370116101865117424895787620297098728834470862414234445995481335860338458802463086471945363052254628944708962018890342168990521606267020240757406741161868531988908681549271597934044062423623055174996862030784631514419199300844753094166444704480207730353159344317562533541999932416088197087246385108225178386896058373428701028550229860872518302018143996955713280891571473034803991098463496975286660813201322876160924235230760879392085643600473875533091614480655016151819402090508191527019242127190477772958900362051565266769328668233937809103407094557901537043642065294250639235896731487896782640125232409808960299175251749540146288388132150696329296955000227939457516480553992951071255250250771219966280386353637686087929628494217600056160001782694356634203108669027535668376225630130657776459406945085974357787972258407640373183268595401518941585296987368760951131712303445308858667209172602941899658189476921650513851038184313206850596915034657751127233392471034324475482674452034651504827301161902699692421137899113571061278051715126651066513480996366525865279549492175239451119220004284729754483412180048637200443180560261681655786962457264159065748864791711573244768861998414738522055284340259359584673117510444839227690755418086120539481366693108449994035334696588337966131230422014320771605648040375628879646071668204785408094965712653853444803308377349815910296692318136109849471948290051702704691977554771267504151749456038494714745590810269506393415877349419416708035194190818742675619607228849454783181516961190870632943145102393270011637487126680835183540358188780822947489869154378470446551468511358989722497136425560447818486639232343445497127721993044942526751015346396404594625001153047846126626516014269377801326112638627875018492609085003123195247107287783232888331305628745699201623624770850830856196714273563011473781958550141912169712024151222518251845694171602632023072747944929482109276191592091070212571902217826828946346682182165574640033156784646413227082317655707327060254256884047266605522199954501039060303812485076664086700555708124046705567401868082052710329198837456782334650163468842496540009748372721079971336941876525538146563716677397016871906764879074595533110446911591704763155950884735803496307860147356573766399249619288180567226007525944429646873679329596343898874557104852010780629433078621137308258301187009320097657723093082311459298218060715744325527295998958866554654659880512034084527932420931026315402808200479409640157914604311268834141058975799604074244145068386619665566080109827910506924450767365245760294197732901558015096449889415687508919241114229031550637888003360415535724070349435410805148652434079009705478387645557731760069094846872587784226941680557146226422479802360346501317807136836493648099999917125921756031023490758036792278289794921875
      ],
      [
        77,
        0,
        842432876561774092746513188305124249252395905253915055693661541448985693951060026348740128021544141233646538781005759830177850100738110343837417718918567756774754566037003012434168441563543407101588898239358205231362249720384273227496978001563189494294230728109532020336357630282228916762002390814198364659665754028756716102703068877360788531699956855733705655105484126218149356970485445766606182903595619282232557590027407987385287164898586718655298436009688490266302455481410857991583390499372550849401419378044107430374901352778262199049383649156545553272156349835600065634924963566962197999700841528338415142393091930371188583552481591023605803202990938790233262521146967134147538505952869599320119333298218346553627577222432185142823983543013608558129135748532803232747047573933133360564953886646489671462729446077515580086519240011568452381909737194559128294056058663413753922968329204047330119238779437385244898090377038393014946196969925270081559117205377298709199148711512958380672793734805920735098378795932666496271725101156799581219987355825845748723797600495257988887034568698644194691005943305308333305119947696698921003003119420322302687769183498536736340503916474054064422457347419872017649134789355160118318147924946458551041205648344580680535610564493816265111950356929300536933887687458758515976606579339593325825640340846270370778087138803265552863479305811515241166056634627674605489162695635504982382050171913877822929952067554803570246961964977931119883141098167354314461050434594136472690738603070628267615563637258969511508390044133601470312597105779661039995356400550779733557316303637106725365989805722386528016941180487848755260819111153519989427040732752181513442256369632333769132612418858238112760548913423853911709047153679763672455464324633685820049022679636252088514383130317681181767563716613097185887329060847160774976669952249646424139596405213035748822690827476447598637101038190256312376466740417955453634960035721719839050955000064541731992493821054230123786594918059377053950573784585134561797385269442311070865798838667990314326508029648475584094679762020582425182853144685374193349831906131113360007666346187698471664720628799791620729827998023080440802323680765196272860832004450658073953243037012775902139067039986957989019212646661650260450807637620457599892960968905990947028730211547716566236053649353660048522996240584962085648653582177890245211357715664680070875093884337760332980646542105081815493599699026202822932310629044889098108920749561409223704477076061691991615708445362116600820434729059042017130010446847295598732714966886469190878948465652941500681394764586136677434022217020953157277295722015967907837683110685130998047259620115832919328096473577403357803682859919582085545924476666042216717225357533658847646828276577939267927340610088655916778331079393007661838247848869325344153462382639376761677929511009558825658109575865640989265119891955410259933047996152276331061598680674011826463248239688697189788305783885666140801970013719862248199403802516217633932092932035937803653540024044687515893192125934266785079493014980528592634127061998507873926744715509430658758036792278289794921875
      ],
      [
        78,
        0,
        441677447986818630961129827620363069062219935984024616005391256974627964045546972397613220423944337805488024764996593057147781810495402516398233584235658718834887632389221996060808441454737095059438384198508043362923940533018597389698156474659656594211637312057835715959650719581191746593711369285383386904525457856337594252337072043323958337635986873989667714262692470759541393031504609282137755719556721361522553549571728128434899348712594377327930236546183787408576132218176105663773290475969982178410444030106509715524201547091949430178883899041662119308967515918899449159128311637469279354234309799901220479097743582648132360508453742032051680384897440429044173280757181072637430118992548276487541736420500875093165962760641968507764854384699860492275868758569528347782204497284808630744934217756366322064925850632962864783023730509762994110749817646009345510745203868842852665832663045934120335058807507922500084131255265257377347568701436540120247775551691281863629683602845235296394884765863305299314350738570089936962420926001832378465368359389227999662401792417897609930906312937472906719201932511936920427888066512925700582171105372352472289478727020378111007321793828762624511964662788702165476058358066929448596122807679402080067851425894720305550109912662349707847997911008534066118210253942136261804686174236274292146492110426245336148055785432050736747454059943871740615778521664224054937605373780622379046156586253778240053289728976035023743704309969969986586377674495756094640201488768737408269457567814375546275599986050469758972130085405054319674590648058111692758585786095015916786425240389858909593765242365172764301875277018472179364964209961393985617249869786417523517233973795363086708886428344104562427090615221624597528892408781011326911258633923459561623791527838693091878479039612339417237679062482813403945938354501007436880297838790115075997860331000690474305895571141675998907800558868433967748655947350514739241375477128203515463304277854236460026632997573145059230689590712792015148629182157099255459300517311500815141165818231710389061103947615545560914510745735303460195460531957400552204927841143377670746495509120916903203061314755246060798673778248009103143413853726988383576817557054707953954334747081600776810329915971775240245751344893247258911118478803745903762156318401423993659650345801568241764791771691862841980657910794203414265343638610778902147567908882279477692410843707996557396108765572087557811040078852796632610865198646237943964742588314502770928880794121442348893694651215053399640210608181412800118394442047982596351931738018197037693874114491587842324737274991296111280440607041923251295372625827720289709455181903037271638034176968631549664180302394964019712508391579320693282696970131644913272585236107717141263624901769615832768560343590970359976163408989966995012963185595756732051921733789570545450594779132702506126689000744242618960931077316944117586665093801403690227620995664795600962723103018177675024244969272607420022974991488135423950759143340291572472457551034807106703422083255047217269809811665503826944752323207917941491223788911965242179454057135965945526658758036792278289794921875
      ],
      [
        79,
        0,
        28945773231264042962624150099455902105952834725846699143641061736096036906961849423007341077859690261844498022523422756821515441393286470048986400058212145099780289425903124846635345384519052834359345392737801393661608939029163764898666762410446461837285410535513305002153531938132064806666967009184242852475730955781678188558419059716277923477702182186543129327754770838755993277160847968122981392978663872830938733838255353607374654811721075973579802286282856358474318061894703404126442997383681037347724435395163805154968717878575366434904584115725509609407171051788302603732303417776421838978584873001078292652834237563886825844751024926285708584881820995267707133835099675341884507232249189966766080647396660996516550844633064983638202433045818914524303350527383100404114960770959904269543535517325061689896869919971418343503706029893052677716121461496147451578295578562508142477352164043187940024608178938301897388480455684160618391401736284915537748444210237479413544051333248928736679212292832566947399468680211563666257128281514942425910701409635245264459948082851714494854750247368237900728661920628975345728076938045751296986423495566884420788842682966783203748447603788414024534741701440120230847137582225044592562873881520291489704177746516530982296435081404987084151332905781818595382084532681126859761013145734117814376277090296153726131277900718843356438125251666970317385051294297413016565385499687491717942016425383488372268035515420956671132290436784176538804354002186396900543771791848720210187697353228656536882903760611280264650684932393134988877973545614193617201840462401027616887243304280714114989232277993280586627716674497727854042939601422482709567166462286318867331491724161959225234702514855369939443313524108158755798720405973746408044527163080888445295793731686669769464058796049007617954362584056125466751907200323136100216528835030444918994637202131132349419858834489658377371718303318532446903360851178027846909609710673657502047204193204441147879674194509042772436210702067705195751863017344121686061384245459615560009003867316424475126529713289862292306992733444131552657108021678610330606753340484863250194568512179471738886823419617560429589516938086235503792025233390056484073205153444445020695196499748789025339475387942395832874963541834861580372593752817131863332668842695258615051047149527185939340792182004679622652025064125167951985540715263286374150029705858299721001660235591832402253660355271860164655232587811261200792372236289372689053243358753335638132476065591195876040885210029820151938775195088057771276369886582521413596102466304689164324123005305586096936078747480661519261790105332600039233955765703800556027207868381586963073091336205349064870398656977281651948489398256338379790786043922547711692420062812362183522603793920662227047867015299719631093809142688842274401539576069727202604346303829271275115892468298565559920485591311930088804152642913052323744789585936099514668871969787481809399738035872889986469366314209223328521167031052925537047792948171442645631273386871471350555445794149886134615725810102830526471936517200436177909573477471713606287484803016687894347446658758036792278289794921875
      ],
      [
        80,
        0,
        237123774310513355084064110195781528053390364865236638407553925542172862822348301751487589117627426561709450556820449254256264537417010023005865033317477748811394240248949577922860452369456776499980821154938605711803625262070646934178492117499133321477601187600649849277024219112859819833651117230311028369153109957586880774253948688612827928638897765969431500096799644844634374289277914158697506261680015838573619381260730447383542119366357716375008271721792152964319165444950614748743254964207746388256844918862297000591478672193855725731131421490006882510192352236973932968935544036593341476580872021586095744682023487491291462198970258608253695655975949461948522914206433422001054657902272019434016125702144416844868661816925266333548423797575647207219329555271705283595994940574369150010252331805792408562905815475873709271702093975158790484030695239254160623826875613330800543392727875757145012274887118408139546302466718975480661422075974797841877843993697193440368680561537833967672292174507258145247083555465047952799512623045330226520784602772743471869054516260277646982215888362275529705916807440951786643700985931668115811829078175574796093368319213141985423471957177509360834061400948154766981243946457925325872632898646060880135835161590488128664442584391279980751871975035787998026588060015040217787544202905681119410945906568160147679128999517402986004963491665992650001933241692867620439432807436853533772390221116990875084768370757048839853134118249485125138505706640887593054491213873021401411757807771988861971045967690164810570421241104360015514621975421130303422944935738468138539041531623505655980421667778878332577363277086290052168269111850570447116491432783809722874817067914864554263731249906379258893520177830024536584581535228946457974137149450797498562623272942569203130620928606909485276376767728568080311173243728419023346476129611202306989576237601921574241392265879628194743394659447100902721886140527945227209438366245453807097810279842169554628044707472171045051673342307854622893005153507731270059334532239594279609439416989174844661277083496106125060796744149745617758494048920692784963634597124085200672152057933268656212975859461129410590013417306456281246970517306841335929736476870923187772212123957924908983070716734868929345204685312340482746545275912821575223926692246674562993273328378495518850710426171060867004929087981628423479752850564765032419565705767187237751681526540684509230121457979338400875591947370843203311325796265356977198764303320834767121157702580378014599731380524673679641093150816443036355348712584550362139519071619067249356590281261767523916677700658159472807366818515892644883178133022787088209415739779794721505287423306236443080840038222398725715337194812712024807081446324671769435331574261928218792847918482956085400574583534975177287309133902913040982211025298596030818345132806168075113940796241630036254539060607396475050080688632218047337779307115327563243890877922577815292601533682017773749632526789022855116598131220641167877753656416627413753956211570726267634985713095743311060150498828736008558032658137967729768786021986758691307128244661560470993700968528258758036792278289794921875
      ],
      [
        81,
        0,
        242814744893962225001019352184455551012162354863298244980598773220956357909071477962626950336958094874433688013623128403223249130920188920612821586464659771822553986370366968196673517267543226153834599835350568525469623543640334808148000311863929573582934347477645426877431834779429984453909187801925653183193457222540067148608523236042704983499065668002938555050916745842296775753787006186809629047809866805549316588067088220507991018534201167132808323757950388284180560286377303572060330941049346984707034625167469506032911439113042088407793384683115779058449680655096546473647703490366088866280268923616689507315192299557300381261665674978971710657168005561217472228865237970886917477157716004289219825040453284014812026172645569051449297403687399074497412618816875932355336939501506150644708221827308150136416608314622385156056672016496875147868894016838060559123136939623899387198751993781938632560559403156315535327490051530807597975884263784838261397772049407442877526923018412981690564879656713480797388869012915038817331594752328188956943897375863094364310294583510897084812022769031977289151035945507554684064225472854626792615356453595665024522304578169069758526218892354377506491451532260365008277482495628214494735145328216762840646533627400438449116056424724809401547595293827147457167996471257610169095310463205695119104612972379352808673584210089306875958576705310994590445615152183655422069573566403765175293833921572046726761062000288548746351667710381206218781010663328637623118937409583844772320969497174902920482651492873770247490279705015160523113527165793573840058369884856824886597443374002228828829473143535013911114838772242444558481328482224047688759000897622346167340338528540007040873953630444605093507172758013165513679592885930681808602900841994331667744222275852522973894362674452670679300754355271621406771322877476893771252552362825428573401321146463157295072797002854602839443075756965862415741966076853981795782590753903750454711073876044183423067573425566657544447264278432156081778852899276349468727232027672478502922387034315442506317874921447467818841739966075916797518408211300905651342854868184631396319423307109559040947445509204043382095239761795612069596529483006864641686349978639219129335518843320801829296956445695542995580591806164844753400326737086403126216298562219947627847646363065394419269780073239535853082758993215638620158633039176121327294507457435570624022022283026374227955808820149823065086519601505531022223976951153539480725357990435375093603633091236458690450605311949134181423948721507920845359936530427738091430955898504725313900397297902367608133458732417330289234770610600703211250709604901952591871185611261568509432541680415117275341198161121120735926860412371796086997473483188145624588816172808795246242634983431117982638965259885030817763791014793882187150920430135261815227294079925775793139719520495344938161951383256382452158831144510317466981624459857692747939681883275674169147631274779306816208353210704492683572070666061045894932294672958421778978452290395403478126350245552758718025495939096107683144765971007154549860990974434555060207675946719767055535797124790658758036792278289794921875
      ],
      [
        82,
        0,
        31080287346426281445234509841356406453148896756912475920885722399497959969417853084886167852570934735075526666959333101614191616331048475170589440294295223344374122777981807129715631979187538742971920690150959006075559319320302026259867044229346712065043541912843645105800531096369294789412626310615792984134938921421198242081580535250494448950351368971803039379234319205618166835666793967318392628983653905416595327229478771182659031078816332968902358268042028456164025164171684240877547704427658349767889424305060193493887001259010540637880681364864777183623615947664574831565781668118941823481449140103723048795913597717426336920022903148073844150311286286422385733763600796788023528977970152611433498538864827211930018665803956904798039556841810478587231970215455636277756450655630014944514183039289694259661148584412906810598765792953517410758303966740016495671933842841428974833473870711402321167620714356258333530587547237723917238479830517554907048954796920756201372285640342191634774941862615596798560908478464423458886306158473135436302761499360151208517897922607945362013743076586606737418458495312239940699726264274892294492292514824887071750486371548144059162536828466255833377134140329513986257504545592073252156058310727905194814628261618896553983695313962300799390186014668173561163698177017531567685366038680854673246634376099233582197020282177222302855014395963790663755028235605124929546348329402712739807484289497370815121849547530926844841494192573404821542546204149108083263364667489818679930438223713270497207339787120511708122505759747009150335393169701392431572516815260501775302639786913472188779883782484444698895078017850400952978252704792011171224192627793207987380884005479868998038890008100643565453100022941983737878697785264676559114127453594989119855573087120997395624320544306692880690350591476075258434371491231245956659320188100546583436804748803240977567851213757940824439015538010616188798771592172347447350985351625546251450281600763195093736419046665580901101179827691260682195698506336588709548209344073429251460036930567739050312719955159351882592942613160775832515099668357532051669752343184346353262988662545073930116221417081755616538954693051644399759373681252623035281700600736770949653903701796802774427744910625481939469420970318924005241314113043807273671052382910624522337650585746261117297756040548373945677852577543893548791457774988333669525935140497831297163609912469894821536586575776063672751064025397659769246019619204932992609250760103982667106214408487962709292705459536882069414147403568000560140478877176287664726532145997227037798124478450106456599554781849970531522974882200631180534116381725437638234942963428432653068270745296535116743705727776182261727279629855696504557628187542992470604296056098466288035263432187278996774211104353981623121790987210389967822191161533759157210265227960840373670126844500332925107823134316606507966960706234786755018573866262020653473390988991642844958011415043284003520033230530656962396687694010704355770488672074871557564381281142003964464911497640739193417832686213451314902023905433077069916979872975178858119037421841925915960226337078966658758036792278289794921875
      ],
      [
        83,
        0,
        497284597542792235767081050780104221877480161023523558918902742271950228577328944060932003563209506950152402872648511898391105183418693822213365748120532412419949621547719003655495842599166110345911631640212013586389757799058245048673704538985345330327172621271152601847577939396987545615833301465324013301517274732149766636667567246741060631820338763748921228814088837861074813604953373509856025350207534364415864909762238909207398375298580219060462970616448204750398234399065357598677103503653484550796458429754308296962385592066150602549647074877098102713879496339448368920871512778901679141192505740382693308300949691309469879929068716285544383579438823041579947532159698090588315190219825077522757113413691942679860593288726579792898092443685563750312125467679366175469231212844422281667206595114337800687700661863943340941587046649532517413642904781738019808820225814809557729312786627405891053957294230587590549846530551615629195578976935367942734404423226522961945285761504310114979217544562995161580939477106298097741746979418154255891263128711740239998627465475415779874372033761474225052101206218776199422244603330545158920419603380005915495421279834677243075548874832669714624318711912717372150984549719437725307833498513786193276882812758533099891438913951950142076703847932288761096134815633267495989324580663119124168214476872254846034845293056026550777846928222106991231350090092541113443574181898769431796096024757620395111861563100264380106654387260971894579247779971532727576232117509664128334498260819145443230890751706904665114008783659841633043971760547408174279478047281451722686945838844507823493521926393260499437787099708414104148861566924884069813328677422913979336625610601934304095945999694615308153206644834383131434748228665056458929250929971212380265171060106648620283523451435904235253238064186266868224703630845420287937584939967766418270884006739596640567873749914656810997668339992384606227380791199135102007565485321687140529173612358772859609799352204313597010752299003273038611868610585444653839687420358510555698532214439716864709782106320314110286713629434238022759929072721318537074012673255956050106722208393909612795103880773157789743839450441284232917148483234290554347479314669883619635120729684669735132110761383221932014563806599234377076679825512040683737087500384601856996600024029754820873798898576850429000411499576727997418140241414984604745674429108639121887378218001004308573568632240760420864234651936056640729937751069205935747527997837380336910078813412454111472894472985480962059133933663438518560795858614227572532630556566739297958027739390746449392229564917486762920654824552977467568769251091779987360261572075453461319032070254697290699433176632765384729956055358612768966350941088230221596628758757118014117785343753729650807430188625342230056457335028723462709635098911465326560735753223786139617316688895767119200108269650696371415970987379579939496211994436550665915525492470780169707277943259420039207902460247555358712601209527058514473443363716483542891756069592303984191124021938478774165618628625197860038644130727086492922073667459064219573197452598019390504713993384902326658758036792278289794921875
      ],
      [
        84,
        0,
        994569195085471402107477514152495783625484425536164922888826034542518682205955699679054335540031846543903795429895189630104963982346552905546026410800976050895391221691239945301431704332397331570848252574666728393831769349100781040501464141105094723765878404780607381883218046535885516527690130545020201281253998982414336249293429428596260502120930679901976521192158252756335510237179126738420179377598535300758014860938703145542480712860374844947162415079997274613825274818045400254560481902791962309858335821691423430216787599756873459825809424356112812828530898276464682801549276549563156916557827636385770367909498278724475094479251747563573831446435273475933734308675938396882726029153964454777752136634834819422115407578625456238115099454601272893235618243844546203474436704590292376945883102509721155924193561130327629923179884205276259501666768808355738975259612912663847642783571479067964240824663769151041839386804426579734552941044748516099212641559097626494300344644470051845201543046854565251116736282324003937954091011815688784293188416068962164902863398001650450803029373297293334211757570792642065418162421916985565874245112184182994406508861595341466014107363451415290436279458032351585999817395397829883868269392433019456184338313995738130975872188241360606489370076052477096279411033932741133404427067942447745540774204396492970789652604469245764445983773127121411546974503575683551510996644832930659681677536991207123356998604338348347549734894220514799346793469018008721882996413392127163422837909256693032104585650026044799116174664642756459025674477507726889016880093329281771672189623091528869724967645468536243675697946629411795148055628952516321192508593490396329238374925761099786916661240905285898342315246977120223530416000524813957193620281660926526231561213623905063066216359703708646739336021668077029793123718656405637946831597338079408822154896248175551524137502230689130322229159002183273941293037348971796638414894270926755237669359464892869828022494296670445483506052269811165054763547654213387084197107501969619770677191717510074557962015022522687228734708137719574944937295404270292578831339761147967158912078741933374176669607807956081329510056887108475386069988808077391518857714691923742810991231924117746266874649616149731298296577656635371055991418314217464129252796322666823780331121811665928853310453186370625330164647400845053754408741072979498711791560131011561696448001872839628776145873542676931766085063439778779164171850836193741232009238582807851017647175169831016921755302576200344272725502829977976096293470419872342439299290217048179123143680142557975323777570097366497657594120226767389798676058032616748687131442883868154630129268803694725388144821264530593516905184451748799595069609864296402427770713879743833940280426168721879630560152476991541205221111619599692361880922752646213099429274997363247679679947735290068195489450355037631415912793599658287953967617059515867692695473827824371735625511613712207525441570812081466999994834416987254667737810943674686135139984536466122064348244358258996515836701375385656942067102072750422622037354518559962248697000394296015299869298341691062658758036792278289794921875
      ],
      [
        85,
        0,
        248642298771311315813527059125256490304280084065644585476671096467358110171562812606763126423682772971084430428525143608800238068351869140133300294991893188190035585913203808736902615407453565986519390002869565066090524033703579649113885189308281931229661524413918611544245490233629463742174708106544908949212373084461568506741067136186808211545951884289136441555799411237002560548307857728456058102908361659064901002906267826482869787635122346048815396094601342878334755357108564308259872583870410393630725172484880343821224390571804524342404580955435651952017118324133081124577103322390225820910792317571942546617256623059022899801027265108738411533223129858906515508427934148016672652825364002468754717072336538237518327851852618547488811595922932107022574056054078732128135740126338083645590024078001955397897912898518576866676226835835858153766671756797657769074009204658694972231477277326217762661166220817042905415843409224041063851709274742248841560951812523260101205982261945664957972126153717656072564785997314577966448906153957312772241545826534316161793305122133078453413939443345712728308076791594669596405930810598893864927199346703914460437086723797982887120179100618485205274476671017840314698712971978450691809199627431985807414956913485658361315076278860007128799105994317147592184568264809758302690476433414888408671632032996714318934788210712892781041997091395493599413818654174125193073300612262545229147888505653127640783538912729872206574939948197930508161943001522100257224207722489145108211093233411832267610459485962013996908804761921829020417992072917533228688158183700295988248537015260709780147254207105648903422436452902358195441078861972896396562075747728596348036074546983070516380407735014538848671983550796574340638168615834836895707863954857846302157735347325660396634838867567174761055671052879127161093512926477514061502306006552877078941798276068422447629548754590705263956350204016483650498088209034816297015448260339663698136870036366801066162496474162713026254185701142032539402183418489520831614936979485725389530210970294333089906440606220456893974086257056193395398628269922952110653445725728397070286327171599098540790046447362346146344783483184745704359081382589672890243911567106359322788485094353508950832854607206181188530450105473431557605184000473922766761904780840102909406906732108054234741687939686542717077751839549060044885466756408535595874213715704315729542991898400484289538868587050221682305486528949618266598414955591434404787637825451993904766786935769299083438279887186969901830301219405073581161164435701571851548374330680949600846887176953353986080249389012744618698988760501022910724445001006181933969462701602010613600396034913869580132554742975508762086826990248581350128103114914366042773161951961423479566662083271330225200066434070458037530592534264258014995080104008411312476727925059262922691447485371537653789112655309315654728385190378648381138578079314681718875600759135099519648945219865612380792276378651583912444177709592534760688397993536373142300762552900969202319317322013833173313191194997364690816256244165078600677041428384268349334991333044282153474448427810486658758036792278289794921875
      ],
      [
        86,
        0,
        7770071836599945199588824529675977547503859340019319308544570348008890081759976095145346089496114471001210090644892323808709684560727110700344181743020526061280570921760182397917150868184730307539366777286485311896292648383921773908881352097924808909869466111664585932077172861749633430290435340352451027441720487253794271790216053565913969111883186543881974820621358741409289434953105840089415394381986854132566032303027212480468635751522884420367799691617722108590924595202073545307816840597758845799598558197131442000341998621797842309719160917518885567393812954331546143649895592499649899797761505967474169615508446119882993729965182595701987918497761726258320465896739025762576556356081772711807320638243719891562281063818578409771018177119229905063289027729405580622881120958236555261970635523574748976839229457956263708869490637873759306890782799508072075531513781502303445318984799427855442118778159264091010418213880159720468106164041787811856890967667746134256988007610082422945424690220917458371320104191577042408484797449051947444361412241043587806237727703506416701857956024858090253012130665651624450426592954224460612034627795767229461179276002650890841541750505487140522198540728570000258802323012371176187181494104752206176188545282670834743452682098073693726024344448876167375100400532445137206522397399989416977402252175924157522168905409495618963800467502923666679519232204580700119293772786175030847823339588350448826394664291099643958335228429163428157392420156868651234550651620470741075364661513123627123886492361279897406922272483809428875639207849341924240802726121276025200628717646240568252570226052728738591979002420205215946963377599588534328906540118750745785140693616793141796254003218143242825500862010217589850421989031752299288600247904880152677993269773424378330888827925115378116018080910059944164354167129846397434493912376396982671964654585653445397028895649491848439342885065295437999072389000889822291479041918179502858806146392458211763656359235715802205333927339408259886615934066784140764005290185967424589130458875369371085203736528992226856003544781026156560362948607722142163189117457417687860301560417675753003130652183331803912053407543398338896206634172482055965281308590417365737441228870987360407624100369684746017428811514759837143517813409156738047932198959403990553602423248472476793751593105061926553219471144269897213988654753316795582206909515714780612743366608227612692479796755686991323666538088992845063565548882368348577701276844952708799106210315697996323140999106165810422828243770893930169232411061943261783276372952700040797706438564447700106192375374237727437916031569491682758368107668213693849411785212926729891570546731243516426757898323600168928301981934845596147763318273643157579540467441794373399717715257157623582631563503815641265028229485957327219862331808736369962652723250444023652076182388306375769867467677955827549845572411511752797431925989918551031891437206120102716191683757995219062662526998928076687230956334476189146424430639594598103648963286663710339047376774027079780303936549315448888378080583258946744067618399470227935418033886294033802863150352654006658758036792278289794921875
      ],
      [
        87,
        0,
        30351843111690931095394644646227633797616796069291403117746543292519585433099125650909523492052174333960008931060951617880214604800217457026478338856176015539197148834329086448451988479616467473400760705519337752522649480803536784371468949573794466245744048483846339872668441121948346227371255533306787424022566237923534721053508134785087777285683926941902432602754512585140229496632946634475697212119139447612193793411068961501491949018187898633720315100219894876768987187016316318302400537941515127571366953124423126500551734652873469398976481553679846233067465574859012210139224855309942978311510572384996815338236242835381798318673065625728020359328591287673940881938595820751828471078994532281068391801949103184368146830379101859340559211955132104264436312286692596326886619570172022086885223336013333699437395107765764486408949110709892252830579132857991697954465128764238130145037480200616890838902385645808597018737350336853711034920955387787203430898871816395088792115835421194209421352722205674927620619520091834527917048726867313748093727934687008585181223482788507276071553332643134584873090427791296218178643387357130878578132771892169456299155712934144720440363576362964396061876524862824902094683709780971761906328570924348196130076432775675628291271777231285691359805034091152280726095529039952193286005992365369665500868062876869771353687771755213251923987503801073153081732061533265297147926323449063596444723900503767395741266451760346134450715277921089182438442783780401030351145885808531811369142928883965774299469777498368182563665185283634768634190604146536980681425370518427351159024193384173538882601602387445685340250590524776656412944964128344654711429846837187319105384008821305172013121457248411276302844663534399500012771756537435116995249428229832481658238340158355378320846789104229886390191988942388054648565849658356937402125389931766113456386004381376483872641539788474326064769479096605904385714647364628044362808116599987060164767640262351565868163923662833266743573829361678846172034384608703950790538896832126409594229507741939735838298806864768036519171426888417027104384386278072706026581148282615801341550709080471426987816437507360097595771932078541827457682213772337399846248692943477175813116982328782254484707077012796915742716811153900351301023969045601748700218758884609361346480285017428005152191008803404467287324271742110011110741683197514457736019638018737959847191427047134684430628346402717834320601391949384737485933693879330264906351764862889201266580803311118198424885244443210857702043734435804487534034098507269174489078310212533701791025825204862794475868902315609164110261485698835542204541854082859071634743125026114130847005054079048431146122898518430793571513734299152835170927897688245677328660346426754351074059357755314784146470684935904325467857724940319742154692560191947246763348615141523399015899376073762116799429423601704476086655155584442190736193152682790303798401736628389187279053885463339601024800396179578385276860732461479342729020823757865040639864879192375903583296971798276525945139866594308489335840018873792197130636268470256319263657554134096516275601166006658758036792278289794921875
      ],
      [
        88,
        0,
        14820235894353379596873140524150727158170792423301241956928173311594941874987119140687626414246054791127557838529309619788298592314839999527714676468495682343838582824724901708134537623915196230391319983141268007965272072454694508145493923884658734619515894034837122667324749487208637975899922294732540140005687792489849765181513475476307383279541713246780759763654396508476799012978208402501953933645638187624979348860438428823036589532434802465197828024990438049243904905144930589820147280368522145629565126710165391946224074994967063958202917135549406447245466830301172384072180030539215499729451222566350972331012132066270833148315360930778630227334987736474901534845730263305538218034383911568880295445730026444194692420319395251537458700127715511033285097164536345527027423680473469492401197999296739527917772352740359572027937013385077981987194281928119803538156330297808237164280761407773924060483912611861099091460125592006286261442183643519261594791272850710838761542881381827590525723601748217810263680388052736016075318098563825515904442977362961564167783034502303842116411964641206733176095770388866787513376306520618092782545933152916815702515882999047884314091034719102174599949741696078443166601767794013959432702995756009019912917358622604923174950767023035212929753593235377878827666222968529837338994119985888552775117327678155428538734651227360222430225481768068034768328816724315357983383342241828209414486875061133355231949267645943984734816521048365007111023743454157503759348832932715210106825828560235045060771799552060098302212594217045565246779029971595511279748567249374355491388417519438944314625446339197487186113799459924309496323657369412952890969247679097040074528920631411588765259904403607870216975867382182763767648225287192662801961053881107574776474520734919447607019996860078379040591443069265114986969578381994649753811812681523896693687722882132390891464749765954607411910662894673365632604686174718684696306515549988925588735058540615741989674137914811446677503855530799219714553910050496888907423039584962775258442710412588680738786799843876580695821199154988203465596912722662615671975689241377316152058439953367197501778291990954736570378820514233955088628553566127248320921291555086312901090693711654469001213322474484454532065120454505698454787258853393369648621293262947500491050474898911120014879517113380129741703969941406506102083268207858662290312365194984241695854824480135341871193956076790595897435875855345721331247300996961778119581743275764264074569947687040922542634407867554496504170842220092886911856649785125885282118165934622741371275281805151211275413533169957215974646422320578946083180418203518108980804284522527660748073603685503435330842873157977011107455265676095334789471749591322818422371363375314054094088430475837554649163422781696485045782642035222440777278159456230806185873592672398825744386652039919937038512392485498010230661490119413405323355527369446285140383698369749247205343385892850625955020905837427384754040807203534849326595656871902068452508697817950714478353776496466080326640744688257250697526030867225132721345303853562232291462081114845509579687606658758036792278289794921875
      ],
      [
        89,
        0,
        904555413470426262986632737194575150539632280996996549079062180227080057395420071674199521074726497400193703333347684711164262080107035046282989865156771134783234798272933035192661368080093247630455063839263679065775316278531189835915645624711658126191525039610145256297059829588936201942531474662076389176130129191712024020209066170710712070598879826145561229018460081493999749497498520615828880812859873250657978543749252914758174152711890264237246607139433471875313254500139803434202577622274187311780271513747705392349566095607480583849052984294877181699531107418962326468161259668413276970655650506658030590930612967841437619176654591951249172341392946627512178531854510369763151849584592004303239880989575709826522971911639686885967009214008978977351528281709639430974675556883349046478518928776682124324557517847520805044724493343240253547161378660453473957656017305786206534376453835379367636060795646678522125810607485513411254604402944849164512313005659009093450942387157678592237674048839612464652756436392814643121219854537327795980481928551220533966942336596997762797998359027193102561072719676591414096958095427970199867226958420266676877927162621289544016381696833503269975348425055513415789734679755369856012933468066509208977072996214431290144519721776440840868551745575305292717683842347420561858242937985806686947931800516776156930760307133563625106689787495192914741283582138535803083082847395738471375083622551189373131936322196332118225006544331324074176134949653155850795679692834918560749115044212844458497507554484037118646150153102825238301613287500179946860835078052146139013526723035827015286989838155596072876641716574437422997657922896227716409569874580524730548183593971079263980467162060860082611594703339628533084980200638192117054261171190873164575545123681489029898454655267087141465678061792642196059942586527716084415851398454499998115143398573435529201286290775328895364056151708076306601174462516521142136858836947009430269923123337635575080151486511129728529946816523139643841682250814237866690730382706234375459232506168775228537325183137651612729153598616306328324008121660577475416217564403905158990685015766364708029609071776155103046183738968409204794563994533400537049673524837068864508910222948798818945062324771596468596806304797933528556464711552063400207155863535872229894506665677524344507628064978987492782042476061459113753497335570832253252098403885180177327554495510823001036183166211071767894053690581109966618341381140582315151720060464324226675016112919698522204566451420973205360932959506239427208869849751507195582028738542918444330836489322221801414491901444069480804176149407922347843646545242784831203712465528664039453299917525220304283623954981384339336247162602560043187754553778710678897417108103043471738828044262924037738717458845840906815603549976361888351093394057795050993092145770041326434176953030628551618447387324160261133826367943573773612731361387664689944451213504722838106728058600387246243658423893985597425239082929440033677395367743703479064228721578996377895720385733639658533029855971017780349368292745533166731351740040081713040154259172960421774006658758036792278289794921875
      ],
      [
        90,
        0,
        6901210124693639802081649622876881485026655215509048153023962670027617088271459907549557607900596845842237607023799647782164247372294811846728564987269338462173155141666833279036343617817984128023736894355191512904926507798870304358200124732649668863585625022444585469504808864829938432736152128291101676122654868762559730571846900028524106851398093606924078737370223613632725117911600279000144366856283174526278183124527034875449590043891382926927235206977604944447315783063017992010770076132262819565242140511830091596770715029369410586179613243290481844955457560365791549975765652917246496938676280334916846214309518557272482795172057896057408324150964028689425638835964895791669197222564659415937361627610920380865490591219045429481494799033192325108301508001048665956797659619865730517678310991083031324842044749563369457872884130668437667709424793658596270915049621106419646134095333393014244974366167548274550932049697645843796079663622684954023812508889121961894918851266965709395564248093284798020795812058144309310666133260399795865048556773294112382294871477801034928792477633977967606760058460793282619597952673116129969086606051140650788547520851450475644104574117016263506650416388052381566193612181581229433208188615792789791510887836507653032511605506978662670205049598824367022811729877516385775678089343037117903390167540863996383015331619456331886056531411713761117186939651034434052689310181631616041192774100848576881064186196341624278187293562149590044342630033157955449459144256745305282132199671260453843867332397379642183389673669669961424330342724974925479334471425250229611761137133359224410684901661813440408559895512221118971942815230969469029130472485252546942310305591661461999121152094584601023439757056162930924055713565884470161965115732957311988135801314792529141383972267010078785897408299082945820857198360777617701284586675369939463240032994810037266766184822010834952155291671726223408704392584691486554002701892692234286142069135465717980318857004106357331560108286087589171699555863346179266943109502591319451501450668844862127326103565502025144520253139517504361791970927881051275543932916181645688426909020299355416355280811781673364470387090308201255420460088731489876285073767526817458866925294499503445591328056380487930738365020419916867892659995696876108107321211963950475271904036506965914362373953820639699628474786994447513258346948157675799914142746894126323003215732082785477795399535818127270507438085580126589082624773571541211414558448526701556483459388752608353552966693860665284651277749817843815113794014413984479042894778121922237244253227468663167641714878508192458450457404965601094229163628146222772142661707481892615520536817876688569335882077089941001896517970955270380563615343658629028379848609277340739750571305888358150901763610710230316044043537720755946118678951525108547086491204983744756352917233357079715858748181253778706072660236465722140017332877279824663428157120307079331204780185995801963322851048890044778643032690756161256759130368232061357780555449812785066093461897617127565843192895989680744205867234347087396795774413322402152050154011426382006658758036792278289794921875
      ],
      [
        91,
        0,
        6581506847947324731226957294669703028533270396004649915718947961714403453640370175597834282003528511215735574271759731361764986496352146690228117549794367378241515495062550004669822172099107506857912140079840511657328252530773123730085920855847028213430553387225276846345898151891072054306795308749196066506894545607425304282307536971089486688761140102504587756257956065883254278642855684224430101331747548809429462914667640342055384201253784156746893358756872292244265315189188569469273877282948950290857250816310204377702692833702381684079420443143316155878275633947133933135266882635842035850859448197916202692339801611826728437533453538056200503377126002878141046018384761083382783314276105257356069817772728986471466745688216458892454981313579748446132865520429996873676998520020241597639738948480148993797943598800718285542173506582393256843410426671362731415604258225369024535703563365273948553822435132600772565116890014541596621056281762747407090285298144641779069115251140879485110713883920673232048359654151856568874393492964683114896584057698094466345937267419125866822226796766091351913167742243371007345510846875603331491550376414411290931540275388303045311194001344261796168488684628110422875393216792918052219652835595342134421034939887273060526487186783779798749372363757372586793983960097612281837275423592357409093419209788786793031117002795005674060681673434765171913268438835668271908422136191418972794320676753951783280413401968420052171185529885201028433210937312429575769696585560758436854750168026687010773028255199435588470364281527608737478349720091591411956858683096360164210144209199209643635286345657092288163290448019194124233022951092193990279613409343762285304621432647120735032070990096819035587598367907577683827791394092871845630061725344524218487691327981130498637282278488302307173913034130714910407234285204415114625514703703167053969531291652933039260370668470753429279460204136133005709512865932845311195825964032352643153844683442614247461886411213852609891906653478365016286293418485496477278944200935486416073447537567648630915756289559709433248048367224624486700523714444859509554685361859913626487097298795819872511096310980099934395369477785854820087719973069451044112708779292321152303884908637422474945789938211135512924063871525709272132207600653763870415691335607144086927791600886985091574007059762594245106261009709001362246610775800329464825641690688791399335863834405662105108782374300893873190045010617381922274524986029231268968595387855951230488480372110444600288185338034108191690536612491069345649399031943797082904156161234633209459285976686847237708844442965045392974885103678231929241799814443649199182768262319041273094984010657196695803407754575566742008786597909886430121745369405902236689650376150944328344502688020286144092954137399605505475733709370770540747983203893450745773105604837643314340141615361179752415828530978000688960588627789226258791825058826254754419361002146450024578766089753084654280330953985952679304575968948651616058373780101215807460635405579636416034092517645812183494268747523704179740685067528402054576792482410205280472144302006658758036792278289794921875
      ],
      [
        92,
        0,
        784576755494568070383467317075927973927056803913037467900808196049387288053283642364414209490085142253991517452770970615876876015339195144281084909404590808547579193467428517666893756946161694479630246349890355491149950284286247133599680078871429424802255533096610185516688394165478496101909022865245180988219454254622752731718148915526193733448674878287277625501003056129366997691141836075993006121296646945290901719828837742307280982283104089812906139730427844716156779326048064446782482185600142520394314768327158313688805812502872221572815465671437831879921570670564492258535380971860935679570434645300066424060173901944166274927883186724168239698089200448861375677050261001692665762556227361077696456166197471568248995302874232458036181869937894239799999473612050094723168025096929399180666947771979537170296673466249768716160295200543393001066825425043317515562033608773200300756237679115144113438269520449841771544006562794951243023893253518996278287267146432003115330239570749217145563024730167564658630777480903780717094179342312646387721174970262561724452259929319321066772532919073300131209789723483914325965871120115823704658546538153128736225692307722060089617274613885647209051244225494973205314548239695490327037424172020256436994788284707341158037403584311700987405801762927754115792236955571250421588576322416447856153251674757388304220098120199777749265921483802439274407983705319032994530449163092826068686009571065038692878230806222019362584035181546717667084959884014314464463193100769953985521874474095210703754564440143791030631132566216755074278631825646339089844816959508181692941838275809255287598519019764060596563206650269494165195803153597479749765721744951657424969867558908983428361953904459720519711179555807359478572952078843460358471215591807454545724460148366751416839473086878465983057351464921267756678892537512883029976308689676002118820231892549787253838744230166071412632522170927698044811501112477116876690131526635546885351968214163327746810997830883266584674862031979613268648517503768756355015500412540025989133862616004187961927221654477541101321798229911967418887182807514765955706264698781713575860239203604152256760388083281780568179022002369566287271150492559096913484358025995758548768122333140463826105504998434339747957346678128206450911637389699996330798010399365090650756822366408043235502874553929583653145998952892397076054876426185796955553137617915672859946316005948257018428425252963431565738382104464520991628768877247110897034898899845050475004072233225000160273462451513566905550013310883573750820093571223847071734791022025243769640512524579729069589387132528033665372764449576971318534725004278234876939328390009369768713199999222352349729759322616938095426035814987377169844805302477649726980578287651500254609331265529059367887179921194014825970242680380439951828263033795381092444842206326466158804774577139056635749758038844374687424516706845001398940079025465845140868170033044768462185808179214474633646659356475697590723245229075314935655033292945558940798669453725505711425780786048844423054838574097271950952940484997915067101008593948878686006658758036792278289794921875
      ],
      [
        93,
        0,
        11691104701890046784784414970325395943616398712932859204373936931619170732938832849576815451114655328536987137009234154901303915445117284574862569650114695457470251785491430229171757143583196200355121460698306823624363880704837418776147220094758717673650535921322275198918933909412895245576312850545067738975835949008752043897244100556970143101654403641272412669182290953133211784510944720909396822426943896519238905871516778799550152986920238593900868478382418290505536593576442239821323880709869608094500714838303635214482706012997437010253294932754415644046676649925794550720845057558207778047673844351837177207260618937138431596960795948184984568839471905122644804129421596697852798713293555883414067987909643706398080318711793213231384975362500814724470931354860163632096354320910046510055156648355400007482904276449127087247173965316685587929105567905992085188367286958740170436545732876434613817759558211008365965429300198251904150480715607112357926038590225663727369993239014217220350862139295298041070719595166644697350889272004990451370149306916936603133497997324954401872733048771361436449428188222412802178526706717961795550599946971951966736582429552010315845376664471649487895362785386299090920874750124732055089846113447717855979828526386510597522265435735280935548234456255170660929391614773575067133226223264167925285029731998438694726694973324290646610524978898203862114963200966367980078557984332867946122235859515454999063358160824486945501953828034936211912814150447798330323789345519303397060299334615749544424063115072226776458108020921425108536539995778746238743934105050889468652417759939543416250498577809589140742550186682590884369846460826967319140022488258434873674999120893849365574761278470647392580061632141755206775395032204786908217807137721605124391742355253106280611242077002259868709493044182687455207117372928501057191375306983031939434835685692111301186597364075949581911142080129153340153345111864176661596826792437337414810134531233388484647551324096471615598060363019241761768275621724249944993674891133129492429346187331273517402880010910662221531846763080173722384333718431369416413613689684421294556476198933871126787482723814967198985627117570245693716863603615489117383822864511483416545522618433840385606541935973852958743255508510635343024047607353988303298560468394634030659299287653572505249479073426859045840181338360015598525179338255521307425547049711795326106495010650304094219114548090981499669101608638312637417796117475472606946630399416444184790227977005783524094385306482477421052008340963049077719339180101358499791967503288780918548710271379189855284912711339624630177639188395508986309733279203048101550678905383036837603119876896251983551365921499159076368847016933424032762706047429737434478515562531256384589639212191465082018027815302683861603169246655917461267458960825042425751226298960116183800885771985225988595876252500657772704592657282264436171352753064635106923975568401843237322611537698241024555652996629260420195685106497956172477302714963006026590906126310489242555982702201135130484635111047248982595063151887934231143596584502006658758036792278289794921875
      ],
      [
        94,
        0,
        21776379459591625385143992197582181715481613879002152431503158770240747084381928151415112219867796329746943087215059192586001287305705313418217733041982678077420031917481243600749925848923461051651446031802505576001579207394151098531291857559818124466306045818629608258488249672987349799759369025282767114555850193523021071091471124918493266499460088987961393903830314436040662978355579956156886587671553495004028574066973144839362753853974842109347592786184010049913578411239244534725083516231790911621589264877144015219743593639317165850676788669527824165583988177305783916310079580197962092587125359082223199937003652634725902393740995313654403783554671828153485314098476024225249341549323147863777274106851829617524207204160575652775799062373475225388953194474729913111438706847844299470100085099114507597724032144020005819956022978464493706004664947416454294561524355153119654436625961930059710714348892825988241742369807210984521969774150745700377170856086964695063981536989542744271347357104210799244991511126333328022633088507811418949682338676051846222730882661864366521325448856214351849331029834269753631248911840121552780289093475975037661360936450923790825945286610478343913005511797572587544330177070054249787769300431950312419682237555298512959426339789061576258209127013917696291878933057987683969344838320322156542253618038129204319526158754383246548761008863362812513068412641371802536413604460154058319784972456022621821483172964145542080458890883596456716940661749122609997798468028285775917750926366086715174979769097666591440816090625787992327394830131079504863658524377590798537742228685196547828167119925972583550962223868855896057592672668139611330959189614621637283360954694690428811034424330713034934198759534097782030630550089050550387161019763270130343565055941546287159828808938415206980852383986401003913171942586673703535915707047133550644998961936437135396595028261047075163238734648363930692061196393450280783569284858832983701888935803119147863386094301835298658228542071508841560389897071732381679177649227408458509069433786312301818690405742122400883033242830739785759102147480580903548952546500933433563272116281097268627278473708920853904491170141640419260602331676051648529102381591360032250366464021743563559492794179673359571102748370465393572926590381747960288170691558514635883842492334969041581265149258833120733584334328252888024911030109411594582681345696319395029181506023249135122332259965048003127242870864528071619993236379666191647702711845011857655884038638706910724465338017855857444928766524068924118166758212944359476506622312061538446830473124177723972535114952603923272466538555812307797314253198876155515552282901341723729902754247630120224578841729388165497444686755123343855303263412866028452252544071973144623292393543298291102649900925611161520805565655996278250719406970662082143440841434211584777832015268866570639265964161191232794501621653548599623616191400728337784588368701907478396732102045788730928301597323421599322863812530782081111586563183981344218586959310916816561247916600623848788730237117687779434866338741814472659362006658758036792278289794921875
      ],
      [
        95,
        0,
        5070208444847123915505448494626451267832555280543048927150836655068578183028771132329982976368330691810825279665336963138576688254269740360360573809472392348282481881373722979849207391781605461600526621004589746300986653448825788215493217168831435596369145987304494214928911959568323486702841043721718457291287472716293804960779949128871360897032588122770046939420794949482353437835452180248358734935529176902935610014157975249690078395169735451075263415869984008658608966980955185382040137853565334739734080356127035202907515629876092032592058686266547114915486499602425994133702828687722566863019856609378270324830907862308699985933764797077241693562532483143916150226354466129121006032182342732264593843912506973510032960734451906280216040119840116007614911444789043961638431151343494109114531881461459694007443086070756415083183946810188370588710683019502189228168684804444728685988432988305191076369000797266719106086709060923105255695786056875772738684387697807438457349846338534830961980752475597926239877425810923627758046549800849242301130530474460185937503206482845263036458162745543092620656217227956064403666430633420434854349782541168131642104369924543546246567105091222214875526176995345866222424477524748994821742370549846327085940180620815260721831290965167171227209658090841862137705109748904869073308008993045523449358929046664111827288811580632337310049221835245643690109055253051320036854673485419083438660876310218508797386470534638613384995916457321216695627625215194141133393015357969247680431014915236651067940379040129425336751037632723751499414416287936924550900390671865958447549583877946133954910662388610937892037315163917931770753481772728013621833942473256158651832135800789041451620452060069826022316062693061105608125972013483134326540944256336788859969147285640209847567428013213171962301550430869584015799592109269841915550060944579924626651279427492265433841940602089932563470008158936583274367838164239138386439478470518713506612995652845429042671416594223988310739912291146862841622401844677532615491230785543524513180061686367850777660045615484678316886512406731308609845571378173890237232969447766672491625693696419088374414105171758124950905743799668682159173946213346008743678577328652068056160040814513534135295683796747694192014776806758526864026162221523003223576605837590843851573333197835576380204894723522506847900692091292380635817574023466874725587738511294622455006530162949938769603306866731223828569495747595260581168219322790670119619887557544761909437514250520566704909475951242687201223620445204563211115614942792590345410530979207688028094851796068025059689286049806032572856576618954002536346267790643422775954178439353890366499670243206551623618705770407199182248637031787604724049791470556057897825302838350667488460160689575917275398708946975322361121848144800006444599257379765161514047804950240774354878934127396172231429118704937768544836360216870776570188809129552685374821598665234150706035879393480158991950530591044851410780060702740960727439572121898767132253488097994827874416448087490669009373590815035496170213933912006658758036792278289794921875
      ],
      [
        96,
        0,
        147562486890416013832451824152165065888883546030612861910315883222002529334245449871919142752860142872861911653425283125958328205364739948432635078797459574835110952998689616562616271981588833794288715538560824424260755425919821795634591754021455517163725567833138936317508786955395047439679415861747359921975452417185535451047012123905805412315308875913634209207069452668455563651401389019275882774114475916127967794471675080059517697155164191173607604923264206190154383127348402623839398408000739634698373700204329260448189349277271907991741176126988435094526443764515188612839834532535380425322672354637444802865133882901372713419872464659644759641638718776885299200252889388017280622594711424980953545090448136958862261616803718238636775456000476863689439647693901803082900568143951449201710826361966354841482371944900952395084758994545264659253832780513770097901547578007664111476758302692827101458755973980237118054038246718471652389130050658513930138286475603898967766798487723252468714481421605129880277011128658961254050354169799068775041678769395872403426183642918885549762204974622359579550899027274479739823989472916354771773005652777170635093274944670855019880607229087123572106309997320356841379930502006210727523971792444132883242365205350142027946736683978398358030665708079073414614415890691944453946759106500914948585540581747492185338379891067545710953368669872451465109819266709099821613364738393966055900526435801497317688766977793152705495893289875615315266618728424562844542683609873212929534956385695043722412091274643364421538482886691762136439344793461159305280670751346366683827584930870959904739956760517798259889444084322514775818134787821522099758040304278456450728515156621654233886709566212417486404141906634696544436465018974394116509431815145373954258363587207258802826403760711404805734347908199427623229659010257105211705692909750540033804251242848468281003668333805354048154868885396130709379153796502798526000635151755306651437012769673361307061890039940511783909541439456535072642499363681092009064274775254452053147610287293422796407135972231115809853155058210709125974617989960576374340609809815861984640441016823950439180023135715936177315833399905759807892755074707674881913769884195326258777601802022691870921096520239115137408824234724808588649514275461613128229885941661107122986751531576131919235548748755212180818992581728259859681030475221423607392792749505417226370811325011726037887579811725882911258937214032762361806811730491006281050512101830412622581962779733630085485617480892260063542795555071575003812565261820123717170416953599447824802927828392655545983904777083992537699638526862093586236586873350388801208875782542073150255591703251807749846753147718257539141257224507178548418497938197730378111577424976563071748739601571843766777211460803631676622112443936057946110317475827422035164583324550062531973982014443156475569668713252556737844031897487431569929587506462928720279977460669480821887964484497076857108075991327013620756509220959157360484889767633851697238119028411975316469464522547531995042494252604333107006658758036792278289794921875
      ],
      [
        97,
        0,
        536829199529121027331809002659670704802833049332940762513442621074674584797511252484578945010384137967171571879557785525986581581191076177800809925331132437714751332589507575964865083709678255795338270815625187139403094501151949207213170987499559935378212414361626578404009758664264809235847737414814170140939056212045955836093891611020917142139532050631788213025074010525869548524980837152443537465364226785668879928508764231658415716794706935553447598230829308634224554734646128049697380452703797291111527170989785473910966728307002606944543283288056414803513335614280925855350286001327309664265644550023296901833381466066719794644590532789618702032829482288748992629002549802462163684167344305310596491629293143095925794935198970510180734302295202341041424229139535815319610788128437787368179366577533347800785701866310015980889677173627320445705554319183384568681828848704192617208444340992113577748225367127179331144104863623561131619392239869584606466014026436997815610138047234797400022431216832063060108435210206606340383293746221704552150377324740647660234176529741783697164435873258686817295109514379486991688873706669324317353604266378863982015487530809031374031833767913973920783042467553268137019192806682238353832687215515649924313261048747094083512292170758696343976601078953191318601655454351482490276645072301752052000460204850509741115008529647795689285751293348221759487061225192337171959960265666424120040170882328194626893712040855913014099889854709161224705544895940615208595880673969084057416924224863220997944522986349430774615647975011814519994639206791651621051915282460564862652997587606973985521973217533338887254957219793396533716990912418039326175180648424186710356761090700245349077121480060300613760265061018816154558323478749860294368888425975138723621834699811388344981380436843161550585641317866171909689945289202553424584910796809271947625995314854485391234538383543561925542903122994002844826576283747972063639023333163712112515527172362874461604999381299730089000841867599739847435580732189938380834692399572367993756185588846161296512765717603077040658038917603490985565405987017228176116514988525946372563379024939295410125113173510696528691178340647523702755734664406855449304112000091411685000678812956777684577119821187801724013691883767981118542190497588617940718992634766503859198822410890875305998191046744098621410610815362233919811824646352525129394687580228035068310941084252978832541814377990236375862086439866028966100826181028748047520612640765517555963323427389374179303695938569402052783153022058120518425297188165299964624665248479105315033973090107960739789245738480347768187644066069793358976112138983352947195818365262645556413887393556240675392317614299007569136082856412314302528982611222259356137338360521748616782690632115493737592310710372637171141477969276978744502608686121718391808650572505730897397019172603385842995242081429753661448038202500671761257436368954063902056768193801560991413248565899300263186058791709901397934001405273177168316386656933259461790778913884912504542107772861544503486624506658758036792278289794921875
      ],
      [
        98,
        0,
        244121655909656837656417928248765495125219428561675567593957570742387722726721631102395211102638317373198545184574757886368706874179156934322432197029292385345263504902827760763217206342803888873008043404786445375162371789402156132809563917404505238364114002361575207606580909629641616398976906417865211650595699624020007127151164888958658426992699754127217817455566775956214243609857966102796067635391828379389205224378904005520070278157666723967637945565072856353596582705081991372870520034785829549514013596881764036792014097325618440551364424825382573723982412185758003488494297406896052103633079432931091785777556839741374245785033689170670742044358753243181597124617649372966495612925298256319728894988654230879578132482903890340535579951080963923030662024216185051561053155146991205789704837438804527636684030523805409025549867558122369906778847672659423087181055309404144981175881986538410577327297351122493240934574074071123746103909078007572442530927536287534996687885764460226321184354733429060852500218175095360710859592435966748391802292456110429609323302755225199832283075772389083884732220315234262095196533589273885893324822066719511935336826315563155461657371113649740093063968616609613688975021958972085329622880092875726507411817341234830853661578290321989645186004587185758816413932324414184897994156726545256464021825566658011003350364640607973875766856949204950634872298367989647495126348565076714536488903327960794181764323940573253643747235278606106479780648553163543552185082504270650473001236570987977170519877394641461521279049029812176519863911304641177762240856603017707483295605672747077769519265760501544828139263902775990573847728835506156124276631390730342231664914139108332286591486264823364857818295340793312778848579601221015436879108373494342381077039007534682756642428035479656932345573701042019698505203109833019694652639592793384976982380844315800466138211330676127492158346460389294235945622587952343124937399106562397895402098416428161279521196822531564294674557453991469374077077394510678355743312545934318494037740749637299174172480144767146003507400370479259432039421860106878146673301208946366070686890492789885387444537883393482163104964528748044212614645459132761341767117791643035370121888928524538146057998972563552493047891598449009174008822874297440877587013393070894959293528999081361655935325001323248831351453256541365817112218832990298223608010653299028839407851936269636241348778009035524027683255226550604260279918829295568033423717861573171041789752520600382316744735567103828352445789656362455653162129486507377733711559326157809897839117449131987997099982517413551920564512633958133757482467750732789379914457472791076050268126543788786913485591637890047244747308393361075646949281425029070222646588805219690927856651221899145167920473374574098210179176394588492390072927089818297847870088685791017728466671170119861895805735777804815239125545417359359465566152240311882472831797050365445064496919261395052043364750156795004212522361486501217010399751909342014157154808850564308644707406704343256658758036792278289794921875
      ],
      [
        99,
        0,
        13876709488171900061159854009239085648896577490486345986237420234640464497375702210929487735911917753731385176906433041479586833824598816053254602303895540658202134120903684489787727320500144990328178090888118105737013313158605394107281033144845483524708721380540858520072808040910638370295074234394256070281696498137049985902652739608816125777414437541111293974951181064307064922999842950601379843147881267648764773262623122368389735616800061639159543360347421547037494567335156613129931452433647745601450663545161831274345930866686585367095275899563379965783456869923245427325770987473587591763794742000108656214984199589181321388503356630335348702767378132895975788571469285090165345195765160533550982299340690580479682336935577340110025201702474332348713506557429711298918088466634729813932498026465206485091198215509501263537988037900224404124412759830324947958689432245586713223261576220799459941486539709651610569439960827973486275351517932788514646510569715874877285211899559116289946520332191197419753895751443813766347456881718782038659634501323957533565864993748665206208589069160881849776906089552910310454593626254500236152316373557707689591562970476104638991798863168469767517693981012537436508219485230144368544195684166832822423897042423470677104265824945528105799991758714332593624680403149697032580101265166679365344784928051473278749597678713299698495696352375943152442945003938218104205854812683344274729546036666749408844067001309302467606284365603798659628118936673156041988678886820788462938716651672679441764737020747668947049625346786369076255361723323571930209522275646021332810600008318034069121526392435101062226649674591945843940459861365768472251086392586613839050397694278967814962203132162361227533377178422732439374141862152398628777038465046919470255633551937790140010263365881849284444633764626581898327352908082114367164950414410577456451712519382918380236368895872252781239347335178378409470105360770286278261928142504913168389916763563539838504790021452786592271016024413214810891789967067350110792604797238615674540567778536431310569087470749251914947726544731483128182562063794949540865650077184292547687168161002650561159354311220023719930947915960138338011461971138381239326321358499601394831709686394351049292937216203401139180189237414694550506722707656280382731359755321285997544283968048563525125546941575761047903492326061997685046956764445397610498097365932993524919162819582105832608094283329114597593455862983181543514876300531213374153754644662821485345726062586358998540901056001040778802392624553959690546605282528859110727352102301867878212719701434618512977077560410241653362583974876824764538053331545390535074133191657743312040133935520103337680042673397037242915063920706041540182662937280874764986849395129704725101336579910923367768993394821123328514375363599051865899523064177869169524820954829547139971806081018517973188373874950693507059161355837753854611142602890307210646983436598202920082634649243999433865664064106288693057517284176872410435596917516857097892283297992905202631658758036792278289794921875
      ],
      [
        100,
        0,
        98599950496111120364256460484939548040048536751024817613748046836202942261422355127841344000175976902613007908740625975791139635535730935066772487993683529208086451951398973882143049286416694253521565086640358406386817804669247433257215705924966918174639180491929185652116176713370989902444050713664275998293307874957406032299072381315529897736743991542348724462957159757956249433735509263210760666064121104256219683182790706310300913590482687929492063944266655879380746913476316173125037623340218245187382425172563045243571416159394971970777398589194795055077916081022458291425649681024700555545338637274206926602179979564029326263406303394044008215520359090831302010458266409906650399966949310635039472600381631598595693914728602596947452728858667621042187810561246762099598095559464326631232712814084689916458922184218121812637024658644175685016928316856731898280089010335200155974726481655891837825591409070881030858249977197070422834713409142092354381018709147661883776157024821362148183505923709939138565546666006347960080874085922067351570955211754832100759333606455963126864636940076358403666193435043251436549610540526526257788944540980514632401556325901039748675944198503418929672783043135083214457367571764052223937034418371663174298184343547033593806393283341143912075507047385345521913948595682292664303308617233908627465253305192549256996186845844572669788517827089132655871583678292518877929005067581267538793484343985610809033797219946576559115624848799089556804859499547480564036663829086237635872779564474806082689308401544442771085826622026348958826476130169569321476900580842219186462400001221476491978461977243675332144382920835798237053967765338654545288541627565834563093917337397634056604174081962036887988595449511085909881601351364402751625240428209849849256319391412498389164180079037063726204522453161395010364175810224878233809578499420985714261399198424607990244548123838723830704523912157289986672682624103288670229651188397482984676985002031531319949570558768383829428457439256252526669621038416656836028648317807361706555139013377274650183050291124134878785903794246771441981177343822938143569746166806114294668140156972151686994570727673846425822128451637360980614780676119641731839522695706847065404404750503412433856075629918739540001548657781342153524330657915770193535506902664522798640159506539449538222935982092224685526448839538835831795166041908217616841710482126728927335140501287967222859887811691756493634395311338334444021433842353278818758487563589301998103074542829588362934731731531935099754475825407858140860928872313320103741111938121491884311609016914697923907248416260091839434793362676532169443220885202881531736526368691452729607462935293367986062686402918428277282456236986762332590872628136893737410557919916380624339280084575862904404170104979941898638094887427776559955232201583717299391077189221591085737323924664596306356638410918123140773373253374862835605480453303481270774551251392223766759388936401294989239457421042692658624178463363731468831314984605328368512319158758036792278289794921875
      ],
      [
        101,
        0,
        87574346909187035707172843622789281909393056751775063606417722260934277342017785823466765914297304657538567749698005539124403542866200282711579737316410319678131775248299871068990192155690098243984585472925055242338297449413573410568854986436506336299890207544399975930305650399510914736055052980422876570894433730262391430697616759992737335010241790383817216476531555009443554150114115358464237427857012434464195171185030846122259610818607848705311776559720350325835631758273340486157824189211133443435940325571892011228614747607018912594201028292161995403949026776364370937992709893551837908392338138795079433750753934724716286568495640895233231426883729182923538704514067891512919011107960431684906857410697938666409298956690609692886225149265675653350194310481551414211845284803571153909296883372827471885098441863258359141913071909177547108704242853246358287950049547129852900337482086091227530936659489161856903199577197969628121249361646563174501655363449229663578618110374821612918052048804218649414043382550251348993914450852305232561516162215642995886496776607791428386512387113385674729017516941641841903905573345203582197380793530416170342547859803693905859261586718359808201972003249904820612909846517843985616260510375759246490905531204229557264990824126940035964430633459446558926744304164787862483250679279022143615293407561876241195149316162264694648028378646750706510701779002282412006006217259343727164014502842901362094302557332207386171028209614093028668949795829268352687436329345273213496860490187679552580059657341597791537397928327221500612664434712243515195284707376473739927020036080103758312047778627636262845336980529376903032672217399241115949020686102986873646323918430960118559984228778130163976097947603613305651720450808757525392104314205242326857344247441138338917303549933102128476586876830299576134629178585601206275856909289332050289161915327670601760722828669760750337234469406074532064412491123947506890147452756292424737106002904242719149672581684790106967338096215951412528099143666988589647746105077598455927906906965474560208139800119184036536520086713697393989628133804396564278613838031928079970959487376637369684887752991815488636096909137631606170986490210137436139288978030142252957880738033903706696693450490512929215951888120134387427713052775888439493962203993736111293641610060212792840957437476641298827164912183566796832700556142557573785462589453255205588264766402378983178122832919387934378140147779076416946263546089112152715425420263468702147570397162678786443316671769773737754086167216171663075388796406530475227307197956515618451521459430169856523707178484416047981638951491201765626987230486818628723189879863058175211642571590805614186792287458265834945625840502384537860817467909706642971959904815505151478783544071091282597199028126933836194727457568484156345218282852140464658361854458840827014118808488847787684179123440009114075434777041957991883083795054824740950712467531200010454258587859792406600938997416821716495248964989827168141823047162908758036792278289794921875
      ],
      [
        102,
        0,
        9722705340749811038716617602394418110477454630169663233787479936608938520501606639822445671133989552618259914732915371102620526000332909126401148836362654559956895903518924616161027465588751092720131489192809335709374944454975054206920843630055390222214547382351240966332733764832514927650973699626987525224677742966114034536596430995904275409035053100856849895636387388083015960909964986736681656405574076544556303095684801471675315337546308803106570200121561427747511634850310780043646879619352501963190137156172881518538088226070534239965769083769700168594605227881706742843067597697852027430014524739158307174948803096568976734436856235185172284723186097168393011631466771435879264507834937601190790105051626595044815482698520333215852039265254247010606251700433847227955666170846554693610378323273762003402990938120840094026495089798913874799036292090089033448563644050541849665920192530104324182986775466634621115124189189814192916416569955631425536431892103158475208823732211421840010276034919299751710773232009734167124362933720957689260331984710366937590540122178139944042488983900600572473006313246192437647184613803783186327573036885223331070959207052673847364549404501080796497639552265190567172947332482594398552020367641963974916779409845984797877533860641425014042319311895418435285450534599598836455080169417594215336651544133005531654463962683486367956937596591638477256652604718643570066899771905720403605792682768310990234920407404527269933623875305660257066642608200161281976870982539156520770550334180083431869105215471731721825355039329308835832601741238645061975632106982522376455686522889252442908221800716815875630305620958370394247004718677779443322776540293435755572260159609021631992182792398935715666638912384059794806432261909590089149593458119740331006896729209310415359647407171662919514679831428174577660534474186278808085038376326514774710220924385425432434489790042326261659480017257902440553064621210115798402175344497046077718085536646382338453519835542799648241058650123836283058607713101243391554329909841130696834068294482030107803404764838881272340799916699242102357097185563798640359281794174990768801633586113947206148193006683425447884498961927149615410095175853145056420145431274840561091089928741207806409894639313574843101025947518054741075203170924678077931799477167765777765928426197026196344236515892277707394738155872291747951635434519961542011660833613093108529463498384739695358147931484131510271558960789220250191581556177452008868040597828590894199040222274296345703187858850556920264888766157034155054790271961417996597434939052692398284663498062997460499515786038165007824282641385867317913989511302520970080799924645490803872460348422298512251834191965283329498789914329273512063772327861464300197894115188913892938843587428534428346952358094497136684152768329942195282417489694580766935868476378837539905094382515301864748223359981678022960723425522235854499844231300961454185629511007155406893061328937837870113299409567441773637238954584783758036792278289794921875
      ],
      [
        103,
        0,
        134929633594395912748386388298318789513066608064666896270124578377882759236151877487840719680837139524935800158521281212082586862885121734359664871881803775565685845508428051373316276938976018058886615163086703389747086005245660879837685738342725427307407199416737268981038761917643207325609438278152089191778102036639790322874181326433599004623956649094404092083830327815264618637823184427599807156048856124861620617828452941751694038305655716274645527909806968814204942916280608515169116270190577476266828342513452472012621454965250547985601938500637778584155867950669673038001987298655584765300236476223293574187772682494658539336843679034014431536454341591829347446506581203378168282485709795844123940390972632494309534764454266158739742978464513336064912641214480657209426566220956074511858380236972486911497210480624150562137954515303313221062476463598953547565087790022697376195811444579971178253703195450300442935058239825339899712048164466377042229893355015720652768170078267941817938432677240139112531075513937539085477343306955866224183414553207501819400869072796221979004672027599555503102119266504132467126138398729509568815875553529899854139841417622433164719528514410286816433624442648774658998076740283062583121997879046735831837684003927005433809050301160384099565789697409300963993961553450629968818837269334988978944529219059322178261695630477824402911590959521478203764256536444276332841020482017624152905460878178677697605959377545590389771136977017426477455905012915462141921723116119847431743404075764202519411214252841042209863488840868607880376648727897432605761475740343386111236912772646917253234320378144594655895170598072975240331754097483701500701214128821724314497026302423943389387808532567617973063400893900555386683224999315537473596473160625717937467387037157195239043070987945991345381808306538864216161030420447937524060963325352053543985546731179768199828113211529880025971349252553216352159435247710364497156690188471132788221570195461416287890736107640123191204872210852158805701756672716271620515165173434701718154270526229364439602758640996043144567676421757054389346471633816411265714937499210056697974760558612408364195913429342711311857525891266488785819011021286507699944527599118119654828879463604228112286949996432298737282870967686687158475101388976809292032838465405320616956425054278036421063423604051177582608480193196146512886344524695097708117236703846478409521423999060271233542527639461054791331653964712554141212293990780232420685412825627382838464122508345798657938851791732455910538140759363830068843344651341380465184977044726798796742133093228368210459500915705092851734003165805773060706049499277114384148543868804988957926311006842190443067462764788703993610525025254471701847185853725183843910946124220250579435887249702036456374071922222304744044391894496543015288874418473936792292172307170946831297635031195105048346894003433125658699202622836972956287705235883061548478954913558120076169005610930827982806604508295721258036792278289794921875
      ],
      [
        104,
        0,
        234065575098346547043530846931599070188303402604793348200740672706523224216304890661433450883637997362540684619529140492014976222490779151698011602969038106542570841300229673279202833470366195752391073656288040221618828506025910508265287657189109364792078502869494804383986600846898562644052800037355115057198676765959379702802891419439442516051582829215869509563721177078619368318842273982275998295161731568784892943074024910662646207712563458382867506449097359903383578019789938926663719880905478260678279645220870420239333383721269390995651478959584646819669878615191904071125707599774431144610337939379499252921327284867962284476257273268871794392594812862859695160759414796634822987195735070612858978116925667290075776491528787766232668674217001203371477252392301185845033540920482068463825100283123229908546297479215653572058586948133741744137546792692260378631841908076008277148422356581993093924576857858700930604209530422178598061850519553144455775827747387262394418605399333251724823838383044378430822695765016779919217881439695943247457736914885461708537804697212103398895629758052274519162506880114532910507972635061701716763654158786738475620874624373801435389077984296283923203639130262057234697844698191459037389685780411947927627704799095416583727594969467934251738236613636983971796365274517169928475536091416866261073661742535217070554152856978052153816911874428694598162052312981424977048195310836282915381259329456672275429942347726374491480246597227596995307829593059458939802534656586051888570002804137897379833838715002830274115611579849235145005885576244271361533409530043964581723735543421657166584565830498577927537094023306297654564873550224606802403801725755755929326267539732736458697569621308075026951534200694137334458521909184341113207678326491506351634058528911203256846893082066122422608389290411738568099960313091859070896016718126352537945274263269320707195094156777064729466143859861063218932743170453191521444387120341647002497917138931921995294772056147848410773601719775080924096720434661649653219883762099248760814106223252716128695514693769988935206216328619609304130878769847932530206107515232856213773830350519658379275078393927872909423672195317749576770431415920122335509533187072639522137903349217868563594310005371845504283707848890146767624325596032252904837539042644459285332100367996991017058641012558217578697577366158578721243246369753630984463190575580772823661331967909763945363228373117610842395762732779712039100574825185614971960472578001002507934376489052064131396507090695378340322740222807426224142634578233416810446753062654047165689874743820641970217587417100857861640842076102952822470245589435170338716077491076668991419399047099320781515566757518582306683478550283862002748466617939351214913080326816801334410569485630878140734551568640271431569652100906974987319291310219107508290146607283560770795402654794314971809915847433847154988035170382177719940176977442838895329087186629917444801284085151190008036792278289794921875
      ],
      [
        105,
        0,
        50754868904226881018301830638152998144019157412849183924114725263071084555792833198147179869406467008490612199600939742067811577878607371999883412287810281229011066998184324514559023981218893242483942698862977920840473245212712214736986747749136858061280738890140460847110466077187006540833998734723556313279665000437340768929625701777130859656293948315405503392345860529760219150055439230024715915061103259549926473427374817101416190475192327024256713326494023172383935508229411579453250046168289538223275752616402668598967018180847560761598877394256582632445301621725695319708845777550754431797902061676523493576820291385359465548995012997933513613115912474766369630997304387395300613847300560642205629590719494250875916453662607758744571228054208095248576873294125732169380141166075009725488281390959503439568573743073602115093549563373868751480859812020768357615458467125839183149280942036210758937060503105022602701882465771799908661217363380894289471113139810981157235104194545608896779612252843670246561125235981707667507510762321567731080952767399096234829107401457751147762991232248271265275851132128644289868555684531694973062253751465744750623404248790659035845244430449371411688677171100823370960345501248357436885790384168660059269143857058499905269574749792117364540387868051834990289356242849458907605955025786713828876955247931626400905493343819275187314493459243523553032100762930231778710882939501116449523232271091449782492884790526770784207367373950385161891482967679934127202243096735304471534786593612853125843952725236792187869587820576870404723388446104903820580948517093724006205549163634447736645325455507304272944347193596621658876977235915517180198621267754592509728035843702086433605946380517625345961154817130940525356478587228192420016249574426612930390417509537349054285775608367421423078256663618721661812358366691710285321084715370200241866024024773748390123702294915696647366729089559368536745559773237530853116239337527654429408575781771649871212962871995042782606936121854995925597229265641151432324604699152489199959029395888929180652923917347445797397658786359226544605403125327436417286859212815717620591136481677471744069589761482261156454876604130712410020366769467397412906121177865549242760612739415636027718399010562735101134343502608893082765866171323989121188396619618669174016071705821570272856178651162694910506417331850591684001540475872232874437706910024784404389341567058991935827912627236481380517357456611966119588356880823978308187602215898379841691096510586415221490479722899009169777286350402651403394002477844889581458663229661779492792682425675920308407482334687317600309880648307423380393311750471327741213105135387195494973359612527765654807401114002609805713425329290559336511091783594016155436168682447126233790159144600205653783036389629610821054811268899923801948248283308945892428922610786308517439501578180050179336918576940048620700552768651033196538914483689309138418220673578924383036792278289794921875
      ],
      [
        106,
        0,
        1375712822262562882363124359068700125713196616443672101157648520784672537225291833841129917224659617744077275372555649973189812054462769683868029294505064953303848969062416628183096677466379243220341309136572881337453867550561799845726495873787352935930626885743635057163630279874195852144580858248281897273792883168754104639380605476130006468355472319787117363931226874046315379875650213276484465470186076270082447814394197791872515109611494893849374050655475358042305335901050920326748110391684617348978445064981565325685697874080070409079487604658062858421048434799719539724364172331171403830547824572856272195038630328231190615282854804782421564054338274661466222116331985562492396544586303521737608120421145045892043090221633455282492770092215016093172828847941115508365102622655287612710274526626292216650357539926098581373567647505160633006067906214112541772320141773049185118972452767932127919774243451801888247352231519109014989535370073175115540387069818639350941565421392435073367976017859245932850937906734329845007026331715845935578078528896790079779824946815841269851633716340037336396370564405114879356965748918464974795825718831736850550027249264546435330355820518400645309964768198966988693086150134854068279193521106616977218424801495587169649413131303820713987967992726665520882880568236148624191036172182617104987280769250256097405732823285494301024457914723685826945750851711511394157972843648235496499146218670500421150107853762810545729694905053958394617992663123539767185724442360849709608367050836844794001443246750069854732069482001664438831313135040808756314196739035134955244602112582653558056192543288340618211219346445357825280711555781838488361143207599873846431477567090771742327254734920822796230272262861879066843934950318314666431605285459866568105819275836069163700851386362383760459299883650998932878282055855509635320930387647724729706966779130517835601960740026206982192757136627691303384643605475472048825252188844001190857156925050468693046448256658408830293369376736389566578685754976763495545930869023313101013892726246220805000944390096534148946453651892030751271639507355508228293840272339280852272936604866343923846750587320898797350429665104081389555251893429810858132797941431010539375238347198459317923145267569254299493703203835054701926339999649351060273297590630885916198118572549233091719469812619722814542959303426895979148028122242426523788707963493667505127355868396082304311366293321833230015441032811922357818541947021248929130081046985825583858113789041250612864667212480624846151218867283204282098279958715737321629288634176905856102349099205189036543599933060224696869435991939849441118396863537463191952828385992451602271599134403474187629933375893433663623464187547517278511196716142604408012707832116864193333013017509306010387178437433419884632447324779810528397614532603308460220808527031529968265638736342783971896834058046200413664653807627499147233831367792791570536792278289794921875
      ],
      [
        107,
        0,
        4661091900490010690833622334677374085721723801086834426960545987507905798005893819779292079966033492141788450396754984960596429062859034099216160718436008242791941920515179769110046454182457726306207258471943338198878383752899228165966384114959897133916876537704561886749945315513095652699000464099792742566075701994975700212392321491899528331913638047090116285241949066043194594535665054301362819648696435491130070686266033770542286271447490988485915118958197126517964350986763625440674809334119863493189529932881267571034144347358874623861545181126288599123063231609971532521342020792972126397076951974205998637721307893639258126559549356511522958531346807639834161028591616133627282155483663815735211155743492350420347996410225384410633991675107684247022877236701050405821012259639312550577280102635116916563800011928265329332756065286986269068678840836007326718696629768713444990273067858509169871585706438430208238575753969541326276760947810466624812035199045097913449077497358977034728951789008252461507451883642917682774128220395600952704021996991411578637731209136301437885537089986446807996306816604372322657509996388204680471782008784424103667836221038016545710231484511831792684953392425837144236205166194794258594477678627706634673464320014018133130535404450582791647290744212406900322972458546551985159590929629226274434269828325600996610724464958804829918531528614593767817270617720895627504509560988659938444405195649237344229796988440398900546355588323496089039897525091905089484287071356144107333064025034908277914583405854983806960602784371222189746905287749940873837082577373944909166699952289554456233116313781499400331448423105754069449349672815692970345833938229203413454483437573695452575306847096968867009154977688409297376623270901673366523680079080428879900184249316719737869148311038763888997337699734692146773459759758304533070887471523706991537355289050881360357337222983854622562162529423226428549556030845554950046823412251760000388132719753347272102807147011012785547708153139200223923727198865301859406621544547052520590688016018675982763873966301798129298338579399790068259684358866518687940454373700911499453779565867192469142658294232795348065348408457169288572739263632792233323733030252835015375223867889998863879541197052194266528020655759240660524251865765090764251617295942546875123588158658388418020798199053150035388844129796789927763439929532546894675916899749283065388318395221622282979560460006466693294734019451322210452742346117099124637838361341840136678756151704212830481427389953095328186692698292239888451780485415510387699104320427820629611737558378548497528508682579336879609384754375008286932599926346790069270810145358498352206549467332678629740702134212309256444563072717376000497245383206731163491282467382782872296447518867493495220995693837205908933625835525309154154307096613803374085016863617920934973561318394937111472953149706206932388714899725164286792278289794921875
      ],
      [
        108,
        0,
        1974045439733185615368114127742178647790280281361825192893286342014619139057133464088283882995418747014494193097815642646040653004933403652696414161599465715798547082575174009123804891899836294060612032935035554214156937757562240971501625688766826746678058482961448065687933662124719283830112645543859675240971971166605152696072320903531221378313692388563864758953332292724780339528108525393487719743435234390164488515793340373837091121395800639117124579388400194002864144128477197235541351676487622830606853697911430051105485064753356879023893472085484984202293344014463807153024890703081938953423298136324185421562902066761076619951054290036787320143643128376929551951222151659351450183316016680819501539662089585478204626107032992854085658800522067924816190051020177774402200949324858836010189666343385265346882106425864450062242149196100338157106255918127238318292617971019403899104388328812392120836494672957920884259482014633932007005266224672068861369172590662149753535634246389533514761668545268165523103288664301163471742982531477017865703095254686481663026369462122060590961389955551903424930544636770456976592020330791865757819977674846449720953569900050910251882805675544325086812293094734759076155189061040964979339916068389627240271380079026467132709812252403897336777960736311760549415895212878077315834752078418025763774568117801493847758475073600574035462438498356631219234633126894225144317435663230686601849868447435273576169728742431689287891893567208280811595852817072427459840742294040976807616163609305224141951645681142107115201684017233398167108334405891519763532422831634470065438702510495704073983411897447383190382574779823892001438861135395011748107804268523054850471507752067534493255935372719660062252455851772123880780592845976825507500118492894053919754914270705420826622687469888475169402746315793024308701043627451536607879604702203653663523641463908564175431909032576707869714220427396223866074852924006153723494393651318923628115809636229024554826417444741548583591022975478855770646117877482380438067596181144721619007637140650877074144228885086954956674377759400788743099628797436986640832163603123207393870095820477426056062531863189995365918661337317236257633865736328324173025918105340401296146050839064354231977427709723348735991521465481390906506454555420021180819204582987822082143784293203846754852282629494142433088451101018134586030178707858846314615375268442214437424248995616091118539785025269324910948015428353263009477873142051990359440310000734553930146284858974750209149818667812885983792939065928084207447659076851406998717546189372066941459528793483695031514915442591714284160344351828336046040710882594333345058544519063832422619312822940046293022952493588172331396620389797255812663213973643034019558516900732645321468355930730448083566970601939555024731519785794007575697178015625656148782931554751242041566270322173507388453191961161792278289794921875
      ],
      [
        109,
        0,
        104504696768601203010045798511216633102052180239254238934214558539250720562817159449462183586611672185575004268203828105535800002253116210343091186529978046536493693235060971463661887968417970828618395845425452923653050221501362097484476219131865999570615001290469650539918789911040357318110372995420169816019702402137675505554107998725012707172002201618663801137009875668988990632118834375709059702425705403730883188130241800480574040889250734604997179358954076849306398982216564766996372772524252209750773382374454414374252754392342106700565052557113964413123733768292213631626736452915152152539526342247743512867073655091699386046012853340678504963106565906041237149630839313303340324593280532984847703564780840547929557397170427673649089663175930826844299776461498375723771158963803548453963186396058636014164760402241619836020875394097590382614254271557756184665831399492677066960235560184631090979259105860566710379754396628343846622461824825960936406542097194283055402259216812835562413325341528919042836836486038730666085502154707255622817418042349482053020513217717070877120366845739916554046924128589251396527985688365155634346236712249550696517825127479039569875026417304046662168788616239531702798373546961181458785529419455638311174044409867837499620491132159225290302063405896070903382691082594839641521860421962074268974256998871928243235405313388916282649605209166531129298202944385511561453216653550432665094714527602360238912385048860125357152553788210354561259642415864875335033960616359066558745934038759721360767073097599992367303290776641426494338029777186848157405623747362639484243299756044981525450220065273321618383228125952773003011285777096163283406821001172825961236339301244768908525166166270910415528536853146713737715701650037381193549423978151551483977290194182364802881937145104582080512861862677007043977572085291428262398272148151295229771300049649048953179070239604760107133955026409813294143154104903456593252926207741743210398734001822561565545528200124182810089970152948788401490082794315408025473215313506378848069270091555046316663930184573558042087402374302289776171614569361543867745984582678158053921125807351023288513818925291922518828551018920416919627029256345796997696081859680407595819316412425496826739778662648672381962279643646460667846458617688141212472955291635000538523304570918276435501503603143755907548280837531539920159483776558636903160285357429361916975710290433516313709587854198406492977804466856328408103933085551836755893074497767713083673754504006159401902599636856230738909059765998244876474479668543744984678594941851286064374379506165349591082895667854252152884653015730214011670365870896596521042552841468176102608130996480292496166461140169927457668756650676530269763759795200419427841752908892184717435519642644892660754160489283875727114673369171551194964600674524948842327762424906725229925359599292278289794921875
      ],
      [
        110,
        0,
        691548796482391815250726671516017855635792007555257078521927611900208094727870690874738233446097066516997761082481120193208405486942396991791201619463398900034027776311233958188202898979332900853923787301709687540278474359194255053603840039433037084260131359870730508165065563928939200171743877702555628862920541459013020051941451233490117671857046292335277489665158912786701415033185172038846396696235915437617807959631966945133042115354277759094404766815314689229886492791644179678480296584714016045560679972101234340419185575234992314841795581378657105864885496561534787147093691680740494354635182389800714689790617585550067639691072802662798868023593446726827977407091290908877188340301027769744937506770916853766952625142588379914769751895805353830371138479292823186632266139348533725446723487281100585092203966059681067209949865972524189588630824768893451211579236579561168797784354930000225106892311460480293189264583076905717592325840328099029843051331079862666809923195355561716640291478186790162039805619541817125042200354599053964537839328763596840860306123365098246029178356666890510502467778630535816096280330913674433560835371357454117852452789630951068847726325968461254244776382178973320135309362644525039076574534751782862660304157149805335039083963885218351485080531745991973328700519463620436684806232244974986812482437342865863174255229229594426697701137905719614824920416206219290651367057141913326769825001626975252658307218517068876722028293140946559349604084724885712422554142002377633959606155080333037141695630604890327828234196476563454469086290252756311090639772302250575922857205902729765653861837257507973279124835080828613204720631244171919530991438306853834195677458291765622430904205634931843399390288169473100811504364001569224217049404753443220849521672067252728834646676429447315245344296175180690440474757456409060616787573586743617568141095744806974481335368767398661074183428684709399581921490551361619709954656942327375433927434120018197679994425497929953402360359614769461771215342425282472754382928672087951866070512181290428880245649656967158589553554201794079943489732996525487505183939946891639775059094291062019887035744046635179533101573590942965035767750015146208923704096949521581567176428678028967060109915364161957349213877447482623428341396440169426768639345268619619522047471676110989017797931290311531753515476680408549779661716677646343726206082582116901043236497408951264115044284351548849135928343393405464656775818566957323351176867821261856164744761247844864417024117406429985050328899286517799760354565767161590689388499701939568983687436150005720896168902459408164181981783161269125601077130309533049749841648347516581873076108510349700526352027749228559465589324114128154305182675145089979520781867596816526729848351336331385545922669456986151155884545385748669760518076393618292058818042278289794921875
      ],
      [
        111,
        0,
        572027028245285463297634884005793399826370690066924828196690211999646131700639540711058625548613008856091200998928198485987793739000934622281728756970006161712532977748140688237698720931605066475985522290951675676539280997459764112473871010591920773642128194624004010553914259677947559008017648928315175303072587323721118161711987051209425778892962182484061723475421228965050570757277870457572668549258371314601334820674448739556117102993883542475931709124902494281091133318343311417787381932213070316091652693281740093180675979520022958696486192294724864684896791406819508803980979186034415002305698365336973717357656323744409330613908532301982792420048265144354860252898323040161574765253225830385692718070289239645372774975288304761921518020246536115655511527978459111042105521677284473964051244333907410421624578372135280038925968263079690884599204376019395693911674573505861256773419480468659043206935360718399853419424382018368815671523120485788887866642410136825776344557422943173034961942077650297181467232557932705555141975945627032949501028204469756239689978237629031151769509282238666358307348306407175008114807584919574836942279504837394714406664360021441858739349744239274052654411559398916598119736975298090797042417390990728813799732252681775543311169551546519709529392828354219652120380659770839970973468706640581828010984518047327812061122326157418969200431860758934257652790496016760206568437524671167690558042074317219661785975361550255235786322691223245010012811569056115294234497970396403467662260746220939687773698991036451562327881222070983053340527452061052804007475891302668776829062811239520286316779056578318645530607243677377770605941578710392323315583537787145819159883787142995709704011829779505090251708768297311435437043596001346306690882025266523551496101803909926666226813798597900911501649254619621406605381880645307943656403044633731911807502990840003268716208704156599496240062529092055258236131612888763824943306577741428517060174119475207534980255830357594321044947881865757760484418720735829153581264123579650615785795371603635624575602350639058949249726889425308488595339172754080119913754601677102812510400533561732742221450154391081680890486749291128751103955841148181574981224262965565996776425283252160778747008067656970366967159856886477343260423044306837535122942459984608781161285827061704278743786706893895551701901507151107438970311330289514534105486539441129449184007480089528057006521723852110155056515995064498204998107917840113933324191801433164619242294046282177569245513474153020934827815798312008713050382697335011924740040991529696424581003621995494290801874450555441348267282228982361314192916560533103466363462669090889727070400303324491020832881217937330246472350044528086844245827067773488029922764491683160237587505463766221857445362856446383248727812475408427417278289794921875
      ],
      [
        112,
        0,
        59144403343397263515557514969867031427170708631238611875652379575476136931101704511747682991526028887860272991158460259377873969787679599072939125350845930315002504512040819862591347231062487466702279978896518998368490035925129178507727166403510235194316746591002125652729710302574785874248682279606945881450239838507803537918527559784690136151215333428906314778092699384341467795445965503541067410741395147921238745688578891304228865674613622350597369606418687854175236811368802185594472582688832968854370805243638355529137761152539891671539739263779630927389816770067005335623521319037308773060291381664611140986780316978924068412871438034912609148317971171623285173584459976592958818208598304076712547758711286092154862433048835093424647977632392903748820293949640084903365950554820801398386544563001343122724901795852026638310695204813921513680916595769379966775052005956004925649892210551810028987745148725774308141080923115752876262584390127163515194051907703269316154502581132223731271215392493754719191585445438441807890248672409325086694279873974185506842116056483073841702683595704961159419068357277019659329210152389122496081693494354987003193691741175202880273869950837954522165062732098165619637914121309137325061763697884064434793955999005724954217638266069193304154191108410401445696325346191850967436694282142331831635025143835600925988065304332872224126464094626815076850438425588120977330004624708518028386784504968300159770859415076011369514269154383159418504204915398125333715884843232031943585247925169699635480853646499226094005073938353275722043682918394129615163414232699000135952561680651028345573841356453683275301751742809954620156678279436424239148240650358420465017529249297516355410751536535635450381921198088427511484747186191670208381723635854605178197829566762931727708631299269243979501030088236152492722310920009254647876343044662120700958438560138449323263682321713088209791541046209929999684946655599780266837023045368131796051319315281204246429573079318874129151493481596353849258511625383089101130898491115091058153157753867276204616475289696899910070562103035803195677357585212345392164883703831769236485282980434288145041540704539165797458966237806684776618350850428758988720706497509320120997671358325039813519314632219398762314407523639034084045779190346480138287965382649185453334788100216303680787944928145241032972825974545006785411250177902633794921657858267415807503502752186626585891070829619946967236287075828715419819577747029257298666787021774272489365465873228888889842799286330552866902553312066368655162780185884663619044142753887437287161743160536652694068810598389380248742442480211505344724012506939481617544626383591767636866436681730268928573596803472064448559092893460502696563884839603303791457876807624083807125184300481769909567083232104778289794921875
      ],
      [
        113,
        0,
        764376834263832874783359643495185293730796856490164775882702739025573356514563207092394638052563623379571200143861991688955902792983719849176185980011074039481992582991904182620502930635552788864839246697888962049770577777778693414514573561188989424941152992886476108484062359842573485210427040611473474582471264609191219754952571133134562934403808433085242533811775622049830197780091091409040298527332284481545423394069209675589455086360376811694640190695196322495350369975289702687828148173773756315456935686405695886405138709933201361857433790850548274155588357639192181607101591702382341052169854518699775233335191841719434293511681048343350459811943200385661211083289465557440731165842667597602988604799332964721028177306337810202181270431493064497532530482926485819186466555829740295136401413387575422527660105594197988777759258886274654683279954888367704148181842774618175561346448751763856822781201269786226528683457672556547237173000957608851585691513078664525993952364333609580610823997309053801713438131370196320193346045620172579835467607056383865244851593322543158746331294387542374373767599529573841309721825948731624054823141773486444509105943097453380419768965269164672580090940225928795980514360601374722805943801528777909663046200999774819189408755904082464810113196903270285543777566605196324033567185789368114645747513688570022191734695495656603861836341965829344157653754658761342758517283957797672555435510737507721922741911089287972423522457386303602697214612006821489438480343464180844870506161947207985059957007633501469370897513065920480264655992097239606889929236971861861005888137061223752829807243944532464776365104384698127324665933351343369285780121046938111169264755545278276989383491810480221973635686942881289282609687007822692797809881365774377429188158068806943866776571484936576412646857226085776853091090233154148890233311575866348736073774516844010917532981272926035798418889962569963366243267064227210310832708601915707062036610935788223613307895886449655178276092444311276960631621882396539544026900575264212158689641739341211880806577248193587331093538649267908579304882413284863372192806349704879557160606637469584118616207867908704973321786235152200381685460556809500409130242148850016820000677661189723528141819796567372795446581504262107769424462158366558285272340638214706081273598747641259580805098707032112744351645944408975570967636068241567531289439230485440710994943656642832200404185768400997829634850477909487405905808806082014256255946014189837705712729897360982220996000516713131953002939683514027345918415112924516207846759949894567426229699274810479394632890965045086562925122843582490636584917394136460265379003942724949068021361008030346847240188831950793488608489335954977033099349189351703656460009708112920634448528289794921875
      ],
      [
        114,
        0,
        1234766595328471595504543978758694663810478457221746496451747425662060683775957172490455760637120597196512566605651273307983878561097634667034251873762650064556165092851753900222610330518297039671293062076359659245720535453988054696665713525844424733009729663898305739260536466565783843062517054981509098834222391111939178127945321581675214162033850283860113327639535051520699900067472658617187871069084907918216573472761904449612931609458880106339944015918563046995224721123415061557278137032523305887026213935966944254070682038156162043413500673732187942138238209599514021561882796353668621052719907545047128765024834323368846200953708379100092093670640525837909801801135496174547203592455933095448792260851103236152487446979183269122247402383433176400114213258891667762396478656043519109116241401163726024819705508670194555273558382804094420416784700839087344564361524803310765716339226831850856872334124993269637797343433193734405205805060544902182739501120874021530528236809233601714502388963496462381147943287373335307613308200294304776219778367088590409215296597647810985757488130459854397392751910193126095602067229624105595336911209190492752689750013234122673928833800947974577209627534563337632169951720420312295223335521159562873436844390634415833165363788804058103650592210637873751297966871391888396147061482318241189214477477605781440935361554469231564446167790532778936498078930091587309326362944643111681559577858453755054523263555823208624998970273546482088173505190281725704516086701311752831636258351243062880600805906216382050415667206840051557169315742144968608603961950789776190630846662130449626541471277945495207365067806561038409669538483443298927130288257014054662874663677435101263175838390469073404103056667655216229109709714549292543702091518035583406385908724011824785978881034482190275557838953471039403972408442032320529835227258666752080655494336783868660864154724463998071857332292603003188406642366875977303612345114940413643720314194948097777358387651828632568496333598665732212187113334886398738482992209968561220365904706293615196995858832537514598287719855371455697651567278829534790357434806600835297102062316447668386948280936584786138272800762777888012325381200537112607516919843055470998808542034233271480958781595628661657607216674959338842563006014675547713782865577299761252346245586718969141904177744669215002454953616521304606871290312961734643146590311560622579091170677983189014294440210066613933420220897211282599751660151387554058070978669919617110540678825850412091866586818117264977655441299270430627493511220394527849865124660135874653764815014412456715767512036614582497793325472115702711904651586124845499488706785933582566728195356930264441981044829624997325292450547040189559294885839335620403289794921875
      ],
      [
        115,
        0,
        249298219677328655408991968920966686089102143280993536393079794844031692158731244053584196918154325951198518350631836258885156349634803754339415873689665242001483738617685299143841944925599151713064365397613996637784093536313420626089084308733584115982333585337458698999870055534670368130789045294490028493735623667465651739510286467484653073503450034221524434765639031766801763178281735082105245511234136436774251586525552645473317335344931493406179495567134757487582936648003677578779508117346627889975078210423203880467809529851952690625843568490180214591925324318707494781797387661352960724106763990339804439758205845616621862761218828275960491358417857395694369886720852535059828010737938509094244725645047974179621420548214542072389342171421549255048018644567122851559869791413906556161172668487441006915523024445136149146791001788689115976901852543977877632758833972281561538230582405096723807686388606709311206042734006305936439663677563260993993638528533867278341960173151783977441585469632008915408951680650955174033973274537616426712423411288799359737322539381633746829235661826730866231863248621988014603993411500985230084946657258338175247354027682879624348893678572760062464958195014248669057445546717256180983430287095241381314640797073667824956044032944922024730084695702087956756211652458568827555568168691053796234757702003669537737949305945666189790972491874248709246019585636412161326608618568490616448442028776903873570660141145355219701381660118863425395877492284279212748338080895577951354731034523318818224419335546814016298761379901955625422753692498976891611647114506858711640232024279552869811908443644969417452898358791014988792406799070459642586254266649811046311850658528568987384138743785093631525363560803321251659437214618432642554769365187775477935900645800678158018102994533787289610157335131256758318862700650202301461400453997225714928914176692633048454127532929348679272983259603194790685978834156627426632775120644340650681833749822645443334068519786482127804234832365792563649618212250386724486569113461317753423721776432272604380149224065387209184751168533773014053595683607006136980520177987563451312600429301897231436478248176726268605235736857131310930323763522102484312958378197542973650887966110541177443907376357751079860459419169100644552102037235461099660866332232001112932080433699003875815062129108071046433258109355266665587970795651978841330897642717705684965354594784256761205623201952946920654812948173257188988861395144554052923490541786429229233747704920376773899692336560172422624421792969459004562467653808289867083818446963657359553494586716117036910280283889402503925526253191996953407022628572306253515693809729626209767157529665114588009789441510147298686206340789794921875
      ],
      [
        116,
        0,
        6290095977209750194151929057758289221660769296442598245103042571095232985029698141036037929819258110613058865669738011064025970562739677636378499090503458952497136233435328442485405700276888502080792291144003400825650743811949988157027879952136582922851081151260102609326347138364835517649447612358094033995252636347644603154082320867195420389502304335779082754897622886634723947518711934117691569624825351620254900141381562063228659161042196006660417094134027934755499892649911452082270661811420745211248468618282086883560515494092287707587133182888371376267128227702526190970288706863674517273075228811433587040922735103500280928137752120925563237461463425608455742875804550625892543036262654537779112098987651935995192192168037475323773038622752083771545685611804272703966110866486323736792014452067223568541794000695812195120396237803397901339305850068775223640861569020484411838992631001479043454288166540331552112359632551652485651765159480981770526999882069563375405293545269117670181715017998311114838337495205005047162239173399407624844631672945705024461968172899106899769461887159712794846350949783527249507568431536523655332111802823186692511503649907135257514580413110476122505102309467582719803795604335432121513524217019267751020980753440649617292647476512243946908433968444598779543675429481114994086000104056941833960816279870075093520434248716392620742895774985465366157300275768060250760835401530664940415714148695844172085525863444779510933331132678805453540181466388346210206672413990914922732693804181680300530319462932479835831247169516182703985884657988806872829708976259912001452363552026808094554514715458484536401315262710062475326765172365873522376742745487734697842221547905918055744349912276970071483056539235540787008834216039755900789980177651348096687019469569224814331877976989161008156860828547850846769443600994155019101342304951100412298996534148921564573243297262807800569088772784659817823407679818556726091989858275730581413709862404127285406634336805613262482559453261947908718214655656121606608138558576204111315591846821352176192899700846310818261340758541437420169126527074044154413107787003297605058004834051873963289075810772849461167961798348379617502175872252094581552979818986169732541818211774196824374779272554886652827658350116085648664545896266769157767968471947676581740029121551011548945464699303450362634184063634196714670180042273372870975615607751762250224466776813550063843074913856320495948089169700478085053122825054521488888900068089033624450887800167428537670526768987742988046698115079748280432069429772056006762442629001369539272924632881877930066431883000475808358103115122761115508807080017971189497341815335659473246778361499309539794921875
      ],
      [
        117,
        0,
        19828622514183877623142216050720206399500035489667303054658035483685047765709225237704724670009425020653174593749821465924944601767938083961055728401296638257017008369449317972737877817958766758125146350158556808441329922287469575323906630982444145661452463756441034886619374178549838293193618983193731686681030426464114707967427386798200181751336680510354347771429717816582082218659328802932240013781304446530791873013618652216685318591253985405579669773800595729350721542938721064250818585807345799173708363988050452719399863601040997961401567851294512106040480255115896670662525660755556580596268994296986091455209374967095454420671581355610331543040984489479984492008062883319370134973513331047474905229638300222296963363246904082193380482573899049501872692121874861054545109429533106296913022819580952978575290601791484281927853977422667282369011230396255340764097578492716248316876778111615675019119626323013990489786477039913996991272844837113171751595375393862423165970226961080813395391945500429806818650000641399729858864586928793357638615223662622616399965443810196677735462383762860806888890150034067465108337089473769841062062678833581024279070273847146006716180623745342414820332640076363365188031275978783882321859238532536362629516584064376355860463254082364361579355010727444466641555254363143827252100480453900947758089666373553051689708957695135903344355477858346036564088466398475726356844705229812262725986941011685527094928408461360697543872414547161415747441758659471918980394236746037238564528645547115684383226218698571554713017476331012769757329412365429173644278625246240565018068685775198754795397401728652115748695966770475336716129516443049065748624200545736724614749547365479222730008954010460293346672852104724154482859975690172402276750264023306056566786823680341778679547304894392535703520403890824567712506874778706616758813237873467128882177264537247842042339318173109706711463267413694831760332073354251652909833871171295329449147468317975637349582861769417864806536285418602063581166096750235769368252748146987970229406645489260130030742510857986871798306455808240504342054204002273645710126817624108110459776663379680374519287644897487745484040447765058017761921945121159094822203990895413696867665281507977820592842515838487990400951888286600598993019176267638139494568550803056554269149165111335403909282905955126912584651171393925277319124504707175587469188947256775749142342532128045417179590783308653683684104047609333608678200823727744720485038228192023740924994469380111161995782948173257251257172483090852155530301850615116110144153559792783133555980679512100695778214950633023459540616976950964959400168663705699145793914794921875
      ],
      [
        118,
        0,
        7805677468179607262592766019461083934362706116072384636957727489112633645546842274780012206112936479019114165414397412913025734978278785744187667124551842711045379818694816147390476177609542946129414032208340298063055321136238456870569931420257758430457872758933253922044769371320035390179681897670561061004690329946176306552762842409225439339289393847039854064996839227242406593264112780615369912677328768331428754340114310254130116837102859126873462280117042358878106755542155194371887150151065872854609746212645203405678440987895583474727765912410206395930051099889764414634357281287812037498658583532657842742052873808409199924728328025548958256650626809893035663042977392624075179500876934420767738359561596576750220025446930298684395501840536262030573340524712306940271224400056990703787758075841405261523648161473122139426633532782162206267249380041005764548087774868567869567528002781973351121168288051921971200709035660982757384167017314785686183563610604072915614286179671363206811203593005530229504960603162419360519917329743347928197640368930992809034158059574164843122484332293751456772793478212622258783589621752169335171665964874470054834113288826548135755199562979548656728221473471582457745817753060737826457352379317204152289508979747376606632383576366504701089442229215357191489590604701829158418546135731015219854335007927673810499239888938877013775135080388899360368723306694292559560679856232924302567108043626778887466778019883692329824605320039730607541525699075258371244305308260547760878870433257641715320463946923730098434105419848549156686898446437071114831221578866446622928511598129995528002324201622745735799465659634841706304961463826685274197680369976577208843379204722467266033376633812144949310980421951544539168545003502720781262501580167238865802940957093008836945453764961656406762981716465837494786459089065701511388744385834308466171896904456199549697027145870649870891574004001769256960277284926847125237981437979287830453272590353425818554615948133269654049554286313994674117929439484862659241730410216269332174864896532481933788425056041832217437463908425617655461765231319311184545119483545339283980749994752028622573249782855199320863567388838410761432923125200716652263005711877304917675655879898624629977853884845192939087936207829480821267947671993663849454828246785823364202646250965642635300769574321467371640207416493496744627551803172005018625647925418589273463145129872935221354708923286218942075471040108871502501236329296306804704462934044229309422608771816744001190670617165233001136583626465044435887507553266701636119778518983685190126940662618252062836066936257338966242969036102294921875
      ],
      [
        119,
        0,
        383334548612890921732999191353722611603640942899711889959769101624847763378412960992272612823873668521062089340476005403349475479590691588731131385274408081546070062711384006667702779871996392940137189421312993431981026815989041694413201320322142934790644912944995111483339117426263530241734439026575200828420824819972355745445023314030412346340230694495219516256571927413708676295206951286818067249613242330461330182227783455725281238553895995422198167536525881892230245223472665782456932438593469107927234696515872588186544953996763651952331898319038770519609443213078561958265413989023540328554859569072853480783270525272803145807178521778071001951351805196580218491969851233776158097871977994808196135657343733265056325012132067855287625229386533379143065853681190746928444800885056741967351590171246194415701917771071502878115600580171610845405892835973606520249763349994883534724060702759731633611543220639537869737049523763340232232531847528425301477330112223077113499486652107610633085209898401716358148571087562795124541929490361030090440008253040070476234747216278433103428011847826633676557518403835953062905409250006958334372764943409112987146683467276436822879001684648365408374605989022941289936002691471743845187376226286361956672106462451077859826049173587770775243202230844073088426925229371069924145835222472655168597534157570400534475646311641323335810685640045855115182736570623118271805042819699908829286754906407816237000585076603308692814013529147285044255697676781117552566286915463405487204196008837672860853528283497247319067873217616013749276499499424687237588800207325649227962961431595276436035677766617740163050095426756718932710534053656880851257942084098070824548127117960414840703268205916022684345344429145540980931883542130919878212312885430345956128505520555689659989047322663892828763354574810957231516782921233465907322039934890188358728702345882049122934318303020048458440478264088619037983500087642538414110706342468381202654897423438971988601460694799043594990603259497698068850897348990867263635477440707286341034777085344146571861660119877660544624805604365338152313718260057708129103678513352667016695153467091743736832322485146854736881620116378238231343767672905367350372621021287195612522740885762835930821992457614442082455751796915568476416112013836134367805018827432620086762213836065016212983176166746683283781318744948786502722441521731778266182097312705713994653099140621089643740413745650150065288211589743482969463572477524735605592599965325714932945335834434918965223261834113910608614435679082867034394449841439648253829611267496713480795733630657196044921875
      ],
      [
        120,
        0,
        2343736278844570012053107720170371026117821763827577666796454292286810770475054264384578917122051479510751815250535089377394551033786917266194478063169753831796087336158194812120361545268627595521560650930737281754011641316299130934400854630057756405664883855108760556922525990449237619357776803314198034826781452652668896953518489933466177315697929405516615166168429419753679016758201898672757411846837348840292063470806366183230796375323317939643138584866529295265947786921261617528269450606119279515295092691692652668723096403442774515902588794679869475523085150923416991956271387792339239781068370204471484760744981174606946275853750742794583200282255217425261567151361573115337648304350023616029248697151990506262811631316226706847174160042108295282741237519777566671697345750014048438359919011366710449604031823314223129173632347367763440494733854513502245195027445406644098250877941835743187384836030428395302327721952825896841408088925500619965450522198884445698554409542672149009372180660977378673950609094517709479619960159988607999231268060778172394211633081642876185446489995231511067069758988250199296779991188031288586520726414975160689160514506160747599581290438841512004563761349300962404082364737664063088641749198674904872556060640891610568232738968379018902917746678414724146793176966996739290185492327420035822723895199215314111623029640553876758352400550815684538394050171341136127036964579029423505651675006649592984322558796364015422119263758769541343584643406712096204310227877142257039547714164260167180307254012017879388893375227662297978135875452072916664123698015563460199191810117556409428658929519330279211651634444172042438423080022682287091745730714931735654263556672811650494940045942314236518030099078052716108926000839006279896445648188001693574841073382674385004602631021085023910651614446870098834657827224511305184362296302768836489379622512102178302371563227654321437238739784615181203034529718673469660495331872830743011084244530188959225644792154839778052236908068543516204640441217140095487581848346791934379938635289103167706464109142754219681543921899172647440385473212547591752337207406056139074899329213976470138948794386693687095664756441434293637952897350295379235279775482008500119204609259428429125869554167990783532390421966904215466990822334595315134061155031894464292317688849186564272548871274995104992155898459482057287673852470666107503300281305192211502753480225104561832919877831926979982634802726788237839980461929384402675492332528399629191926158264477480004609890339139811561772726907949054209541573072783648967742919921875
      ],
      [
        121,
        0,
        1776455437610262050384315467159696620477835414152249158716113520990480738113193862057491807570574539089113536306933297336457025744512357568778456317175018862193710230919690855086186573238782073573496937660435756748039432482348998611675543727682597677256758107847701878316195948920099179738752801879887437809394467457010557488883248061842482066170688638092812633259876727586515852121773720999722783978350165099284390758997032649790465840678757448626866813866744819046245165055204427968516283949009860525912210487977097812827082841415269236805301465369146908895088203754298906061051824863228728917120091975269056577506522492774841898511987595783084852279240333830062277998510958249208459701524436610812703849394930135387710892777965076204858627942520771577024053139840361209427313978856110056956370441263292591121704527408673768796836243339950399907024176628723169227585364800869443410995992017600644010647102308465576494807566257330833750330394487857603313588010187714851169220454843751167170532808221330151329327383129577066289920867914582120371626609700463312744948966788327862071792914524018607332379133868175818691345992416185970025951773466479615996114032508495345029953991759415915798456490368761122084095339382042639888571502105243440436287524741746155462966515792660690451734326328087058666427802586450322391169873415535838882424268344514628901252544711572472727951779918838635131527904864827973843552047314465333351492867715401761768868215417688097002054637781512991637278656679222011080225922137541070829671111280327214996844489973797804110433484328573637642508915368086109121143697082815191014115946573505348653926117955689887519369134591071800354727043908372215520673135559380901699771418140250934854706098798420168177694458275488986210963036051596427671634194792169895273375729135386873582496256233527830318963451217681283891569222013412066571238775444396675885033565874340555410359226791666789289301928291046412753907585630181232042120753780989751743216545802656309877050223795559415126786053584175837453360504986165253459020239592610513699666852919380221500220946181614060574556719334447243087490333194620938017643697471497219821164994007349950330468561544400865984812227465771597904494772069798184559077204134639191452199071316754292916734723196509374465620403506055044481258896409729686679969080053361028236861411672370018776950907539560682134068307155524636646822363221594712241222941595988358077998916450351347192926179056005842883243823262281713820184915551297631985465210893426208722040767484255767773730258340947329998016357421875
      ],
      [
        122,
        0,
        165386495846753094438853563981339430853464366507759094676821578747205727393853223529516394406699785603230651563532706016296304042639420538779099916901608965256712905296484168672296615745987991409001178386102759959904465798078101226308567731793397780388995768232499843002059948817309947495213250430735219851775038205609320685267950347916039601137503366168190147620854829302275823289497864144315880069093656446068589103678958050502435063436195346733793825096783410091223878464587522047185984043441071979430665975377734110806656023980523744559579130445731008471100172597698182403027013709314149880370438762187104728799872352126379313661296620167928335021062344282810958725888702414075950675172793719722186224151634951278651901739356400902058859297139349615936703175976693171898143427158038678911010417830863373131408320377754875971479123068738964188330024848514669996077399587427025092323835042468866255584756488346485520482219394082393378202761283619848193121186413118863656236176923732042842138514633453359472969575064766208848850533111215694099279640234377995834958301923630259402529069376205650644042653314777449624808606985233695742060826131307140049990777268004470879442369944985362547926424431334892827973054882414981380973459545959513680181396517201565707566022667141702387062168810392339000029690385182725239823932783227289374425791862799578822571203330788403934502039424669128017170935726111610129488120288116381327263068102457615146596465720712530301943737576884473670546290314697235272469085338123013105218151061958646370338581012435523764174165558685422577370494183242227273177658666438404558970780207195889188533749084347149061621354301090862733794422586053773249667640846756538685178509712225642972049375978358589783847986467970362115842026551822604006534097725836182730631982527968080990162438234041554811751939975817745867761920785365133527165787845733368669382154575651009214223649886102049677419284250201199681756203362676656776669408770304617906399108764136183873813054259863596259350053809634192272736520774634486453158947605964725841980385952376325645390391836390398979383705618546014115224579881953523741058732343041162054814886216390297158907065080120156363740024069494256027504949383361447372664693309628123801540773588255423889554550940849302894961250453546797030904492043345568145154011180545903273932624768091098674666669339817678087555984556338887943079982722033646391502927839926972231286241543718915696630514385175184691929180706509216522758308105021394952003522121231071650981903076171875
      ],
      [
        123,
        0,
        1850791687747846829411861175476896946710174831632185191684998892020582519510370035119032021449501865765695673271277985658165972771916429406344181318356627714588882878886805728468892320818976320483653040828705052122435713535972445057935430615965806866444060075183877802592669598719423602535217983473349442920904522085457458729960938040000363454654019164442914333950246083613261938993461783679916067399672612946240551715870679724272017656563003286924426210511916422132058755723888374342468649491827427655743389591758793411078745348409413743621958675216760926125667367202159426104069778855098462384994889294067393255482321004985685826764673536233725250478883847330655762333665080557708701719859292150895651868392245857678844883400824969804264447484358113516091101574826053108723136333007735107887611516564063233270251272348983276331644238858660919334655755042479317761957311575844537093303668134370203891462842968312505558269991368621182522645673104500771188120885555976224661351975812015334467059496203219775806398872734391958489857171816665634985134098128287923618768452170638101601113226472869758627644023894207854565210959426923027669172674765069611159821852696846897345590125519442749532843551805828006486515980504025962559384172479145905757840325366920422368188070884524173464849460003620768486311151253026214955167765508325437421632133916085485733107334827887959008568967045508059394763460349875845819008057713830934914319131099495398949542961151921465968515403117525416088480068541779422079726732448945348379554989724784705849582578195534822112457485307076247340514174793368327060532818905976002456912628522491499026882162292177094885260377590614917648205072723313579128322098257400326806814085401723097453715391124753633927619508850719079180324834556455177835049815532560426781140295664833482201964428339387386936782582926709563236041957634090419335258869043964869710316917789016341344233902630690525672078389279741960072791528297530484813990948042272440031634849479503273115428098772278840366775268530731232341104947650988826571976493427335864591454191593044368444524129102118739091149952525727371327489375183118302370526199542044167856249121351314948984766446386408824363766115058325519430304870252831640613346897648082889114351394968073273185308987728919871093774321184757725958238910923916979547877164289676946375399167950838135479343241416379802617893619313508642330945339522577050911321559014145835207524730995303725429671480575606000711580867573502473533153533935546875
      ],
      [
        124,
        0,
        2349642787376156341912604425796225393667364542834718746127197805979116010356698032913105788581850315202771529588131015857191471322752501398497934639404659037699832244611185566505574623120627757046387025834933711823375816888309766667604053436261404851834741300171419000248622122066717838175136980999014472094861207158506431964943763198643857443438011595863752061477967427850663757249931931139532599535018616819644234070883821889079409339149759484752554132744776442922451371766021277753969557119129563488829887604344077863632352032928586422202667974828513298325524999866729815608131603354339995042181099111148407425265118588469340393714751788489621229561575536587007840184840094930102496657369500778484984110027648629318904993515566482678086179496487847357574488229625361167825543872695876731076164971572911154837628818749327674718654696817489101885356814659400690817485132972972776332586461977324401746297644340717840881897453783186329096074968035319433543389043276862469614056607844944750865655946454859423459528533978627581811503747980063188073683453347295524088658985775248889120391499099270680364266634577949539420695372256511024265281596710071718568903596329461784162311239395958218753434745122038528334414463514847705706289911675105083726064471883426035983555025531758490461973714716418035148335292638903391864663642958591962698104664844495500938369629088995307133219883421885461704694026766330508612389466928775591628758822383230380913124657650650343134736746812893985610407019472368226685054607000076242007699944506173694627505034229172941731070155248354789160941615478439455972087247110084961911231286116751645882105850637956529368261473369935578286146915361380195926688850803863532564683805137433743948342268983915036363733771335409044859242099411508274784070660441764259793130075997764023519769980649785479843227836700470329532740415196267692264202344422735138030541931294730740050854668631774457314323438281334801306101411816025215037510366171056267036669057703246695774528004301210706841450267476809290541226865362887259620227132055807221124981372421069023412449215999750072625958437234748455643766529912417418942214619130635317811558742224628300007031120637048660249517240937461452434098004148456663401734781888401530481576844768296676191724624712052403516756189942768162480743510791421390479701822638026228825757705650326504583848867523792122083147224350280160356924312588679292542985876161729180787316575515433214604854583740234375
      ],
      [
        125,
        0,
        276199182301100501688319018349401527175974849286645119217423548655368745136264293710011695325375389057689639610984900422505689043704642858711259813740118975523439687387941254734741708828511053009263237113799806042522798977981204194959306072839714580137867501786232252306955176674863970129022673739206217279131433939642918407787614088890725838260191692613202736231094163993608655006868979411078078089377539926627746088701866635134597214137940230043059964243092916105193326572618380605510316483310705657283146037367616495706597307728011405843956691093988691709639686414212048700744789578755915629236442239305111044189496524064252155143472204658552657470500810432753999732901671567250207222681832067931580408184279082907617187246877502295371328179299235124874064185962193287277968639400036719932940801371751302491333882621720542834334286795074591514650859457605444027458998032322770867372754737894210612928411857615808125202519786657848051292246853796732314603875312706390776822990228613206960737878960365588235051047328629653519245068719399481723617222977187934995000120560641775605864785296629578335261634369744946186712111900631063852712572184132090614910321186992407269698366682230639990877867238827094025107337291993773208297662900186822186444191364905041209317715768333821979298914544782283232841260489383208617288142552987241586352013991858491740553045143921654119529215719251054553668583790543919516594675242817022967961648560049700291686400544187485025494706031766000951718761697069789829035717799823986484757128834203493955808886724809504839119599542857658584330393299426430661670819657418532179630555284997278845808282059879831997447870098346578395742281150760896035000623980911113764749896114601718104509329119818074743067252237030867889009319443661840705961142715291004444722088198225429748513064332191107958647673129771665003782314409173187743468497875132094520669701896069380404274949803204745987377405104373132377652459833420887614859034707955462389486076612126679621064618980771481950620177384761326819686286959680911829307117481324213654514653088527267335442626796696524948106639582579833216956656568347708239570367658579871410409324095672176059661802165609786570375497241015663171775525527339120027517348605544145472063326679767117159583511556294745851780259461820332835682518344171432769602883085900788239691303356107606214694829037371661987472797902906096063417122422833926975727081298828125
      ]
    ],
    "dps": 2606,
    "success": "0.0002996526157095529466543953687276164871658184929183039671838305436483056",
    "seed_projection_error": "9.6233778e-2607",
    "eigen_residual_relative": "5.0786949e-2607",
    "minimum_positive_eigenvalue": "3160.38729538",
    "maximum_eigenvalue": "1.55682683729e+2525",
    "numerical_rank": 126,
    "elapsed_seconds": 48.657106166007,
    "total_elapsed_seconds": 107.26433595801063
  },
  {
    "n": 256,
    "copies_k": 261,
    "offset_c": 5,
    "matrix_dimension": 130,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        926336713898529563388567880069503262825479312591282635388733922848441500696575
      ],
      [
        2,
        0,
        71508308959693851197728133323764512679732343018373853431009878206115500371838289473623501627030562251436497188820995049097622189411866953635005946160392875
      ],
      [
        3,
        0,
        591435463733603403866277900366667640094819712775564864573878090558504930616301056296882296916269956762063671970968718126281428780503495264649664461100937498075839500401107786884304473405162948959010839936640234706272548115406663875
      ],
      [
        4,
        0,
        570696233289624097691842917710801502729576486991974325713043831632684884225541531498400451376453975366562527315280664825626682991696666954654421763320409563525748636325251420331367534147275428864028618726666623709027237533338112600987817625611207312794738218297989333973064386925068875200307228080378687475
      ],
      [
        5,
        0,
        66615029407734249116264979053789589979379284934920138319988394935622669407871666676184900813940615091979106142739613881267519454251709069371617935225433071670373988696424058239985515276996887546587480249925852644684001969963095912254465958680704960699927585122938037532977592332669732435209909426039905149057111922167983724963953257075303330736898514277707765569459018844714465875
      ],
      [
        6,
        0,
        956534403487947271712737474733428222263578726254420049124818404317470706529369455885848539613647838558461070549347095198848637071108548360737743619901647538900358263432290652817225895244096918758545583198020029441334067891584616984450934940293209396747858844960518444983350112528392556023552877954009912887362610124106860269786853991951323298521282878146602354363073592947444896071978156415462328945309522545974841960093667698133271530893658481544281875
      ],
      [
        7,
        0,
        1703357483502082405588445412025619875481464570335806126996370972524507802417880692636564547314713785401241304646441206094695487045796243331172323705117601866042011677893245622630420694859635994460085561513882370322197485324680521802584153061171756738487784798827100336700543912304320489789950652604700433597117098800822742908624735411360045491256785200448486880684104923592934658702838976409761043295039583382389623402892647784293403975311997180101504107223778219550899794050262429068983980798144201427122917656455811264841875
      ],
      [
        8,
        0,
        377671801724730918781046351678358139887043049345871760641799113526340398046635309157642006629105599514638152238869231061831337520252849732627572838967052202369918302612961461047595376746471228356103975842296663936866602485685926618994201514033838630019798046071954080583152915995378026926760225746137350129849048029949856573002952233073045799179924678481684532658605764607328753602435935344949452956746940609303924780994414060302900546331205963981500189211413183400676031532458160819324978216121528459922613624288820788356133071562061118355010032961673816825898916613738272709763042367621602089875
      ],
      [
        9,
        0,
        10446783785939800739355537256812014427372107967170072014344715582934631992459135227484650894526124246928364166011424684206352921220288291500649291057216541272435838787805130325773024139766186910351059983836134385841213214976708970678895243350806883339312581639036305601733662528060960870162065872710790945583321419303662522769850326709964774818210787368510740452255444775046169327789285387147976180198659677283993153633007799028184512593586183292728667890473403615088663138281969204786367647036535844518559772771599386530651447322620422480877862771170620577622713145599972499857531989476397918887312314552158922755949971922731222520052541566423507339565533530582761875
      ],
      [
        10,
        0,
        36085765920942627977704349091648515095304689118518027766508337379280977448758763426552482698116047185653130468597831331367775330545109838570113582956746182896822488438555205911814101663772509418569495926936123954078065204673048678752574796716485696222452854794234671247920502355684033527284932074076009382235815712132459843113928727798372089402829837423200387929262370740617165082597028128567351466018407010815471554908964872904481120132437616783925542714469640069592373790977001632176338372151969970618050118083850396072687205894548268342071689137492017979226727397951142337657306705137160943856663920514730269123909314171573434544106092590195764208581407644264851129318899050306633769078566568800056083602622639004467483047535842921875
      ],
      [
        11,
        0,
        15573529457180589415907161273232068563636259432588099889233253822123694178970092335531131394081953932086577794029246199467883305570370565077749652301066918176228777007841249005122576710282877756382185238011217068260311532846240075649333509775805403524003346909617570408428020636077442965312431732527451202060854801891145833609830085690295390804589430898433048466123509495297649854614428111183148694490425288778251088566386521495854571876964900109580915796895734763811320187036992104443571769157670586954673942226697208977395844005944329270232745345219404636848433786781451633602258944629929981603566251230915591216420264628761974806123152990619905732803757270196585052246041052885004765657972951905075383937576581460672099839320243878590956749263919355503829210071379285010469594214022100254140447810921875
      ],
      [
        12,
        0,
        839928107742955720789325119860489560140864487761482646994228833674030417318896632977880911162038410911564855040750673205337899114754789916766043418126357137631831274836690148426010013375473489920066400967409334791419376239286766414262001711779046407350032277634949797785602559817851807519285262477141846357425002947765098852210372149664902902577959626020348178475341740688238438236815081404992953989779007984088018935250862304892569650617689241583972905962915383501474043176511957026918222838527816261482738301254289866015209124797736032651090384785710237467631995458490327244733725756896879357081752215307529602264253168936806997894928296400737119822078165850199298219549471702570816454347310037640921366528662874892237652460499183135005105070971472679701259684656293265327546206897090783146587739717485460591725460550739330722813646455472393454227649663372428739740521875
      ],
      [
        13,
        0,
        5661795384379592918303210497117488348532157184953521948926146461870033566884687717770504255094648809576046403811443929337844100702726364963722506404545523914002376326908178727027010873245815728846620987600151408433679893375174077450840616900734558530603779635623083258010922556377045192447277431191107178048068631158368782951974220804186189222362212053888980086481698465600324959437531941467711946235259034077884759110211040772056013715521474175601568470993147732155513627711796300871115852871922762675299561281253780297572550112924066469950452310576126056804104284878374887785788562507134636012979819649899218167413021827011501900833327885533089026450672655894940765297744758612126299906362829855002917923486822131446150198490066261538083031858517928083035031085042236320590723188472636458117936828280794272746903003461347574306819457059453458206758269185308689498767784128430314830228141704880114048765572348943807884589050101057666921875
      ],
      [
        14,
        0,
        4770344333811576793459367628143034718220879009331944310421560350550937582118377676706957679516964775787310284630091625950537666066657901669475035303106099932292098240157285496160643787806111525722558674524162923148235723806608919427267439121442810547333934262734407012828259134721445370496839725512268077138787187414931916743920676085663672639630450177363579500834691274379245268030207065062541765228906556391965357141382721037709588379563080980937331447468810389803448188286996609242716767959824928110022451880621719932363828392105986329035154654756272262138790925726322468425216431445060495475475197785565600585229895225463573068192113282479833608026451952441904534344086626760316572303001000218197999706817227178087516134715590025300041116141128714239528223873441147980940947244465937382249502315131744834630538809249142621133796699127612805997682431881728719265561763153647983534375139993069683901174562129958404724470400803416277619688159026799532966213655446221226075749728731652755619499606914921875
      ],
      [
        15,
        0,
        502391225605290625792147506416364106419548839675883634252846262588627285112895906546119907101034418450607291180889711536891916860151171435577948517006976410952891705211527278161573770942633836387732752717353986433928849075178495072119908372266489495811553051028623677519923135790897086092793024817335530498835835567592548545441948108209275435702211037160469067220684476724814218633220450880461832707550897039724961523904559842536757320066246279311631907690348921466265021235250472161747550342771778590171140758279361630060995619666361770645968493445724157192854221481032184497871472542670779737504121871064541785965104247271394291413192825139797989037955805859322195650140982430232507359695319638243355849420112274186477687618691378268482370146313481728382084792347892544703528129928719886773896467696540252215407834011570868030004406338828297106642153342597191154148980683730897657409838838469082684207399602713643232445456655423939651669562737943394213890971325192776256428282089220946488087093824358176143047720529529152152027355429952346011340781715215930063234921875
      ],
      [
        16,
        0,
        6613597325820074244521085799100542085346191034623361939037820746310951496766809880157127398484198186807499331091930119021895551912012070532136067205137441977484755975736709764731950356949665465604985687130968037309091405857290153102394552728053564563772810304640698912212668820127927305638995948686012481225386177101085289470179132274027597508894332795225167001774974779169544051007618290632453581443221302873608699808813407121550403438392845702541804810338279909468008480206741668529573110187950835902765543535840377356415932222549216568016376579627821928343313782440657360233675646716227468827315719741596727507823270744294585220419062983625625789475187159534203672284642008937921198923825804375886812045356377689543922516585859986578731516677409827942845139981449708136204732629873812512927796770641244406684469990146894628878609720271397002843227172518254389367995285869587052632008001916694848876088839174928477647921404036954790533736577247279599487997452022725857644148200865229247985248333146633343999663906842808496726045341036491341728368862734784518798252844831150394994109115709942028716622773423053433727278479205762921875
      ],
      [
        17,
        0,
        10882787569004237069279437627651316806276983024688244745162259494053349438216452638261060713197630476686420806348008373717857233876819438493988403315796590373200418166510683658982139798591746024037934673075647315617977935320968450756174813628664661728818014687262977653736727192630849796086012781005771457725581255407537531167315254270021006688914900599777394423153774920817781367838780578108744749370620956612551372402878904076840426854872469188242466056997377573716818864274802165177676394602265529518271622284574684561243751228522849031169655279122453105062693244060545884905945067264582739651787415702828470185357718227071400672254221177747109278382226435565937696324967318283874978451445507971805464122367480693825781493774032446746192250848487622196261370424629574243876443869386813084218480501902758750957954925624232467269097607922366724110323860155815114076130236021340900582545181257688448152453069682703595297613840589578012317333100099599666651846367894567921331749511539721134508530512422541374374094146856790536976470793322150272512977295003249253414146255266167624117496317149856872713580367134366679473766808247732561217960773389801878157720751090314459094827560990048232947074921875
      ],
      [
        18,
        0,
        2238468106722546049824695415218650978069566355407729176315401466848251318681489175151617474178486187739393852059243773871177350302218324576607311797881531681849655708473874906001971004241697183346799054725203031666018655653099636046168555659570946760660523030873513242682676400932170217051922870883358043123847746383383133539311437368240692655788745094511553434873401721084034744252138874839387668536918499939442989090057948345944434026736457754303409928384176501140161923554658669813027041021803116010682115008631854326623255324321793503713155495349243992481771575142478037255040970510893742253302106979807149427009538919233597599790165550064720851356608621757259075117972699324390817499747790920973574474657605390736936864641865895345324983513115829317613135367284771305087727597256451657986149099702256762435951886070641127836973715511045251466720126720732003298460262265727726039353489882412094711848636914767780293244097899851349945909358870237965971276514915919611928589850996729245745238463400907764235075864348814424913668199279800720442030222067167890014079930187018877897028660605282193877685886697590583696778109066170298955633507032359343401429231054848588250658213794721994930194138122579094522453784104038459234703053331901716406184440491394921875
      ],
      [
        19,
        0,
        57553382759211565464803303767699324719331979964809796339248348033100550749090496834139420985832194135680151600399802852923739728651177434997673027933351781878105139569396192961751306046801645430292850302686108711416558439065924484826476196923121194155574181899827695837457918978380868456366307074995451131399867841427802772196831559900066839385813861683635731797948354805628648481544133339231627831397092746948877588189262671769950193846470112126999720116030744754647000398318448506670246097234762328778338871401088384123418157496601458642476229517093071540905284793042175760979722256753162994821480527681904965232082752020421367117647165520026256470672706987242631225170161182132463118248286019563150290525367441948370891623622857136456901606228393591141412236843697959122863690913493943415680828718717423548379622286197379224881099633823179424157103072377994706219791743870094616198894765783302882955444070872375233903213159459379552083807868367720284209806683467316265743021687986310212842476403495319132711640650501248594411990640028649618504962736302771687473451022330260699333091400647020080697818248157768620565680156799788423442614695820772504485429733919718855800170616069141624671214016738887055265989911198104532307901907190427573483396363146961563087117634714534862892537852434741264158927635300739140994921875
      ],
      [
        20,
        0,
        184969617063926154264348746114490910527414024311366984423211352572314444640024240110294069979043579080939600645001249011092821332329601070756447660574361028997337087664925999095268434378311394191828698291111868919837748116486335180055490277336606762422918391132479807981835342820460167315093167791964408314804871503754843272706630403501324482231697158719936041698928344809006925751764486388915612390525947288202585061760053947868217516509933139509830591472767646198050066989602082517308339164655753491838528013026930105622658773392679988106569151826693845389818053791018683843526474153520560273454732419355954725330894611914846379462710480533527082409028097321192076009139483203237520263745786347952340598268011333252969723251048155238794991691378921725834558748081396035547463648144790117191766731094630593911778216123401408222935617479166464627227337166400915483043876251274120921149403114712987805573970763138948280151343727075754278711301692132280395796008824154392341771105094843316631983534790519944080453946134489254939646424747960073699281386588049322397794343819523874440464221625432328505938319582890875958066398440207551366796075865756109839659011515990809648294014647437326823827685387762896956368398847052603992401136614773894779374285822430320158464000985734236330416748776773179400242806148483302040191558700942091976743968750356087456047052240095097583211515266921875
      ],
      [
        21,
        0,
        74308714106166026458743955798045639733368168895472688074546414656524550599525925691521081830435120365288456669365197734025546521855235798426492368116490685809642725591449725577227345235663974779280398152466339142640377806060409791782629876186121895030617865904397295999413719312357558642088257711290895591754464275883877620582337497558471733106690424531809327184051513052068961545695776723795392706676288335198389132118829636276165991267817412088796612251471419314991881938649896357499317128232462578249110421312486102565852996558351260540283494119014866729476852643674481980316152946833668730853631315920230531819475854330452788650274897271517728453904984201181551575975870373969736772929359609717795132208414767057354927497458682121948510310907679819909410838943601668149866849318054023365534338170851419922038696849826850253119775889514423459985718134213803314379145411297649997151565425916861775594376316319694508258784976064498343268783780100670010808629757678484732382241897456707301520573994572877456195656004553494825970022736263261536278722289874341062276162639210376062316845235120798075687256453817979539370278879819037770902675149254989830937878749812923007927032052843481491368400453007330743086874778905552419894757977475781180925496379719135860736607797253818005423579243846595710995942517980248083550770614598188134267272721979947213755168917612332064865816287775417264580950046371065585411655560009227989884177197534594921875
      ],
      [
        22,
        0,
        3731547755831653708706880763854897553654697532724897367469854437770824728453291766451118851724840380488498467634898948745321943410409322682820003615684805071621000477746474329441966317955712170866397970555536269796855893233790033376046237720882033655677724320627296935737281260240253767290283998380886688677873042969464554917706824893097356251071288949016142815232592359555514574528133629648867690176390663145290110345225776330155768299666738506272832052026836586661195349090745470747131629103853009143816636489378042194246311682492158769967876850781096317817255319923570432573080495807124736641764367125735166631537202828852607890586173044716619902985868191719235915120970260980575381001383539314714608549252606908479130452604430958328922127448622542427485093581831334757812615810573605206991530640421468389547654126615796316210604371081580370011649544170706219047579689738146524244150454900695752872151236831656700197381433477125808261990958721185482331162950546431870573754557681698054463424009339328077744690560846264427918981082847917892782089949612173117654530189739071926359860368346823364453494566648949609690247506938281822228692415429210506784466119329749386210878255176389689285578877482149752929763344360323334669078665959256534738254676519622690889556465239590511173931821906478858577671844967570552869874574611712589026256856754661375725380110684474931011353749457181383908387291563300799936272005144843665923360376433778311159213626593769125380819835094998140367553618011602193794921875
      ],
      [
        23,
        0,
        23423307686085015786906467538792693011218682849498472007192302330457108196562528551278774127567168443125891508629088041055171937181455505473865206977958547642027006895177386673177641096021543057771011641583105750603419080738533829706867165590135233732622976585261432998413252718991690618534602095433464420115219757201094159626562062479727340903342829728987561728874421939541622489025052509106415457424307958707074782296336340576341966146738090434903577128484477911542684851258787363617480396332352595838928693485825920949311818572935821445555627333515363576237352378931611584543403560037735417333254534263432339358248990422179129316265259047192276957442411896871606446960483074123970297621977801796616580218457825817832298151860993621265906217527063773276663205397937211261992600506924511253731039639831781639126906424324367889123828712196741398794325061328432351831998969706089593895703710667445136220764597531142113635528959511646730127550121665946663378842634320898701509294688588430157453980692282184401851939906796656935555808968326159795472064325855808774820522883713312404985339247337287945239679847233812504910152811623121947880768852902853220070671609027967499854769069808533594889870705310077594760739252412336351398483042356406763929490562543835136308973439444439470855726019460404291009061746245098553295848831938569306977245809091749082820061206324724709242898773574815993053743426714950732236768321642430641730687196941986623633314259578446895826572112498036026253351513162631413558013917054155026236713884871573921912212769183940967697794921875
      ],
      [
        24,
        0,
        18378811761065100219695328698679658094003592295503066935347733992758176234202711343254539355383642587802697616045910615015312208769191965884493741887001720111184249828586240055726015133328213246733337893021529198603840437489130080069387278343301800621304506533132403060822953524565566795559587226894284255818350101709913487843691545221489504501309170267526664838909518098326182074935368803341078330541282336725054867256585959759010972982716948994821960204940367494933616755187587772581926602986090974515786508881905093657530700425851603941385118694396946261493817617539293443298509686231647958472522825248443135403426933611622141938024164755265469111427607763429709838197345759823493672644886197940645747713693620610346690653755501183550983403031687365672098080791570185830632496931213142923729908456422244443449156421444034895636372810807282356435551818718832219863754968015844980885743341017776796026670365566746405553219153484437568534365218245804347821433690549220575556021998097334301278349785424438910193328964305266159138290632971000966777540869245906041594538437218171902108406324615650913852707144595425769359236591733288667637784138373184183493630319576986685955684358662399133115707145620501247285063452470766618390922744304809974983115281739795425324152950436147874273875255356846238478035179448395217675531686364346452184224006441344724613801877002875772649263498723759774183816566485574658104107203358905390623867668467717688470511899849928915635527936452560725573744114654443854728179073696100682694811225443396114714262301569301078942914769572528481478674722499542513802788510925861629027192194921875
      ],
      [
        25,
        0,
        1802588666217061047493446365171814687204504633864328194387570264255984324577094776818121382243134257831127417406642931685474852289593633041693725323978695330550845607169389785976615735967987662769518016030430031198219245988139866726266409465773277453152596314543066600389310984143793767626661239659735352416391041679133547337122695207154434562227407604637112608286650397799652229683148180410455307910025288665777407815815628578250168062341713149801718105257620219239102510931573874968400689008573573908819309349091077601501938074911346201601641853972962264508547797272221536072071678553318388067026273139066833325472225252524330902581425677666412791207077739526354740649681891193395255402714453345629424557543315127378081553948382156385770994756087870424500018738313196346947039768351716159025668184392870979414871550685158515830822918114118240767414204644831753556947179015900802946859761719882408268003656477076278592878279308758024207655672607772163879804275292184625763795580632909203421093537146503169454990780680093540754384150884970990655748309703903773224113412491906604324965615053522170497135691761461032518436219456665650168633096527382874470448662200938406218217641992409562399242832446779199134637217280017827988264640701821142843881685855602068232575756373314318070498097569186599287407221671684018542950686574994701775270035096432344156870194272734034505531834874722630678941125451668416458757597653706463039183109718451148381840265248220278586495767294684078163745317283247127636004151357499113302285831699856180431094513690653406277680750092199946420906356277921423293664832441108805322113053393787124659201931382954981622387664474050567660240145794921875
      ],
      [
        26,
        0,
        22099673073255080151683142102659231838972408141558768471203482278081130202272922158519803601384445721909539697364021960050813137566016864466162200919791565640987614601195443806819939966658129853167995815395679353406677497700912993041598461711439190907284933490425472343516673748199234020699966812429732155044334742638093933376950574459938415324091360476637377870912199085591365609771525166949318997884971621003235221350638822070565448269851076550319838512228116063483991854585515209189135789766606425369310555231832794355211709644767343868915616948885797962125341040858121066533400405349376772993358581865123398152673395224563920815736109412119779855512276198436324607644271214228469427244038771206001494331583674669492912081395834278685169682111206568396495356554715561724760303724685325569822055788468171944663275820607290462869869322313740295917499013331776299877619314189205660524860872521214319764892445671422686742407528322148645625936085636359657403009534941887591164615069010787525948563305944880349607338785665891383412122325760325483697815578408365694757879826592310728530014342769955394851649919162692756161565426571564711417824437777153134220227398848077632222944410744701835975287121694041920056715333062075418446648594270690539841976491340400512164505274630839699045551257705399105492175952091889171485411219058521527600437755353618849501991423975478887936511609424013098676009093981557656987951078453580523714754509625105541549378084814427819573223129980706450914587483823011302760140457646742494519885999200224329732600779394187690406056894275375791970704260001196457471898913456940148647999722604597285597601926932615980001544370777764562080003599980609664028247132857771917873954085207093657087507729794921875
      ],
      [
        27,
        0,
        33867650691691025409197503185313653072224826875426481805937142027553285925928771828044288895785833378529335062599974228584419570173545642303644584874510038990391172986829918002351842184114641856292890913414889300796912168699855030041554817646177211368517545501535802376612055506993242866984692771661945018128731847320184058150999378517110928356695229595881147844123465134205597039741441343963437445786309070887980255122184472242697359118266650642313395598387379508640148890906358911387012623811778721509025848434041406303905017392401732411238104958965139561241103149723018394762731082008530833448319216550305367756248380936061534818591386867193019561189066764910307953038122232951243108133889245717030517051210044339608146731157835477570061234343062180755662051757502296589336673981135881366383270966219271097068794058905111749546094484126962894464203404051301927235630518894660571592887438539124555511298455180122280053297868442952084686729135190381273168615693882292894956327646314619594936076406629951722335898722144388585693971008720491233642083120576363065052477650449829600185857966951268148917434454415176191176320352792985208595939007388231906867802502138139172599083842714652150019650930094788141265701226879526695436953431486294311451874323659799011630110299776585882792642420532192006140562399666476325053524074332960938558890794330790895191036210808299300610549524943912687662221209135719779095281487363464268694379283101086893213964150160881493022092882984906242647848748410806570007338298472628002505807514900651780624981683530532972725943441276599680898644085761069786068808662635044973870707290368384894783695282254557643258057335120335372454664115767042223477562783102081527131830843729870524463734669591699263494750478505267918019437127888352512804125969794921875
      ],
      [
        28,
        0,
        6487752982246267354870554439461194367770399473106134725554667187681485517762199197720510672516869347539472295766146665271359285175531180021002532800374758126675660403319459585330200770157626190201964325741449106889534738216278942079135465220276418310123403718920720078741050323240479019435272912558532132004819692503603560609916490557283907314317645719679138092139716516593736097923471464322015628096512636095773911770311597730068514883911698543440233897536624104860291392719293973344703779089932917105045923460612123199689068875852172619633063157007013839288912165492538844256746569213107841733098228736829949599812320690418133359213117712179932173240436825237040356734577910980194869867093938818304695503211161752763027318753812470618010559316701796014939948136528936636749351729401200213042356543059530514049903362395843635448043918243337977530563321336301105753005888151216314690370171902464518319540491109525530349382146086697688922097606139017977318742888518553262632561609986605053430188332472361934976641407586089569486830541323306975120558150568827934369539116070349433661261039254580951136032171564948108326532997584041134977148599671714300438655509324419617671336388034433940563495496360026227101725545887173392573292888110153893424642245584995777570001015582581350305677225000338037554078322201666834884204203396833128819926464724087516683710283785810609873888045060811758470420600856449431508855220126513905162528814440086105665031226176911188436305867699314625872602440833600562225254792777451717412144340187516070372385316597844633902013911808950668223829733861448658206779441240460307023273946320861926297119696652028279141433113967069488027836014425160653955525465973078697890279789375576611620937331803336479198384170591587819207698751550399551744338690366341620992239675448981093928875780559892770213854481794921875
      ],
      [
        29,
        0,
        155350820844547467345376657294117902107280477173058611778779993324825505035750901898341482931183090192340625009071822760359231985673008601140283265646297312967842896422518220411529068670941623642235338050334960360421304418461874434785873859880028090895077801730499868719636525502270511091863320599037369173710179705563552270216376680190292454644174041988523779080721826167734980088890996008232063488014208046317671158771383809386885425860294294007860689226992450500871866047359270713563789955248874676869402460184887822836753683874137099649672801089159848382302397648261538679339844329715343167393688635032305046074956156730076910745607141078447734042106531386310377114604752678747933901669130950834226951542263497928172696568372180543558689521412751810397943406601502346573639670575820866761482647618229099142395153432958478204699802014985707715910803814518589173587965325933696286266904828819833470733718315479439481823138168376136743404658965453711003861631368522784071102000533722680099214095290055009857470413754920196021311460476950948503117872271411568084052162382969965954175712289683777364399886833142111561857274211423735427951937768340853717966196755139683940814604377563362035584222399417169692823481403032692540277596029252281883320349867173175428339013338713241326189396426631043133151847759542259014359311335405510939440252420215253942212461359710985019150890954394621613897106464079550791821301458460785785882741029628585379903163690445019737156721497164446039024203822570150348456916444132400758826016439133952602286567453297619783095406269363170908530909933279047665850344702912928559785492901299334375845612015601838298259608965423121602358454864369761988075043242021833049283652287707125672173463477701108281718384004339265644387772850722099764068532037309834964519324623534213760602429100048536602570675045539381087710643460180893746751417708358511584869649794921875
      ],
      [
        30,
        0,
        464989141476266938961048134278607404169791167856085104363376920618752959493862489566011973007090698471993751671529740778772338915818294130645346259336123874726173259880698532579294786632882307387052847154629424956195733935490580665666719318437929944682213585372797839171397526309580112871874979703414750979556102370846920592188026454884113884925030323737150759489732390033325747353876397990304171201906569172126608008653698986081151663283998145330051171839812069146140785811721683930043925594886266079262679698648355258426197174729765711304863552060609912728158894675937202617808612993760113568330080693612996502048366654032624860933394179964777548424944123154201364373731627029932305739310245674892693180204171477829859375960360723675046883506407349339663335961318604226011901660088255048559458478425575184311341884505681331607422890353242614605527802939743360839455162653496803357105344000482651749886476484072667582424161761994189593351972434437344791690038368493677747466110233546591076748114055136587169555106057874279506193198504897886450891476853241974146935204363156384791038722405669047199138134966354315117345348312630632835171985919979730839337795488613656952736213227175402440170467943631344731610027039802842363020676951406216965508657033903062444513041269288228099375526203955418083549688793432988149096759299051601761304300119188174661547172991316380512884313675324025266926661681794194519838905456724122549954651788379863289808678569493401503276456955175710370298437701230844488981957787179827866144411845034398490279560331074215152611859989988094868424112416375067362699206993526614758418808940855078810144355382832581028823336353588967494573329455990774803602748179012101767196149802911885282868129903079086875339619656512998673771240436500808686949796674002365752822234859332735035133454508613754744466214203075787561328749273797696909366886413320000901876607301922368640157742192166116013756988229213332438289794921875
      ],
      [
        31,
        0,
        173973092332828212030359840410056883697810330237630499227687898710731844608594047205662473655224882289479831289386755990751870852657834230823490746311119949999850114647303416123085189372163470879318189611450321567157325367371594068190898299258576397730489768777615594925689741336688834372471730342862445359253795266989896967739847615763117939501192623334487783289277834609718604368059504199064557672111313459077168623461532019436796983948277753340767849852251311194206308335643426138924743070955681517277190039349234398597433822267938798259527453313931865923091463832522241449344790780811239821920829662548405520853682702019543296794114552999616470342004122282616473039359869716219162905142686148203860877961876364098857793588601984957068642986392807507026051093718553336138517499464732944611191513890323121192340874334028715540548248639875331175627522278008751347663294815794322170453630915529185091832846252825174930449388047151864624834988955017798693903980850444964167345880616681272596217146321514157697851245804740793806838112619162163156084092944354668735371220401849904930375511214529366497465584287833668851609319248566084263444045891806622246153169219717899507419955174298920699196908965202444423177959522569452623289786252554778544875511832953147934149883846166713843099756817324062641154080560898256182421227893093236605137944293354068576599499911398193427049367558681971378189724738968792390509956084760857429171057736376195828552615877184770144168924741314608894227626556935644145844762660988803665894322214983850559477211836418624767223654602180875640911973909947633271504277634996447912819775569597920971419327436719300802159488775506697160710862125870191282471984627396299299906578139524530064848221745313027569260317261925120535498853145563286526445502028849251249612061354922401745325983521958684270510180182448307290105933432040665133312488163678922192452961893002938899893093619154493616238306100130176413442321225832717087194954078699597477440941511254998289794921875
      ],
      [
        32,
        0,
        8136382699364760330155497198538939830935010694456177501658606573666284027374294274306812538973126632094142367163182547565981793888179052133000709490129069939308352161636213892718367712817759720685034758371977503799817376768783823475754203682035679310299331311121613814430541198894778045779584946721549714985777190321251246727177373296515271339234158245427476173263739947456414046790520719864987478277393174815117453821185175064980954842814835804968115416421668039984828998468547859029463957564807874588882273607898725902923164330578195571778752493354520845317374876131084698773188086791183784900511961490224451669384888714886246239511232315807758753438796121896705670949478978697646441924920901801815618030787282643608736557053912528023001860855650158478798592030588884585029237172799528306394169916917714731491356459517941588725434673003602450862689544838397658775500631681912620161260705463692079014637778347632089080051534310580261510297356895884346437978408834788555486728219980564373921130110681387556390478148900383394046878092816904124981918422632596022559110151466782263916843252551087133687225226591023806281296513641905370343089899559970395283494725359430481713777952065968528703046217165744219353251376548684363585156000437058832750037405388110301091046580807402201732877481956682004332459458464222580734004246353185172078228324647817058974105294437587280229882160541802417443875307023576430429917333650005656236103915698038958356249773060274514832315810330657088027760010955643269099893230767615082265418585182693049804148561970287615065817159457495030069727598639832208246236561290989753271227378015357712494397645207733648429871581695906772192094626753575363435003839881991104739807146394975645124952098479332302083600760053516952064462586468930814277543707979179374292891051876825861737809102131961080533205023927014266197767895223891512248862607822634911800768842592140431734346665966905262744519575434044274129005218963490691117456327394924145891834431424504745719812865196156745331680833669463614956123825110289794921875
      ],
      [
        33,
        0,
        47565346553827050572780234133124685646250013798574679894858311478347226431868333152060318679236318202931741476921648439999698423378905715556230690473862864721206873610711704506552493705271790857013145922051458338657447689337553026089494664159589244973311991605474705807172803272860296124766608582646442208510782035627148733705137202855554686527232529607704636385906345118354755994029458732398123667323065966608901762262958583420361831833747957579662815859161316734484302647484717708714196496710482472250186252969181065619083715671399476096835239910001538260430926527530170354293171205743189791657987111091264545760441598506841850236512154635885550654503236108990445872731609818376467492459620180631596713062538201556628836456568531921184573587556543848205250758852429427582160437411627357596941742773165343997206389986419668241545997514454891273942163435835014638091430250971352956996918586237496414790693221282798962942797561022763013968297031173487687549267074174722335635819081316323821160226025972896809404838775206769914822188302118382310102568707259054034209579325330707932284920662852639578009778950214523759520939072315833012715058016207020249683461017011856263756039150515478673554709944438423138666740882626886770494248985855891193670906516271926518473079173937275916428627782457393926588526991546014710681984239587642688578964959734024396002835455689253008580191025365911177976667455132360458364523949610831977014049135909730244280770084397602132009793138886468371167258665588977134549830509287301721561608541467525844613834897151789069361204840666693083265539201711108871210910686014845895032124515535630353831915954136427085162242616519533983024802920031479442000210925135177424164233154274738408684802556851882401932977244920625912137364008464217815558292875947545127174048824418419366488602090505610773590845427951630733551069699887712478734454114665822394006637635935507538130054405038832604921718483358959304306147866163307283455389031200133993103173220788917911620559666832848799772486464273309905603750312434004498814667796710730719727160262205059834946518289794921875
      ],
      [
        34,
        0,
        34758415936338233592227164922676821268951509544696321318439509699501301374194854765089317831183224321615285582047736578415850027327090696262451343334927787502000054037563723783297262731020012739193905474585208929544315815291199948850938600054223713283874529353150321102845912483820677180212591551973914931132280017378379945345446210869393029583049286203907408068747653580844632500406307728502135160458374694373024290409825089184706409647034988535971631586586365294144186656239492254566547226955980095307879084573733197935848165819303285274758128311399108050083276765730073561571729837347818907980045392600924465244376900635969946982527048073127658285226060676774445210504146669735281312723486589798854099410177766027445654954379105826524666504228705061169865067798916701216987821293537390051103234010210526165331517568845563988443082420889854505871607292606819343816668109034416661027498781337606390175885826493798782109590922626311767401221097534895751770327675425072775429339454045300825816610670353083420878639675809057787480029293019815071773649099305323493397292173399955567825032334440419295021097780333675432870913342021677875920189448065605526668040681855089760186251038632943568069877806771698448829180959178209288005943052829583163463117889740521304472076222155570672084119096608149108151185701668634321031861100760738904172110952085152821960154458326520592815813162755751567415540882212017091882036448985650957230332179148486034952565816620307660946350805427663138379426207031659313838731600150811733909337333996219735628528996224967644337942615741827532293058931475609018242030790376022405456544432264254095876754211382981245289854761559714015289707566264712530154825712809879242103570220211523564788698230638388009662422940720718192012522447074887470517291004836759357737133407143016615107851116302287191935911126916691520701238622139134776194371588239741751116505063431651919549566090417328651970986316374350864537096531205428961710541152891399337323958865552640402831278197973940032101342486516741103904446147107981296445049312417306202747733103662584040169079554534156372328334909982569129698890710889374678289794921875
      ],
      [
        35,
        0,
        3174967612716583559493635119943911036540146891115916546988894285948124190988148690882677985021107264921142326562027534258643887433425139843182220929386151571262786505419197158229351961253135395862579454845457625468178569921483257385724514740369457571152954006644974619862264111743296644754241476054571058430267684882360154697724692689512263384129677341706251080603656336245257305197790889136332879759979391548261306168590098496495051892688666890298975890199364882864174545365062730933590433223725075107435822201995465375944903577307252188271032724421470478114466958288119264299922419940033318972598080238968603135340426985060179943725641081120351683561738729910979833979666737358355181106154887894536614483543669468911114803973741747727566366314250322275400939875255313545478994929063378069613372084842596445100843173475036912569369615672187583382983129143861183204752798739652650074370591995189801950400188228823736175371440015585692086323222235013068522707569146136503499901355964562800955268790455795930836938301582713845702401532826992370528329855362947524949653376836986933721436894221093451532687351023779707283584371254105367215361012589975335177592667881981735323206620597061726728787904819668937185721801047813583327683111927724884126134014955296324154320196009476501176697627793147598069655522306684537924075750747738422049040281161591003329956232899509750817895982778226298602162321289481589561665464028272833488863929882916364023459289168038564720634433151547016879145147372168904004325652553962517223051025512626249909840621812727844810160125802163270107283433930319446422042571071063743709355883070361033314562199644488916729853920498039004978617404249745350410882284036987243417689342181685519252401033201763875144659097748885273216864490453983520861377821930719896751243903422798918243256972035212059380975478412708607270193605837656232259843102987957890989604558619823811772089506007733727701820800062206622866811913787526944881931331968208839411117802577127694939297788622391379116012049681550256851149173315254150836170550032976864558320103690694471633124893740506252232020165586592093300206022847824691999159946762326403121947599839461039716440581078289794921875
      ],
      [
        36,
        0,
        36251721597854679928772296179991119865942794327143258078185489107117833921883301941657258278301229117610294319430651859374005826425650695045468682716848819781410495312622404727632666129820016125126729377413244689359081491869840450651691613388449106753931302700408543088553891485309615743357873913619363915356973035801954481952579383539003499225288514171910228943526590994059787837421642772182562979312316660364481140243577440411873024323368264129593998802366571285081380003152633576271116927557759729408269575138703716600193010202541855364641034279759216470402916256330237531666322605793072150250391857861312305872996190468868339867093478720382576549345360337747803788795852117628298643557928982132333253566806519288180503618980735260517148424329277869790048437509877698861150005228730669517334784874256889136069550532676064956985496602858545813221972929673343757854334997522572168301936913392690828817881718716298942691333611988797401250795974362475519284133230662017015113515841226425485369970540416277252832688431368193915154498580820358349215994754178515961669157088041690787128104689893490002779767752534332003767299459909625688820616183241739499418576906806372201508359413678502121233947349596668101806021573839041939070412598908189803474061801327814289986939176467019827786836051801564416317216427405735440787137999720515385794622601711755306038874160630332617385662164572273584041368974345239577192931307515582944463069861620721160315962687036763207359271491790252429157965521242461523788510116953402806996477205703288843970677172530105977311714080865909029539145065745807262930070096126652129751167032736047680558400406970572678269668048712908799137085962999015979426826904755176399923390399026168094114808126954011738322537729035069787962913628918764203370816892482871150850359744626536988851628215780269314287919042477066522937577175327804104711371376908335890732706879902933699772605582819843070143935101505720361847349102748444158879942943101992145965692095452615638439722891443471873346984630880895578007962247319879702012602127253073139417962644975936984815658514761668678368967673082120892346864853827771490210783445806169458361463932997864804861541345616328250212770177287575194858582111049604244438289794921875
      ],
      [
        37,
        0,
        51740186007533364547459349684668387463200621778126752655544976139372360722816732826910299947627592719520599514177704425344284889005835877790219959762515310385493655351964436313470965445125142919711170939246455146264395883862180297355978528315578304998820720277709894783592074470019423443083141229289480382967046381720011400206368107195012133697288199624992759262420605434334963787846378230092385422399789278146129940768317230907759607335526869511400105846088022456417960233336580219429288786462891582725199577299911830559187573059688295840738248177375438859823438968785894895646131741041685336496657219015121942349367058467407888874884655072053524163633760660911219490513701702801042957328371401895566377968749763978934707481661618634710258978635732653077482389412598082497294168400139952694181415965974349784750126253083818569275366945203945640145923222459384646509125764462327337633958939388677888250154225978812476951458580441642413214865296592657222830413360824876411158187830977994948671733159025118426922209299262732380126070521864277563296794845190538831844891097072088308017355493788812626548900388299280023932902366196627709389225783543429102637509118776133209197274893310823204152452106543596580615287598339346699665921303125176526466807258736531589091241952978085520759941603657888869400409344034594679708711991741728923288625217758541849132372552626231111793642106005249891440247535522359706982799559279179562127064166490285955942105431512618111310545272698922841784976904463018824245638066744358018538882248090223097329799196768515965025066376498476192812578860163444479793440283883242856328793557716955197630020775081977304244597433974991501305736313382724676961802409935106097027748132937654472046456225120939686389046086167076730667746784629224435125798037413869249744751162773727603707973316238412500783421618827336251729067457693723793708236313978308199973934226229480495627631121194268672488161796818697622475480088977218906041145612167569593251311330630144868458204351411465175201823377335359961254331656208246833981591594989361960708568293073260134261489344117759623635493455407922259449548553048624110975762625647451372698386233212890970665769955227776714041605409304085426932672015013152710035059586388404886940466914750257297088112337878289794921875
      ],
      [
        38,
        0,
        9230757637462229391054465976592575345259278616939992127346231909673847503816768595526354504807507778045463095343408202863977725727438547004886856638668619128590722057453584251631075182753793793820707813995344062367952507544571627158134415653074830541677637625911065124913960136280777879968243432102414891309850369369495223603062756216617324122059931555079359736416470626826639412220181984260206125874242059445599670234811583060008471134028026476369009798584911103933528302826359951047439812500078106091748956144911213191608784829860028393135238087683810368100072041146927103252271621951380646969971537530734729487557339741694120603340504637961373248073019123656884503650516962934614830858174062937311416048247140162006127028429471671087500377475910986095009435438874210448541183427776154268254613819914501698230448620935916102141513072317628630246802173268977117232126214949749355036877709814750167159845689505860652866006484191262922195886205172306678197906749210404240952858796102245119442796002029338653016042500151235351806050387851806212176332813803642959494874607435577676933713323444034381437433153900359421892987545128463448362816272873778624614990556813375435800459922447832939428085285843844148686276297242059444887932317322325923141201370974096483648541985256235852772589586267793435130511805806439468688171080591810884760777889805942479974592994333732499908757832561434615447665658947442445220476742284405371435574028297524326988639962287815922902054269649390331872981271297899695327280682830932353866847690593646669348416641937290097580565672297377218543903754921397154316842351168668808590840031949833877524879883025953592578802410889364628079407836552579904716411080200431532941295233668140441971939672576299026148804173552741977989548559446063744812846434014589561772045554160288506899300865280941834603238630176247938348226578856443677389174684901169813766376706871072268333800414033861700492835409799786041348874677460875770705129660569382055390467669748833250527660204615875443107423155390875954248585457560723258408500473398435838137395046579331657464397631116392829350659005479013530626564845178588351869644999410355231789637001351029125703927707479182332397790532799565290552831977593868109520106572911812615881215784113002048592345568336343585817116510982943734547745295961378104278289794921875
      ],
      [
        39,
        0,
        205852774062810134629988150168583114957783259053611545709199712192908794107812588243487014342058212041898856874136268546876011633027995053445155320862105842497182726509762551158033138365347307222530136694953196097584819119783883367669567412870736570001991373909938571241223782447617316404565043048085934897180476290553614504065161568755498707233307656703528897035363003097729895263008607526693785917949999488008186941730274946327108364721884394045772798476024430526368720864281977252473080751994906165083215669221913340058145776587951415412747920326806132499690334616247124494193707257920730010867348688873961350375050127674148451368328542537162072662963862086905992665032789205649513066429291108094813603068970664181993156929316650497511494607467308762691084856694200855865997760865468456158647938929675354612467346440058370257096108869888202104499090724119534888918892973569159849328965999588654873722110677437963950290735731330821898037165224297714679664783697261484662247073395714594771578597010656663838836367290265913944332143888439007095826813345734279320981381433376280810363603678390744984050949781329393011391583964329158663925941962241803141631574040650936223473411406661594696908787818949162126723709543639555028019312784220705186218382623015445894750972079411566576548321533309394767621821670805798028516277066941336246280238731388174423522572122802576563661147502859807576329518800301079411822073935992734676830857124332451279478137708619628395294422414086387452702379990894851516562432620873321096912602921812573553142244656589272431673636954211867316255176120368958230979878716780569806918854281609767279290822836215655387897345280512234987471177391930237150572609983184758913707780314779976215249922013620636686411785006085330203023469380025406476498420477314418796998421072131690656208449286426213776643075143697401573631029778620165920776995082118711269004675203477115605048444081391903363962383488550771012454874780861746004694000561033324602920395836297753492403290643723163811869739675577178688712574738421073743530175769991684146078581521463694613815261929733609391634081437528741639134802900435572777368856481525148776396207761637338169518437126431450139965895054791814583980504526225778991900347730147822326904481812781118896719717559945788838356181386830728186362114588210096202721839815546144171500615553003898903153976278289794921875
      ],
      [
        40,
        0,
        573833782848699687023010769669668041205935531643017185298552300693145297600860179126801594389956820983478671985357609931482916722194941484335999777975708104626030688858651976775466944910129406972465040188878350317736153094389808273579160978961989618241674666799178692312666677281701786156512088218091635821467334052493725100455043025022810111122831284283407892545306806038441394873092665365474790827140277406844937225950442147266138710087165657169917444651678616918479265944887222339119944415393503300199758917424746153804137477368013445802478500609451547013861626308020095535437150855738014859853343352647626004754409790139762368800206394559169839658400968430951913172378369910656171219164849397347038470531918825416079103495797570417963392712952046147952505785526413634216904452811461217852092455358859356081860079511104071056945975083385690727748998898154393845337504374796108692025602286755181528718255389249984918183113358316187469450502439191574534179677146189927159978289736780496820264308886517690026771210337618929711706019261554085731456831458827780050121405360541894258452497090117329758826522327633254392686502291735880939620207807340195661255249802545598511509784522484931716004488281584400509737383730841815875044230085701854412849760711219388239640306434644751925815695763017816137685409926238749566193043116512704343087922045715409396714779543516360197331081821343375704699342676619655475900293599821173191648763472747766735823295089059887686672266642098355690261867134639320463738402605417624797543220139664265695478481974455687243812240479680348401009771888239745287892685772673465923841581068837641867963903372116512289384289800760271683838580424789250948339492787325276852715609101939997944173162684464108620427243715812426221524281673167139202323505904603072854959673656509596733335030446100251650132698889006039908903634833972943777520265481065251563995674350297443624220504257737416578628051251703649440902527290694564944532755057439674263284831261014110833100613564147715963519555431480355159935037512586860451132084752913713560792141944785490838687258965399176105795817317941583691354144509404599508626976373496954421920218961734439239606194252638273075761626674520509749382653672255735660956287577322452463650461117757395452565798799307360238285521135574327066143434499585025589576884491066248089780783554447411795133914171955063057176239282918322139997771898659798289794921875
      ],
      [
        41,
        0,
        199951890275369111818923285761129455632156845995335393911815626258940270388600754813508636829243734352954084545502314197563033574014273868388850705968104801308493789198431323171967645126393918996793920845183157879895407787100595097571401991332263870084963257776823549554851551624069496440380381926764312814020653511916655705376813713118674487511384268932707521222359495393403771195784026227683579575039438309774749761571397269763221200720518665155782021804832090400550897857059780860452922308080321000462697155707977292557883315667669578006171278870985229204004381754064539714445929491334785079107847925769908896565819985382911545413051585636763339393936989356097369624268762490680016518115148740574077911062365088359117217001331121044791069118279340672524779269528886433347181979809073006271221867079559018551857797489998662860964125972571285914049990738053638897114021542700078606941766703917233607889420368639294015472602851017394279616743964379883586511703105477771376166195944105520778728517816688578986767693508823941588326411154344680715607744413908260356408806489487478294296825798842428342267154848259326542718498945555595521041465014970804330228396118803527606220572237968533734545680445735865617303605101074787663295484026087381549099367852108885193764630389175344845761017628338463868294232806866099795972851855216006141198229940808441894939843461287172366449301518970025473430970172927066657971009768317877041155994468875441503156987198563759196550232344103078742820222054218583953963030894618339921985560032109844587063089063477018490949358913527191683004581479774485117461143284596565843803440817218535337592327199353202248310453930443921944190999745308082592267674937812137855907447463873869397402800746298895911605327829420877994305951487885621456420344212904654609569680013437461303652545574485936690556177573608751178629644872124214941562515516387686312600072722728083611745581209546365095634667255262185965465372351502681126886731318269039741047614188489212560848171955305579448182662852863237767429541508402649021372740509305265407573460762684710056811381693777931754093928809220538216679981472210989685646998262555122058929200198191884050848608362609267178248773208791762822648256306219729176946179607674550599200053189522897665390202366711181011569444239481338753462359880789504735819892815415068829225036936279523439306617753248078601395545138541572801685420909103611055417119467832206558453556297657961784278289794921875
      ],
      [
        42,
        0,
        8709133119133932802308979865218335896430665601702359232242652565075373506454643901265806754451286924025987248270974948458234963950779612565106119067633167455180301751869566008044852207256578113617215062572811488696989565153190995414380115687300633384786961322796911004037931617445000308598895955158078789337561261729057130507883057442647512417080944167475061695396676442515042326722520212592420640647605639907174447311347827832439686567966054116234913549816040776540194420047893153292900773229958155644535064489154329657114483860203853655297451507717593291657211975530351130666269424559259932705520199181972650028077868376627339294443239631839472487508705636747740797158059947549388789947673024402846814412898151508864499471040476140843833945097605107175995697607266765395492812155397506806125424718489888097968539675661723303140692343611968110633464839292893952804590875202053546942673547720923529632472439428525725949412683680947761384856831617910391074515838100909809056682227384450322178584475755178731468446401032398077790084117594255541275918915329601401731799890105302398418616128875847638220539923760180788666009094060942687489142195314486253790044621533992316870152188666871315004043619246972018262477364436043206985147009543384379060691971813740366437223616403904869224623584822982639299691873620761375768237629858897954621406704198234428304580941221656455383704700767052574138414299283643177571221014550503364974076672700745341968606298600380759980791351361616462433902646108090492925571446085901902183892268316189653677640727870490879788193761187913436225816531102327059250454955357360267186201349907310715348765857133732423361757250776726098266182879673882018671906062277354853281239486748772446101024223822396132473883046717812445888401447067391004313002505925832289688602297932693082333646011982887775863612872883741973054946924666309687441806489694741574636308815130433602967319831079745146617984454714718783921291715478668711081289244871789854956929257155184067140068247168624056392154419444457107495434664009412363725307482478386157175898856622953174128854526867607696865971143095004985280888545314592883417800713922744070722785963730434770294991268110229238546304894983844738921206668330279959320850983131826328039218032102808233820063557688283595025301090442295969037676634827815972449991858343561622638990343248403489918384654137590232008785374319594923601970006440799204597565044136182069964143738358193122904140105943558444027946455924720770698552278289794921875
      ],
      [
        43,
        0,
        47417030905740273855304238198629956368120123386349828696578193019332662022466467101148918607030928226952421908062162949313182695639044828921993751178186644202876794748434641444374952467432306727667582067364437598940759664916819001733193203929407967676321084860300765148502662764668637783245208528749797294537022338304543104021129281327340912635801506707879125714836502844547443294577279161723737707139686012525549098551206329849970523521120650348779926261564790135484317842997135088362665779486159725448260045793175138426730531637770797082116785038767011133802185309810816693148994008882986292581455706149598927550387023213496255221726167665775548000726805046993654280627239990461263922060615715430569365179218027990704599767043523096375531877535777434246477500608848032680453499046682428122982490495515963260215061833315279804487145435637498619894176167610153159122363554162772915455040288860834574264468668594206296116614349661850695144291933741029637767754128793675281136530198144029004265991318016292103555742443243581893571017616399962578074708278343605520440597382223137218895289311575635788673135464273788610531555209339998849727043344421516700329685007673140223636781078322453227307275290955314809162336850760164269040681427053272110133052997993550044517555887111458784336150003405201395387295768379697114898011618382310558186308600111448838374529760156276806944963472556090421707272889532776678407745624677563780110545552982823500090687728439324125997015656201744315812123027765424079418842926527362415034780537695695177075320876519588707978842247689992978644950062045177460204750093851499379655097719897711258954646931560668011456334509204617263737435091356622554804207421585137311083514338899357988042245481982191552690504283864980915040152660697315803165497700224618725595291230055798997288120332951914317048546910919623545440740989598986657301661218220459117167018017759159171874085625277423110702152116649947089964561997785697286862110521219402650283028491556323816762784709911220455979682037608409651231747502874808003975684626880609307028274666693293140875138735596230041770662081907973800558478593665446248462966368482376192629273067456688716097335007450426421529044891785566905974693209264605608851020248364901872767517065477790801288133242346237364687490999037046370254737923462966513650028889258445118192189950408966203107598460390371329791703871217328873709979397478150371281890776718256832038860841374420220100773828728476261796518584184037018641579318317563226942647955163545039259520312278289794921875
      ],
      [
        44,
        0,
        32270359017939016264131768326318605988123757151352826498240523273311930211809839287176249542048595634922172404259739795852805204454756423910723912659867250049769586858471732757500816807059684047652523887165197853075790650308818741440942061885045878067772826976432128552623082646685226580196731890110794710554729185236083821124461387642428969925569840139975391028300894570224433877019082607651192733869921008169847540584216595725211097120770496110893774784536667148070995769424426400728100148794965620096863889382286089145380835744086665795073784523522498994875642592467225931823572861952164568049663158179132144984699236463947974600136728321986972492401246282143193704593315655793962948003643363192995283976757989066393508537507527066427070223706193364133039748566307120114551940936195119974706457163140557944257769799107578864155137257202892099502711301407066435049299479403945610098545111040967492782528518247802546730391498092167222562502078163303192702573077741425998331739543260427374885654642206116039807047534019931493203940176567152310935352627410788616683109795523964340111046237287377375594585343974110373313282613402310704289709691894156710303973914445527235301522718349988731114012448092519352897770034139139356315157261969877814523224297707228261815982419122784719065789480464006607033071968298433422875272852411711830693836213187266364042371506072718118654350754046590835000594377965573206971143222611480364345324065235901060626726568761622243554061948084427011881513115211548095015439296614330207689205971188399251484660154865423255793597725974218368177407382238228857261961499490367779657273582789951778162595520849640882561086540930456916892758449737180074940762444262485511800592573265189920317739893287622149959293039873678051293017304178280864616540235800049901386569629907453348083409396052609784811316904364109813753514203945826808219968285401514891430402019323220707334676934586275029149135513140119010175059648320448185070338998077418047178685910671995312129283220666915991434633705325184110396646014658371953019276730698546680645267136528933048363197016891217215595327248796054886914794054117390588033434421645651573547113559037231133291322962624228448270380954797752848622552700458174906302241396300540226317091275132751618948695208445619642483880901841334185067575238878357002061367218118738389499805501333027248616455753080074569995712227563650142876875774153133777857379273264001116405284585809977496570568170093677530861175338147335887595750634431098621504750082447844116517660118552691858697634194598438498032358214968278289794921875
      ],
      [
        45,
        0,
        2745258537003262961806312774637282107162340840630461514514488839390687294689087746792614173052519042407828638876726940985815776702678998645873442588477614637715726927601565617108563962880222202904108588992630741589043550945389442193764029625331520649572762061482510194096819336695457824534811034419875384362473000555565081923269945885212694695372019714723018758557481280179161380849102747968327448542395346287901228660504158444634832266943684152127103377177467918436099891291280626745211359222537442487767449301611001643639917918430798550873448447623762475274451877597694318305366791236203602097889117426416235702043369784911197980790627443707617073703886922727028145996630433218165672272884747888880685144132771130242565473492471163570929700617246483910966051720156147187189678510472230760150861796144036242573170823597153625795047293568044952026983734431649714064771555780769022341208788560661790829568039613072110201463401055065928694633629254849802374783172003875841786391770906888390385655037105354149907408742378064271239152089829980534765542757828093015353606855069941105998290805770961808183103074316076833813115553633352835396849885486625824070238680969183187890424703350482909032643206460626582480331865562308492085206008159499107627087885684220414684468019197790483384881066877338076736885341524245322661198266839234911139241521932134232895042690873624088136902169391827635565149962536668225431018116775863928937484880978277224436312129684267217338003514571209649271517025940384824722769958214997600552373452668221068938680471970638283414968081592167269638903188807716330570996990040203793254973280666467399146385846632419442444866700365926730282100461140332214011401169596106255349877808228729848768307525278700739213337962274682328646029164049051777740288522075120634554127327098883761411452128597355086049046134585733930491009039548472636166756262602584480996476648713842307097302363452750124837946436256178938400123920419642811718200635944719105384263042511235954569997122305910119438617978875333711712504885584021828670472738271800630292272789485355270968248797997401948398835804908264589690360066743251769764406143908619857626439119367965902101486628810801917817127489601816430186050347134011932537330594771553256072660791893621831580631122973021395204207538794760135754474772417772118009870015965833664605440386523242844710795923534038027801542517131401766061633213112429969881390441443965098361504090936948184127373278976177882096670322354806725182746558854982265500183085983691441020398227457893608644739192197193111827709832211117930395454202845152057084646634245432278289794921875
      ],
      [
        46,
        0,
        29192596024418635140525751204809875540050256624203996929178925863364873307586645029066978171282822848969930817798613747707349174296409005231384938963171474541144425298527826383709389323621152896686196655364986994865018324920615950719165206684301489822693404518228879205523549700554225909517034690565995299788223966173285946268070559895645058300932691717704002360795733936840769663587616941757788797576699368559145747643934709547170525706719660873220975561995163287470405289709007495051535669474807275676664775342853779099380668827987771469327603633592629613520614842985529338688310044666972420360318004996260457098398898476635408881571105464117817499904376171253147636826435032872815824164737100180931585780493372432919855651767210928417185287158270656605499012275670207601815935531750105199178028793923846052586051019930517819674977143170998083056269495466764056041993454216844831431743183052343835712741759072758955748540864856133740485644147211196117530928447246270909678811496677254526918936414686243921821519384613336051364248447534466733430253980201936259581991047752615877471863844872702612485970606729947302902923500755484312618884537273225719980598922705133015665509932566842206985622318348116719649015488320967071492882357036884412691010108594050581959203929559846369638085137981897126027501949862559732860237981090514958098288072987176682347691183045794433016000682894232918620175734738393033690428813627327196180864506118675427686214858732212802365729010061736073766533474906456789353422008609484865272878902629509705257122877969882062511163012712190402620095587564702524774996540802076456814848642358854577984434298983627376595728232312929508139320246063574687622240186984356665280424404151086668162870876570680070663235379647086676126043822094115953477179104483974695442333855623719239719463112967068160406754903977383197616087369080921498256292014737217888979971285558364923803933603652658695562995722248125100780960227677889886055520839962783192642996379352793548626394515328309040756677634867692892170255024914574104004808148455203945727383807034013406912063929405203020553683704514968327025060968998213118655696196158367793950458639884402007913618050700948945769701370931654306009779776160393481981254355728813537339382742113940128011411967259101905720731432786302817705613570746899288362741590951512197026829236013514638597442042708614781128751758883877228531602034900721730928386157928268235596076262016022791367475960935726932890034716348768956068826332847712046019545029209970861525070943388319679471666552547670580816699882314125162424894470481525649039094554317508912960914313712546871223424192302392278289794921875
      ],
      [
        47,
        0,
        38803615905296961135586373541289580754390734779443373431298937662926533184879584397846112565170628910740839454166634533891922154720057749256171121021597337670103982817833334932467862898689072000150928519781996915827227579901717683821250964870292051235513052084612626451788072337085906460298125818335421852847708064923353722382830638588906659320344277967322668418438374935275351600787524638172102920449960928063023731175084874866897578764235333945650166226260329068449805829361167527552435746525841974564644222521084785209937055905577460994068076509216255701459623614937099195938488666268394560922042614418406520157377042367049265540789219822559608583444951674140965002540642502850872573094069730647772249444433141942135897616170502048713186967751046130421431977874779075584089794519221325181708113648497918271330914512579503857579335244059886161031683059997952053414832767634675828927393061327822685960533433155083427178182843181129236964020113711336745836955525527894172304909677099651197379944668787801640791728248006319255068520788083291003808598922041815791114792181249246783162351687722747356126513763211200375047782582629348877477559256594452401394239733660788997801095749528603334497354324211007015565228399531376644079760264726691620121957236347465530265429989895644046211504784783368953371114071287150015062096151485744866559069191778892484955466136464206202002754739027574511092654470952138750798705159338150274261143471901959284053011698409914283890477221050445756485780573394528289683769340840104210154738586405430384418557997839478320073877015268212926431005378352277708619900821739813873704728966852040921670813146649295732553237354786945113351759578070233782171419227595612559772816065797706501907817744318815608792330589033140902981179231897421964271429905028055584211883236034777916697306641534448339288863187235114623018258715274807970499783648649467523135233008487063227390930641010570301828180868720362974424878893769606278995795621876174458287317785535213547008138622262864051227694446431583967691803636567439802747029282372539736315625863324658455451483136688905255413033364255855356517425125643901392888214334648483829301878137047957613721785424911980107769393352553650700185667042117229208808483864268658988309481721435450469230305765247417409462831184116234219958077362660238335069811093566606309509548396131878764038104077598001030764362255793993423721476301053346179008703951645229877506695707110121388004209671966776584650852144681192071988848070726815894555200897321236259460174327106045653336568738745809594906464280680255496708179931096005975006118718593567545012601855139652711367427906812532803693262179512016587251702999239992278289794921875
      ],
      [
        48,
        0,
        6447356574875718353109221766158672607564935992862958744827709656846234048591046213728805378027550396169011295246308174363122519045776919053501803381872302706242182304038202253261608513493251157287428281181133770002457670939375011777071032049078009006027565071468524313492860667124468481367309309628294814046992120269673955032304780407520876552869858552710385684407756986720550390597404386092838546508388370205777721784890704535360918043191557613322009129527719030072887690259075969318508302842288067874136893128319007792566766706178447327206165490546758121689123899845979545043447298681460129255842915611990161913693200657427020150472983598467068236195658251165802186152140239478777725370745919251664387483157180260124628582572397625917419466671260299118898474687784955841229597617763920180804697861836418280750066323839393780763585435636087128262883989228602398042500492708806864990224404778491163455898094769887785696978087129263223379280735326474389743230959543349211621534483449554126217550882892263214460185001937475736673942910939397247007562073420778672928371618747110966455223977586533594567658104542546221974684316831376094386908165732540554155767484481342620709996834260512269965452634420089944298087454652405658422760575515917835395721734227172190204895936306775885350866006008906464411938744575752048955076239372964554634227532166086359920373369859673616273991101909101138388607471020540286015608801472143780538298734532282837368331405579368672670798738775278098446821155400469554344891353332381481012159712621003212282219644969242858373884205667181172275504156465735681241699960997682410861600878824619789536484909907462105749763130164789531015438324625822459675959226514516453454252251099285920768080234313107958930647194307339765282182314443351188110402252083672720344507932240828165762891754661065388639660971904940561271659508684771059379310766867530990064559848082392139171804042421316538348843651633972026280085276566473585845515484936214486901969897957906971294275534454740329132694317644224492302085933618746971592729496690649253587502013585186245027410404640830121121528186982629941700012389827895985560143773575766567106421549160777703192659835889938421527506123585644975619673889207602048665536192422413733622552054959354323045391654639764049466887287890992255196380575549968280489073340049596993827635178620284501651540321136266787374788391656928503639377654339302112537185286566331613134760723545558540829622799937679849496388408705529371339415301573247487124411677660983565250546624135861950796494392351441021651645515669092829790353056816446506082428396804651187717950539478577656260457685398781393790499505418022504883061060938848003900362812857985022654994287119672278289794921875
      ],
      [
        49,
        0,
        133906357158324472155766271851117846639341308444397806962520986144325733422137550083019683675071306463115141956773127328913189941249802101708857756867843714970978948007896847230878969453954358415014053353718025180271685307004193626589349258529302936594614189244917788946375476927570921558679608915946290967029495010598596308462112532144870565438210610969086648812502049198805404389425362952216763262989410120529749716196811472706036922777082287077083489354506285285397848912464570360179473852387654835196842490355368269193973924099129675643342931918722487522910902106595972470122024304009965730116363558618676807526444665262680815181358826903520326664318732769720526973665641956499656296355361858375945020167077996470842371864663101516543330475744912827053200776411968804863859607484154310957535184011235527395447798383269778242410032286345638999328257408953478790780199008639204628014316759650895248561764532694349237571757695955068542100637050969478475828996248155910008660964021356883905284397558473499233794245108261689137414111691917827058043871263768119236192360805276750956814137851479642096365124094928593934843927902087300552901443994499127052783833419582958041588620939306619611994783285932701856616468056864135530453707173335110375756940506598589126623367339285840751928839407570398089068279486171567886149557574065293035490655507935243743443352276828887176855266550602496068651686095771458243589147224470271296507520504184639902984744524504750011904525070694013224060273809566021912286312282774895101831712704724965522712389809872348972688576410776904471502452775502221640297123510405427410426590186344570798335280836993859714146535434646658435751255877051495585601183722364480079377111898470358834917793305718289735188679182253717084147850577361887584285624511715684228644357375264447346789656959708114959925753541123101747416627289205062342791130692393301624408162647859429327534823446357686527769726546106434165602259561004376646728134808147584658450984750730571973199444020099511030960460622854432687662886098826876442009959641613292869980762975929937697261642904028626454054388365704310316233521163545952012372918205907372974950136558310065820717108489200720772214042824527110366381116329386830040277034443026730595261567986698693668442155640404207581903169102196961339306986049944136471592220648931748411743802825951415444892625553390514923593790428709342954417967058380175286172495869019151738906466210317232553899602256069724147601436749187772192721917315940718139881814100600544665953545272347306614992384215056941322489175631312086931804457756054328130339962715942850480251214330649064345055505497655713740569003981528487783657814523642487997867681778275896772178258076807275314514629294763798301394459643192278289794921875
      ],
      [
        50,
        0,
        347640778805505701148556413386026902141384952769681713407279962506582153132576386269267535888974883494544398217145848995094726642411805660689991168096771032028377720355797918921956602319618441798203302830531424815616836577628543972976366303301639639095102966865619766780662167147747210427399545504397289089617208399490228766005435357212982086899355723979711006758414734077214848732922674804008130958712489541755357515150264654859958865945357898239649432166102232913150943435304185950933740894275800832112897744904738195894248538248795285524951626111111389927179030196874941108726774378643213547779191201826956317361840977861871432683081586594382212404682187584573232084363577138224497357413456765303141439262005820090246204770702801595101731842100295943933497355163120715649160072542411320749706872585103202341698889109200237409882287915923805788264864117273005095994450737131657560028758050064008999261092672036798442507955833817132685171130862638094061520580852586788848115450370672291768519064965424693696620331851573964246492108123393412950760629128761174613752471709685928491960157223851140326915870445158577638550049928235162005064122375157494645459885548247294740011434510999158172829359644351090450017405849883312907136598205101642613501494274323761803932549043773924749654830194330324050813015166554824011139103590891884382641374567282555094715865696372174025314858635452668489157734148213975952487338233558343090166807301012187777182713875185961717622759072756611312844231802301474178901647997418216250807910990963068098189189421071027283511618633301991171576366749600581248843906391921389313453379013133041001372358102796179723551342189077623059187971354321495444018590639034927273633059953541592513143712575283887620276852355264227443722876765213992362040288802358215936407585727482689962219136698797706186129357652402908565884309422801713727474510276457556019443844347710038178263279823645424364189993487329578592642943312148892348339889571886685221292002642630531603265803499336117952291442696854372006182949662070562610620072579167957898923104341579690677907001857559496106206262576353787424445550895853614466193122203068602763922634903053590469509151200876348521361435207167976325850129772959287290061227637495052954680286815677639591817425799354937424221602245115930711307001813751235371157555980541514192148540730735622573639310110475544619033312853214739678033638643564008964801060327487277358529747772434648148977558011085981561933605845571744645269692397134149987380716760166823596568383848570385725694438738340467363080024509434903701272258006362666775685144133643739625209475765812851119767469341470937912320046796563049627095844276677741349017109935327235797095332615224356372449789286948972625196311889583220786480088622977013918692756792278289794921875
      ],
      [
        51,
        0,
        112815882730651808755552370885207244529738193667609681707684974895425621406501598778485811622396847808223346325049274735036890073543274086407654630296839697527602307993954375877198198975580605388345608460254650805664141571560470128624174636350263724795166343949157382244879494405665293582302563238236596430167681305291493104098314832985440444995662812091073445109898772946361079233021599256613846492289339902688591436728926590854227558703995369588001053462561129564781223999043329631310176872858817244572106197821561603143427150193492277269754509098902877977112997572609571729092430176286306021344426552829434542281281634265181817965763696829239667567718619989851795291848233669968990595590787873939111294501441639377852547857932649059708557570489557591782181261775345553757332525741534415787911807351683251381216863129542794085056217150080501534387333353291483340959100048039519052648728922320668486525790555879036319024747725125974098470092148400790829135716854320751394461861971085031893117339085627279053129368134798496206858575568100414764632594055718480160516913931302561663761405570904787616465453180310030075405048201378569890093375273180300581325124044389696813872169519711181737220106338790080874262429103563033605471984905561388675479357048293538001292779336976384456380158502728710576022365604069013162169354639296817253485786663971191547996076161982584274650361325200296363433572239766530767045924706299150049000175548434947725426984158593304667066282501769705392713802161286306230963256188569369570369946901255973424120839391630642645962742112730633090842284533663461627669951658860180578023713753060075258513401089676574937084792705911372363366256521018183355576372764718860146306185186369067191635113506074020563879065055799338317860836693297496279516590070835167963954103456613422929449086320552933220927706042025437470235483456567169257280742484658812425870802442675014824513683066239430362292933634874722289172190903870886145378705026403899419724028271702415484313088292678941111780274127312962619493071622472934750046178762804277363799685522192618694751937755852452020841626837087527805297953532543160218707900318729096688146519410742536778020687595337514408285319897277082879393011800811592951285190526046872752989704981171532885206473454008074794890880383462352759289780870574330950102653367910315122429937453379399910992562572481986742933235836012817704337552220299820783211231392098783599015254494686356374905169175876485833747933236338866083992114674843088572307277939150691517670420641854576903086762300248435445161585548862491227675905191866572014384607672954339892066048979534573997739272776826795420480376260358016026086334189003996417490735684015718480320597509593931884071449741743947149659918042647995034277954455453449377440419964983727756380777080983551440276792278289794921875
      ],
      [
        52,
        0,
        4576355886681226781115131555705877985244364593592957327002360379389370926797191218241154596859033863636070617130042974066479042849303361815020710194350961350959867098325371013289094752404528865628644702758561360992115269812809489743865131982144806488241307071133933533079645789907239438034384511603442898329636383745632963790230206664345638493105076696348964578805041129075610423610241963156281931979764266574691360869503098941765512101328066177153602646230814860961503797974799096636272092736183037093896719957835423593824642092028071003019923794303983494490318757230686943524293903763938983988322128794615041722452090911637110037044807672362996444824158769080112236119942049177076370708059219905904568769796918258144833602660062491616013846284175440580589581487912328611315784666250945549198488917255197875699728971666210436479067009959301945447964811079289032790671708609788523692676656504810728421633877317148781822866288467300323069300673347102550718840708918585107861499354628036399274840148643728857463010166637637911500691086907977680038865675228081162005299761286822271440107946099483021050925260300651807118661102313353396043439940122602555148731053512467180529540560891612807432083385145855202401898460140498329405192804890933258019769062988489380892705507280714512913062500012853327397217143572839115687510122528053135258960666978258661696000664809667290410050811272904405792180874057963769199578964159345609557222573162636514707786013867485127801444399279334889350558144431945737346315057069631976989972785977598700870249036018342844876689607783712657646179992058898971144371936404677758143805028085570360749853974989891826797937926748684484193249220335165382126097299249880224507269573952427100653491941540564601104398554334248392108020200355524172189675623303144596673332510256220954504632020462353514477479104112330508913691274786558441602526854879131120924572750158832740605394362640157022086525930302845213725097549566457593906199908482439578034556687020317030987601792844957007658184633482113453693371591472525141190006995797391696240680062691596603625623527388237892846128531337150902500687893304266248360217869605950103704019282009970641090338495908562519135473909558258296915229016915640698234842976311476662212202275570674618635671185966737605767908597982356788920276323792822078607713082593955677392805429080381615039929649060961780736809677045370023409465449115105616527848133110484261832970917719495125578935935665656469915221881648790265463824007419990020354390589261624085101396275010996691400793780067908688976594879998141808812797892015059585146610645730375971785480574246457961394151303658977502280532626019289287880499292937414953820731377874319832625682931862959424847466162612257289095387192514317989473178663313614781154933498436227660355273650015549873688166955897656869178586886590657940792278289794921875
      ],
      [
        53,
        0,
        23204881146437794987738600826930460869997640877853483888929247860320822532383417200466969564381778811737214437283191940488320528712313094744314724792482330455034346185831516820291691009082005075591601769351936983630764119594160290183408163387561837079580504976953513783918876714667620272719075166969383514001408908038316743693893496818874127022935992698865261822795377727440377632087164892684118591396360094719416105373434566886496204082143085889308108440474953180036742716078374600680323265018470107227844351297566584896446966738671918099871594882602592742809255657669538742480507505864120084633085726904240334924134826720625159512222915346198761426825222402769552683229617018582753733539330484199486026885274736412535863302757251569109819471667024287952493191954670193460501425592115962143485303237395151978615155013244131542712070858740474626856379447898020495144683084393648098148201138033804060585539037812435019570272437163704095291512992754126032031978552514821088916482468834432009003459234334501584972971121208092010422959888373792606017198824110469654349330077409282011842778055987108477806635801528325307813704782103767659515162012465008940751863087220917680291972099058327268379615478266704495920293012399031439715433518284271375932570689379188615402253734580697153836417665084777202248828413450738562491767008304725283610703563744982778396051238314319427147736532212181094518290595161999191779679592942303966569334253785182671147624150768592186316161964041891894017633345719768276837428310390065976051512660094015809828906014936687721960613513113575959707068610971874794954377394004896083906250547886007148884808211397123927179345921282561596216586885653085772373562542179640176768468710092878308953363729765549817749518587080656792805895785379273393884237915572515943087688592950034504633771420989467324223754033324472188717847858735235549872271369211904384435714554312948566063022032403781532833298272370206838427243797259809285790774539871641594462581529718110298636047440231552587786739292899532090825955794479777220493464713533322741882813442091206787970389114891020313784385052209750770701010612284636174558582697364938390005338624764514827178994565170092875390171469942190662383238920657229828219678608731911146138334998581932590343983884229318855139716934158190530523569117840531964836887601837954203506235474143068595473201732118259632066667735197157191237001659429951967317034609949625469646704146707357221707680093916438154815882836403239395398274751362681733025505709227577661981239753647836602735568861278658123920100766727732463079894146878769580258919828955606850081124835878368147033123862638876774316001663575108362125090282633114576024384525068468417407738090362879258178860983997449186015231373654975758655552209635027042808775676058138614062994218296648433419213699221841043199380409840252306569750453012934727566356084116792278289794921875
      ],
      [
        54,
        0,
        14707840756753298223817805235582109255111785110054784298902669757659712837910236255694212987172308757445852083599048897524625469102466999889515658875713980950747349723485599895286455743730092892202420584316619650002372813102833992067652721518284858994793794306391803174723462836250552945838003412800684826106454052526622240282993564069816117873045403716666534502708626083191649085418686140875033072596468721014031562610931714585749678902541132785172826056464619872323958338860114338997321808743952074501683207282399333716481904097642016197456900011422379714176635598239896582700681788481579151529196678648864448828271601729158289554805539443340156979544404615419603908207358026837118956684120100714700066813488900796127642005810584446797177814620288632451684954822526287511487162866972603520031935545901928957239023717265172117379278986847063023990142910808305064855150714238769397088618592694721515367908194099602526524816650190038372653391372960072232229133661318365145896356046080401424789759543742348082301587393946730732353576009230750077633762135278214976722463989836077073898447992883595495811826270943929891477182810208774754228117892039728439449314669904496319388319593071915856955599637915983663904102772821386556337309192896814231569610410979803170887972968780340597147534131128619936427098412244641918381483774327846652349393459140329769752890389676408180579472968293583625984135513446479631833835127665050473712615114473069943025791676751147762864652918438329085948518493910620552182617318674616140333164766211146930545915977656734186234093821144732560950036896453081077992451702863810171225618209733775276847244748536732352739558029984851661012284501198716043677875831870184938975990980295411583438540977129969591071487383450869009574940708885750065369011391519801530481289293443734276536627575667639921251504838200400128722722146440444628104171139308674780229593582803109356115694999273749361159665212712085242204312880456276398088677550324135381546707546647588224577703492533906948492133184951053654207980343613572976685891249188720944326382130751497265990275018451650006432777318340365500403237283465609159375617167658594940637960062837236152999300343026505451258548024426207595773358142399069437341939410695522143284330158449408149123978499445918769562221227491591666760146119440645103583233665574109566208702839735233697714219081268795210815586117218843073288221400405989489233351038828513754159586887801204404917933493730508530966660655532697098442617263305156034460166016543977149792393472060782707125062736413905056697157851924916562923044655838637838517263655901319609234706966591551456798377570102436795695036276122856524680819616077539842706668279359657798455430519394189958283100981113771293658536291920003941535106181575980984237161414147083124911168912954014062668595395844416277322566939035522451831070011077364560508238761171998838420504392393394189202836792278289794921875
      ],
      [
        55,
        0,
        1165275197709970922256880859767465766401231978329230981236195770422484620047759798577168347949643849384303420812968125772672158036279600934725677502576153700361448301336450469314227301733629771808501282598625301748833230182763698438501531532551946208450604760044156469920426554812447992950353386153763260021979681542072317566195636914456977615314115671988935990332872778258782972090294798001748532285672724574549648161203282209758805639513069430184948633210426621904494786525604150219712974535009630332328119650089367328248173446627559466322354614716323173853983745942120321639383815530405945116079604430239196503411208043524021198226180062888431634463182846920623541285698887123143180949439813874960426805043155675636504137674607000813786375190839992318406522841557150993935419856450311651322210435421741408261789437082801046147481984573601437506137211843236062433770664268438393313870652593717609608588069674265559333152919046200593892277252137116998944806198778852339061828909380837212430219320436534178517614760779146802939240504040316357192047080683658584792162872678346613320838786668547005531046334600828952936949065002807494366189327725051983393398700642776253378727852160655039476218283764295418838031556691759362988539803878284666622573472993635579025236443452925026372602435447606745285149001979502648077533661588408399097911678421352590401125109829526930691317226696136879903244314808394182873878928720442106546128135121221888891142390546284856229438460950358811671506136681166250352017915764218528703544561689329062719259756118441656983586280245488381209486240509641969381354956278007652897734346467495202410467967364328424252178123408348282593967930061309730939120945908012310968089110199619985956775710068963550773527972535882904463584931228391306521658212409207387923798620809807098491115726588293324402987884220475566227282496494668673085746464859653205847252945264359308559556378024285236508158765627739093263497360703489553660705911928575933322565981892454667429508323149063531879527106145163764369897056381657988899241550129746645702489500840130445359912908349955785501817730511034644455229015141876624041011961793315525689115226745855412810855868997165284930125452572512750208669777757000367987112770620270742866324230435638810971645169345670501530295337522561685753482769738146874614832847825770741261354198950282292554500235324519301803528394550902504942504286344003156001211794961431483462502734443895990764214064795823559451737206625846386372973788238873168922081434582116757994391699618892645141813710203896912373800347112611212255387402079475979022820201252588926532472336750113208595806267035154188143829240421247872407361383727627939978114953956396016369839053610677794545479972437815665546159143700404206891709202111010865879606534285519882751192348002672862581291829353276475142457110706665085945544098018844930388981750959619509090924134274282563926358320340789924037143516692575636792278289794921875
      ],
      [
        56,
        0,
        11540326592250885523699113344410993414280615895843656498646690491737983174989603562003103822678506632307733931328521074833459146645428936646664209768572897900243218995512556061197996241091343670649160747705551173747247777170143323420813683259319125274301660570388853506477903230560048936164809536695494508526487875050450992524391382086865636197066343537740561164530293527884849053555798335468840580525871255692567309238371529606542134808957343681956422028357881297976589376602321495660759899216581222996495964410935188035332569935104142651762929111337538153879712824061538075307288119768263525773683725670798959504656511587822958418131357272059646005297029887223834914733775102164074169839011355543779679511797952236228033208466386879905469721824142758298928936118543069381104142601053913787720777421699514608708104084926299438334727824951813503302377554904255713348689471439505208494601710154442308164809990776986509979584358597069565574585965264252744663286070628643516157332460062131524087870570090744588349471157081848514354695979540210837537597000898986481385543610412803329130867871634265174651634878889857126912707877629230807193881359125686920930265731246241043191915811092934072264665958812987073698618949197644403756434934609982585172832232345340387924755092068063130203973409204768542873124424005513327980770097090773610918493879249220629357366310915144786392396217319450757677225767340953464364943375973832889475649823691476464258966788542769983319979733941481773157659875496885917324931986648982101383407941872638628170655477503501619781645519614055169216484786078597638560008461767546814139180991503898256373347199799889580486412259832238158291880494755271871761866546852351556174042472763197322229676100313107764539618740892389948532159291545662676615442267637643866403408451847855765471542425936587722428585661485696275099577049266915247311964259317319540247661618682424012002242092596279043475861292614287332862137833760820150425042679004127659753795448289853222736525924036133482474714502032469596130532477797190126454904287674443466791388802613280331139143223736622832567354752470377004967292901236497129158405326940526814945890173605948642646756229805947140323884590821420669640500070118383321364910113581569458273696545749103246567433346549356813779336413553279015101426789116354780233091840766518711354213513494403595499091254406857251519345188597909970556686257057788294337143890947621097603543021900642863707508257130171694971077375879161525339402213744535779898962321958589680833677753079790551315568282683281909551220612437357138052146345488681147968682441990409411577081329057148289392789336683790560821910241565924353244384911016553212449171756176645879088396628029443552050406789217340833453856514063800184424077955994279484854369604739744010257490778149079260826571847727351519179162974322873538812353985335956638728704615068056992464908556550745241605975599554084956838864448431799639713133601043104328933143956792278289794921875
      ],
      [
        57,
        0,
        14286232354977179997444741268215405575370340845383507428378931717941478165717504145941773725758076751760462529957787599777831836794439032663050386227996902547927771521313945905662020035396929626663330260143123418185082801139281716914821363738480056105091818120376960637892495271336339352677581556925354368750381436935597013330983020598950949463375211630012477908595273687915994516889719657874453834895767634107027285471636416504296727496121893813997443691547074778704817381699983159982067584429899810595311540848929492379166475056577050934751778175164997567519843857940761076532757174222313975400360387706164002331377840738328799364916960082558858491456101183046012309335747156150336830579750476397197797834167472498465411399606359981099192708681031885438353156952340577218791313908164292556971492971764657540193627817466246574254801874999238993189767524782843920934315675403236819864636623107263505547732893918646518947738949822158675436388834020091001660214527248214694897444634829010699041866597175748573636165468747204754915002383989854008608469187562570480811742384681009460405852822708002718000049647579553636093622987396863840205425268754268295551904348677239121240921396287530661504663271007723636785891756564412943316690702626209066929422761598660228016680045229355954650087877357625395764469522019946101025885259981369448419518864892391355164719393700054037524667964005882341735234165013583558116483430536322411340965623339692531139480527631119563659542890299140716357857269080403826882360355136810871665215053835001468352859099402782454648382585678211589751853519981427072963471443432979762635699682842140836524300292487038760715343318862808417421962383598812786474894149539299066972717223119170538229386438075670768175664888676250028171236975969888580211430038609189455692218927840117671962263572755402756234867355199011572131110805457381839611118382052274740609550646910889738555379837851782058451484317225606786411084807948793628584146196756098362983840757329953514326789601622725236636570047471440376499092231375646899825638428410686136700191844441653331001068854221212468608149529676197495405672436014676255454504427063365578263224331590639734336819218754865232084948680899939197835499691746090908358251088507548307019113716175526570407581168656191537112268779657575721052564822877819230112339810354971526455096989893628059442856608322368021324839481002273512076394527278404481826176773554711801432331343669085596765792121194566028941613433205138268781043902041312430404349345295218724124644103400613000597907240413318804240853230795706761785547354590552246256952862029356784900658322374071453469812677272340974152144983823225430056839114500111389577333429128063218969332740286327221675688753860216055440277910477673319786074581394028291989304543110821555432852490152818178845293304301528341777849466795868269738897179008059455445072205347130127616613039630448857857048956028635624076385269646071241088782533755535686241733830965545869198422507117049236792278289794921875
      ],
      [
        58,
        0,
        2210687380345065128529992700003369657942109810479804610865780589217183543780067794598037323531268220829564297773790114687620595247448521111130726919914107641487764834620151102760177164835394600762176105792412239270868635683424392366291705000906901890007145089397479462140674263266732324640938101543510830036550542321518010375739635396049957259214156584113726720255050326289895756945260922334300339994847429175037499435919445808646339223288094428068875262284085637236227632321062789233155298408624032316823041477042109094314584239495232405656983659241470633573081139945165982481133680823073455620202745031239090097731862463587173923808747787079186674986029841065679305810188506306039818908511720109284919420907621167909727945038083518622944933781745438177151862586582483541030934566402625887405781711322844397583837681943380687532286387686468730072204532918711729553353668285319775587542793428733921351030462315754669316983269600944949949359851424023156367233181704538654645106307025223867585919701624277636766451985758344758716014649058143944748044763995824912354083395698746062017692363193066108506189921067988455174703345791599779066473243294549673987498290874732756898319393917448734935566066733678602013555492647502297558340529327461597680735903399008670217210461744326416632515081220206369569867344071619570533534408009807854323475858821188296340094646355630029098358035880748592404826367389565236965377805591037244581885810833251924004927673246362178390519054453169922738332248501719097605904837713883826031638388945622877417011085073796779938777550466303543195870272083978694166623339645244101285987348880296169719654753945947214005643227325312536559590331095404366850703159776472237873601978181088459000369098584296952332202884530746560824207690803869706692400319455938626819218813913763100778220318422943873342943366307532370378780692540019263490113399155933176469995953182665683124890500279938305790117296065188271986650898861337292199775212268161157739119913428702064371617286258119795187597086942056068095405336509532102041935160681726416255073182180111321128738825757857403427528071230327407626533487737811194575586569084788372768599917250255551263400049298509211144557540322925274278520957280322267569971335332680393465464274037236319076490122653742329143325011903913785509749011065758747765943011684125114306810857595598253049834076675729348027613152873591161893132156209707799106821281312845884277908076298270960081647061247910543478882971397864856335024333816869779249572183685841823296059969964222489503399796754151440001134695669971428696743803561957947548367640321432989968430617963913977561817057572381409787310915336989338988630754589549690476664825393053268261671871660935127918597731640941008526471218947008701548394100036960671587702151579858180023297706063300489299990345164851806025905650903038146534707422685047872142472391122277793604333762243640890477514660182261290187193067400463815924896224295498446146729481155092379461493098734776234438940304175105515103942036792278289794921875
      ],
      [
        59,
        0,
        42760912851126005245870220839020649950668662425423590905239404933868720116555810985389254955748360269382997064064349748615070661345638404123771834100587203583363461078962382152150163362896439481261879768046073528055055485722055808259329720364621235252939388431572394553509040749663216309734952247431674901221807638894997097499795529723053494411145999643484568345673647814318733952047276801261510891390256714486339766057977863954016642853788543635738778110048030731760431717725669046897104513821715544307478289242920397061130527931072582548598497047745310510758714122176602965578167752684712388712559081427266068694519168095942937304736006989748968392034989111613753035550571701682713096296225330044343738040424649324152695422357808774750307654854074808560600719800044611356544006772231635004014993169371017294586336229968721564229132291130491667706007106450405373532455934968250456344681746527375847121393385825530351613072726544423982401183974619200557528448992612738561162520683809067330576264179829000029923295031064290210891357414747894516564297663977624102049952985011206595472477364770110133677895356575199447199197124925569081792888345720573618922540473321065410731115766765090805647108254730009796861040232213063434474515754929796127414499504388742283038273668165656805753739770918536915079036982228990115806661271542187014900743796885382875940056577052580979006067618970521881031535791218747982039349208818710248324449906378502419620536411854227165081496396644044284026706012650641287363143890317135099762691528050563826363348887562273231229030612178250120288360491615603937749601711261462698353117831535394471655782695392786546821671187200562992826389777214032098341638817648725426581451428308867931663293041265615630421215264074511939005312976559475938267090226837316275462462106960093538624563167040405768286980533631875338009936906897040938469001187400090305427510266586382044884628308520519050507540441985686997122797246378403903856217019995429677998659591584039221465540410952786494224474654932962227113869533772256631030173562683974459279825991314307605110207293721499971742078125728212532100738643047235131464549999633922551765024072701074048165184126477197157779957500083067374952920387630800316874376824502712337601229748528547312176821932474729069002060002355395788966344002794882101796006844162910768600245191915202877795122248770005225538595072383557778982979351130730999884368911657134653813352567936545026970911339977532448960948890501962309737508024952792143998743742174198366167064086378442878036027604781513817730538761741996463511094264788758923362405186533567397830734180380854993831767878024526733016515279079383723669970229584392844815339516036984984518845261121620313109356202083809573905165562909040541815209629296787034758393161068825450566348059321154935080222520373867306708418665915626511651435861036053989963988523916607827110024648039430352229966887291738904211278181920177483700147845892414551125968756856596290349314972859419772821177189367513171235683490486183073714954741446036792278289794921875
      ],
      [
        60,
        0,
        103389543232034471168496836859344141252792926099077198545961554008240087172047925055682139233475168297923719994363710401651339367188395449484872975860005392695028535845274081467809333905692275309987711585560912957934733228904122437713607153791834172364153059228238810417917820867182324552170132452827965389574254353382767909286731108613355196909729165886149159072725902011638837661591131493396960945524934281738201607533030189425019438458837038272047157538552662821929773280987184330872799849683905633157910183755126941595435375098003163024421509763703887957426444564913447130446017719455063857225528785562352534180791611822873862454287791875822974973416022540755211032443141506747579853000354771682458409783053083454192257733995247124666029479295862852206850682258888880302257500867812492749298848326830668928760815960537152915286294402078138480345856860074400220966178991432747009700515961999872435423934744196210059524691516247378662993974671955212438493983314008755182730264337152973479640400054687519034951723067855238645811824273406957247002306762481898690866339991209033708893929600329298788135963616323214676388925015266386608053963419879330954427689177630301367795702944217711887674500515503663980040863309847306064676331844325861136783089204892446900164115621995698022976128316215440560207696460524880292715273906163475560185186610325347451452465526957897015315833643817502489576783139170234874672979851237755925841468545854268694888567692186463318440324100184815513343880550910873456220084349777132902797908182542343175993264986006370051804544794991434932597971987898304180881893440888259504097192389733500654636708048724250920487417010155474148532356472830049370725624157815823422699316005140761224277446338581912582460700587259376852089356423804703595525554163922456631859625782512948918764426677532587800761331753273386253772557814023148342340119452933343963604633637334115068220035764054929113989801374104131219402619001548913600120249453768750335751023041230820819120411254068211818050794814465583377271378058956382676307087587091102303726111536113301544064579011960661301484837065191164999652399441365960305782355503031192504122185114076155030399395797177397987938835619723058130131739873241065849944266520005578401785525601192974569948420851271245391134912753605874243411510971692797113081181108470677204569012526914076511685392064376795578096253670434398503223036147488786374181005353492170353343269535410672850838848064910031157842736039919784117105141765574860672900173640313074211722886161038792032327331008070794513220102740352595639419813727466955289238402592676540622836021352784327433475673634321118373248002497155517308886798061596517052734373515250506370437155747531196349375650638578169473215049621979445938306242579894078671849183024243532124045261116597223823401961805060138406776731317699157920078366774523584602368379387918765693879207597906291089937371099345575171479358055540882541742616087310044614566613077165348487470616347833077018486338220062401340501473242838914785420065209011624588884772217602887611796792278289794921875
      ],
      [
        61,
        0,
        31247572072842352444415200721026122421053633991066251798680139608398526993917713285658163694218985329965800057869087393117568320799050788867673032917244353806812296688666760404928475469466891871199718436822180007985319446184440254515094015853991651085004890894442950785686892614554787953314592617422327048076903887959918931585240342120312873375296373235223386151064583498462813119177294224125721043416494017302642246870495858109301779282682089825654933372480183452831883930383439783786405684366557539577064483008344238480725494908602241766356694655364148191668556605931049576380844259586900236144527619156097940547363914901109472033424676997607738898921730191980113416367190774600941644974552986870186747863892877039688479115222355652799117037347538393168223958775818001260265822335069181035278265178443531972702871573192622685151496317032406888714622964795704295178320674792435985046535789447687393773195712811496795006940118401503140384015196573342636312905577707487303062921515650338895437087523693456087900793530690369388541089727566207212963940236079881909892388877752180160787450904905666802412994223522545200461252644578686933911226249555135400706034694046270281602459651121696328409820903577949510466672901074229504997409626718861437522930276251536605873297946104829743496000021658543652660108021914148015588771215957130671196473657646417204877321628283344494991068417252296897732419693341970117484730371169215294796147549250159333820576514174959738272485666452712656851758895466702863317114157477493470471562211450642810450825184445233475053479155521565575944218605503073652323390463745951612119902574401633074718578225769534039514416691160721894535060889874014306017785215592884018166091704126078139141130557631996690205432557468320803231855495868661989513562569185232845155430417180118715000604237667164716460958641726943074534885647191302539924290532149808876485132115551447103843864179634411870094277111698026550059719850273196830956114291686137884831803975822180561698877547574309340910523782521332529538282960856130724342250565935928665297662879024572383551948964760251292073820566760259088871993668642713431125702631440554641009134527655190284454919619520268509660821838445065330675905414840864359138855278789843565927021688309794092516522570375528004322070020569166152342511642097833033315319255154616992325160493636008094344925230172072360255986715874126772242924645021660406354722131613692236626734659710555635705531796571864197923833454202617167404797153993184658932430250794799318359804751405234696984941089627042576902462224756707761037175014137976407094245373309952891619997663832507830421154823129308549105383652202692547775322404594856862709587296993246815114168879278322779706141367064317554843347627867040782601255462337091648996594487684175599910423062331020413779618083440334583479904267696633767486856276501082333462508551338450117075633024836619432974012482219835548002107775429597475020305144214784520582452432488438262151660817162826253131877659892551318962709047943927780258240752403038000210314081266362044259493905339408574228166036792278289794921875
      ],
      [
        62,
        0,
        1180499896222754313424422355775413027606472109290605342360885227488576418379433553493210068409829683811288566518515160512809720589105679935767598414896481510515101841595185389453596011911454738424171199693620510328543258859318739636185223740573360780451697966601838292407636138174756170150764784774216993917285249920436526856118949717619665012132936700595189687403178341722170886522206360163102665050080658013381226562718854340414332470230981775403742653351258215219315145143965083263827743269766768478639098013383136989466801117416992087255642884692299922709401473476318777881537330625689680279075531391842286469341243437538707648870563762351448590717058902244610723090235576672855639321375218860137935184023965601867192177832491257708509318831927425934196930341056200964232620824012819439088841433346713464961003198272526539549232419036296679822664123617250036100764497390354533047139417234152101664377042762243340541649581286215876043940583433373966801707574353035880001260906191420880407441214016599361253757941784083187380315442672995735952729199722285410845244033892129631967419656241575978438223441003760397529790389337153347467756865627121416994151157616471559840507300116832146381264540919718284190443178813990026494110307983798104909625064550112255725802304827422363941961801548651099234673906044476399148088672486018386437964698304795352587424650122411854228340888562572304699993724631108023752687428132053386061276609494071103608014388634921339241082629585964710082602458102772415762736670641355034343395718449220536122444608830919311837626497268987181845950330043208014435616647384780057432810090702923215289146691143242588093398017683209254606190719603313757516878775422819913035222446785588515274007119968865436189795422774020679510760281462704586321179489709607059640487091711425390397944229708792597313790388941544532238714945156225575035126940550635062107838959670593595632891168951690391386145218570335203962234827472816098283519265025056996177331008289907599846444087155571624336591185328410142645365103605529198068223851046308971089366580976369149578015363175279109863479046656657282624399592080070276902237723818468654027266373004190606302673384010168822935284543045180428071193541195777753914172245789792056322485170889163761224196206852740027700905908007136124872332278626170052621109859746928213751541477072036827456767453587391559886551539976928596149919750709993555318476210602559498947077005150129550652816486362296108515853475758381923473796839646078254471064832423196099908565786431901791174049710516108987088292566765316748183315487494118787764797112132426857644698386746209640041688795831857654013989312581622477468104388187267547484778934131566481076301260027242982340589466075269857685558714055781657878872779981479235456262264825580851729335202045664447212972466759014608919261116754739860122499870232887875992161663987928570049215802236597126023537034093963768056144279482302265735815824666886041373295362097984226222266340621408056801154605714778590488329880389708157304215469399142006092617606355360063133810718797246024583637737661954943243204339398036792278289794921875
      ],
      [
        63,
        0,
        5574753142953429460540685719767463281930481943151022439273281956105386235031806300303112629828160537816054207575683025181165104911731568074225938020788823659158479552860880757179381817772408688463226119580237316463754063894293245618672950290542740116081842394337288544199080805469334599060956717434450760882370577839510301146518062806366544762042579027812706237912155812621687292385344812896040857797770698561462776175833866818325197613139358126001586167533979465160739179033126571725210437769681874007882296643628976942358790103292698247537578317318303871783497789479709222932126980919506376350656710128285290975670919850778132052642377659582314665257071532220647404127710856415328205257961217016400139983368162485941464655840607898227704927596761601943676606234578657871717765333381931189648999822346256474171949747740089792984895106453860675214591802273780204400194861327793891666178913392909602527127770001163749971126502520913281270161406027735677339022824533276009721613146601040731366987657005649041864212838030087106956114472652853684855756338061284749668580170250107130177876899739232606709020186740064823477766886760314632448855764797434439678578953618371137499453741366602998326564016606349406304692011224605813185556207700215212608534629266266008838453708961000232761718995426410921954955791259427599624765187376037003679815312929200542757746990796797137763233549585434654780319992538713725244732767414240737843055600352076862304212107596742624146306221437491799970010889467225316932205676428608379856871985115560109204116623992793252287718237224991258787619351430575745481265726687653848172037773371977731957318099752431735958967098680094944818244761748459021388290297205365420761573043601763503178706400395007233479933380762022334852692583916437469214139697936422241188018322505597943821135648811206220471199346875624363550537945144624289907465172183640700219400160015060594531933352764638156463520342461496876804657669249365330733734663660368292605393077340255905338826532562486987822097915780098603479404366446535292066134748131337475642635931608810473129531160851235957980965962944340057463679345063453607202916725145710523886088784222673647127941668255825145800093474148100118272753597070491220286588046974350366842400717885123364678866233233810467609722563793664706595956398651421277434700231537183518577110584986198461801034723529566400103670510040052731908854657681267007975893652501184979772988870768957882102078553442706995732802157962895791614168934308365570296091595560248670982381917575940568079935642725960044055406527348102163328922399501671262496657880285440130367419369718138385032898921454646849277650298819786007670638406390172003032296237749153597128841286832259583412111422286900678175244513476098575608511234358841824856414431464030410419082256629794877644843702351505955301672205721616608496745882564235014863399402999408592186520559715219410644216744336297240666964826794517790913196229612146153372306155511151837708402356870985193652454208705593559209120653303881853833911016996806737001483696432698048142869311465177635000929227995115356906301025211994587337811129444038036792278289794921875
      ],
      [
        64,
        0,
        3290753424069435895120450418016931033556270735396791311724975879328115841673790093359855690471445031404641956328415211586072387297664659123328599711724145742670102183488676847594745971724283988904777941291754932990260583989840373948250251935846962372007923223634602107367347757902298184787013097958708064096106914639719168430684673862630355564497877454981205876741066082413762431874376665828183434118308804772688277818807348046410439914666951770468883337070817596746896535741197267768212647688340967607235953412651597123019820431532816253194472369868309375302757893656253156583761210039366751100685181402992951941450849409983191212652500561950524704802234820589094207076575869898514049376865296213437964391730752029363131524026078205378606457611408268535051473665814110170096775027308538164201490566296437600244018145802216298241336732519605777566675323582619308991042767445369518640239744798202726362830523906463787514276194393299383481296039239410972539416318984617092012788936038927222529671132899435195118036868171354165813035915756402626397164458606268336981579435280950079827870357865693721092395579379758349016156705708521413023967002806535521933419627389584629599080586769786004157486020044074510049788899471755515747516910864609806214220810799114130683095623251275823656351064328711796977540010368999154499054099188647840465182183616396154044796005091710324569665760230076765775069863732538318828161726991584136232576684213955318991235529597311301999241452149847411382975382696638671904632156231042479659981313799027061617207847012883608561206184299788471748364945120369108621433108544932964004242272322350995255810267740030378147109438343399180144386250177281619806070695972514308234719902106894388793600531030455873558425575889140000292448765780166287994584400397187681287621377706134499642997308743387560446871891171534389971409792377654876606146320898245181644036497235157453050395259162831839958964197666591303052084545034992753013979050745704372556926664511469884242199751249693819260379742737263540456904572330384822928378971309991503265380024454484348427010639591333665805373314426722649352396677012500671174782480686420995249717021033425692996526706078773659776570581093960385827808565273527213908106944264543294227572690191227764438110641037620895970210976406547449852119242280208022396674169928739829894690166915904212062283923310737258590762592763067985428212107664046088806292548737682251350970443198467539198226573386214651318178731839760649098190618096330250009583905756907716870535852911734504490676765938658793173708363477409471456442413143087475385448660280851252452436997690830715900549700037892711681710543450664438366480935116882089423846393293174559401187738928835581158696922453243378221812460919986345647603496495715276944343822918501942258874721642319158617739003379112880391626331641886105551128154085558817423718269034539418181695676997012488344146616949747232892091650830408890693818524916148252484541690045504776272526396032243198147069151061621014250864496288921650691925565033282126780787070887066337405288141350812693349467262073211982557191276893567994446038289789605874320730607693244102036792278289794921875
      ],
      [
        65,
        0,
        242814744893969126197981233045010704157743211339554985273615854273449193341291693454635605921384700827398605676378055414695242675656557703285524605980400040379564169333744942783310997122521472766972611014424818117990055679769025812898596218131308357965764329193327222491711096046088862349575528074992930743074740850583431028994538965254051256530469157723426135604169522218732093581333859502862155519513490502817692029094913987550934759499648103972796711352946243504824839673235458160935052038414240839811275901496552553528425473374739376766368330970395627420010033889034207648501112314056675230509276002618370790534601564047352020401648518240241560563546911482736287145557924627759718991408638453813252755532496851250998286571240370654145259562872243479812060063889727249666097683258663674649270232093712797541161800642607591198382677685809826978977618407593249327731652206261760286741761428739781347180148355843794243523085744249769907315266335669047767958764869489159744914282250404424778856406884455612226084031698974187903734208141677430358551124582589148967534604315336129238620019144595226055254128478094177359277267205386872916768821143911692366869262311286335797969970890372389630107834498979856368361501124292213890448234549530052797072189531386850615463354059988470023008924101051279787569842708882196302015210389136923820643367589380382521926215378089416926011017713561704485159260803945569583427465858828114981329513092213831666697904807766935306002469015716257889720860567207180034022908409169512370377768221912412214818930903767918510101826147963219325989157134009235744558859390544469917947589416701973373374663859718018962413694173927351788974819821883356366348164170859115040902297359958761879285187639809078450005770617209166046557695419365920753792582103861604152839617274723810186798882691114437388114136759496102228632922237573349128586471793924183109081118686370490252265396577617634537996129321980951719278406916511817164479183844790377035899704435860303950398517323498468173842845879366875348841538703182079731729075490414896662506103852456287046557477131904347945354440006075005671769124752254868723549158981411000644474852157131728087195996282739171638105817684694291492253368539662667674595999194915848472500507991795877991525215298831598044816025589509833276462406876586261496802189746891810581465874177419456754095332722698021462483771453657627394035990025631197652908606531431598451971858418378136261460930706738066213557052000128020206695832335893827361742950935221979373237283612564497477200308008360059827498143633844448293178920492592172572831145700625842180821176346650838571790553955553219474199325158872024672075363184456709210624758038218647978564606083849054071429365028037477423641264187460797325864101676474401074985255809006851145001649393054097999414800986560537296522018831275065090795537908933735715784605634488589614024691751918077447392945391947098501936020410624718101050196061098916466987883332973351865242847115180394748357912772101684094962687104201844567056802999811787341697513153042266749935353844988721187079517356694763812759829834464196527800744760783704284246083836279230459835964897121707718036792278289794921875
      ],
      [
        66,
        0,
        2239570728191060793352519595581338093715633241620469011384514400115378897746776358297900736770801550463852543444009157015395000016481607288903418265344882963307783942265225579353803811598788930339305823020552936425475505828416730619797540900239557900232954400585518504488574964287056801609614374366767839977820668454342332700016805680188617674055265344768812694699499387410474802518596813435656120494010075986855758620269539882608558535668161832802641852552059119673523182615038280239629752192940883765513819044467404214589630055124286505827459678495590175748443097904753706368032159070605757773355316168259207587629389997653997728321351678102844189881241116859998901181991858753054650088821348481911893300511911821950570750645633550169476457988560743714545307459822155939465158485708774589654535599016911772770854087517751360669942349098156612814075339724966533915616600887847954927003241728521031736808572901375457845979975767485286576633066802571459494571906662669395750039048264941020938824297160047300936878192767118218358631913364581913079239978795887860312980510359589249851363164791168252970491883222420773330576822435372586360081288199515630671875594323766561518043053831919817332497697662584700812935986531237159264012707868670543844399965857768533919818850913827347336293528026903132721916673601803706938867616808303465401983387040146404112222296500381234971441769967425391549134158832482683557601754945278689933492703871790965173609452166800693420105760307382863692059640034706272856192609978078314304355176670858294481173971958347695264034337158836531279335249409868772121782463596166098101335500800617778119854695450688536358883082423217063980871869455531130015691425699393250120134728227056954172281949367952520847770488610854950065593688529265177707744992526210995746872973724101319668392198172338236712991201251871112194731432389069656636499471608063576192143608763812787452523883569188965595034096177876975555933162965866110931986027803478121167338699379930524002873836667932109050691987191650175008578322120540005698648970436371173905903344019250699142498626219549960783345999944445597121999330567325675747181696962470900994901834818558158585528690234750587876764412531216415847676873536635340578181911701346264829005596120415499402004041046595273677091031688458628417399638628041444698901861837335535302371031338772281698649620574843484202412046599828888503932336934469174913696344062152132627534549522329804844324391106988777604331529636207460434167711851293542597041439703538528603112901846337271042305350557097569439079937944110315158300065345316871869817632722318216894121790981844595479997587747506409067790202801752195305187777102889297436244417186611832182650232769178241910415483698233460990347967230210831700839293167714375387885023995196446111885482768320224623837713591036309308468661662183665605579374120028442008834582903734188183145282581097163560940202542372250430491200270192616456621131887975103248969094269423019175537070442009930676808730428201357475474509550251992471691194553182472215225631044313041681025005156057548260073745588756808685384005762337010576817663747858381962421074299534326030807498758569152454598338867847145158036792278289794921875
      ],
      [
        67,
        0,
        2582049253619489733045806762807296850745927039297088860469137857507701549544982104243928573020376198164249622547481640004734250285895610883769304731884972575889693879776312155816790779399921567245748339842370988706526180537596482102551811906161227653114650821005572072469295981824699612673177522776672533887073544578692620904038492402535057200584166059047081119349603270771129071454455229072416946410619905630344176098665116322391929607026159495272655876315494883989189556171798939663419068613805539501836839501275042120101957472291496030110712599977621141854847081584493230504158527842293105610635406552216487141030336686895723804375504090416666860891277268779357004814484410343780097904394684674419465919773505057764429301127848541738986445462574579611006800761700565103685035934942571987076984872696271185241530668830854623514498648984048617929715713214876804176116512680279684559101185326238142462782502156637225561912678179059554233463201992570914675153168388712921404711584903081953687333350695393045736476242560532474427090875631299927131516254226836719008246874117609770150973139833562778953782579805433917903146275731818809068774813368341981638068155229910071664734724209139349345219581816832035260433606349069260506419858699297913205933715306623984884565421213547720437297539016470724191640589790174158735515675009939574147783305766285195469145087481592679391202833134042135328551398774766176177131550250010041361238702578798257054653797255330859302865239188084559675144514651343609628910046069082853157587210439187718413397712091719687028267629995623978020351660510213028609463300376159332943723770330191817749548400648009908245013959149543327303976649422385230212975093025803006266938464294164681582303765512353469991219504182331746348321837362012571238732830572634989992942435507379390395277115115882328766487620005407196353575542309109521736298128369447812922948787521953095550247001219870908431587449840501947010532857143013734029800188397239903393481639174973394652040501826992422796181891988222329695938861454709136040085969486262600394506878127593902556718187391980668833692071817351591421496636553317792665762001792226679937603701806651726322728977933105096560619605581518811005079600629181898579917996723499533184512759168952159100733000956462307554894963555974286698654179033907502507902367545059854939763718394222032439047021305078829120510225906021275130038127489347720094685401251305777419395478198556965649381054220703292568513677360360195999186419312230832891841673554153319308223236688414593285721276899004595380986425910421397156390962551652402430196557362277100202798769678833402246062044225830997479922454199675149715290685427288812281466389793329588793108786720439009639172129530526104428649497418503497111158701394531796068674879688340446470271846278532599194273235613587444922491806579887069004355610734080413111397903477768178977501140425237445932992321277253824320808183866056600286884822441718051959612268119288099628646256117178712582779129090178540450097709572765738832273178422917294559630136999622465309256221129248399961729516266302380375668731511621419511842317718846065037074504237624536815426466587664783330881037811174459703150914278377039558036792278289794921875
      ],
      [
        68,
        0,
        372112513806496040983138050778196245736794184179149585331810531844464747651219077052870328821665797930242823862300188610550585010336011488647648939414776072443083711944359745604852774308236664558177890468195447015218696371697163666289182154388198360506219924664614092765753084515403831975482668272018502747816015474227987199385792112675370012102593160603304406079507368088594944113638703793757180030035536888780101478102201421399896197665113244937276246851040156061890136384702515353672372976321083733936567919770562716504356365826331814838134079245961619642318941462770278225971168500657816697971978078172605825796995627643836635709287991216854179392011238671635389814388350592573966849387078544951394428952365395447249218013696819910515253903665139116957822837077761648041976989961032594947253285483261071886737512850688307824567984771293940949877813313715986189356430468518479652037163710850742787257703004341914289457640857633224204872781473334297310622628915532453322480295005895706870955450852104551332170592254254830302632960616696205331891507256765611287920492838702428566647893328755874949546713875322847270921288287526556776770655641180845669322472329017855917425432422200685515220222084500126814259552994063779116766852244339766346205629053874994718290750579308618808107949649631497217278560233177966086411456212105457928050675002555380347601675957348524533153577993180758905026629322585020013744529862130073925028514164158966344942067732421321022303227237894615571977551983846624750566211477419071247783367539644464076213325744947858351537343967482698730678439308866305158122109743919657054284774928222753522656571332802431398868228328726165929998365569693164704933279755676930617051751550342802022792239943302325885518081546199939268240736059992431351705187733580966972028514259964844895157045381242217509006597446571586110331922377390285212074656290313045828816532034340941113865428745950155514371508438344059108124464317688205862858795462549632897018245777220807776350639008156064452277897298233167273930884393215613054510497405068360653202707165906135916706431951886278151937488300171078748236075128615256331990249934553930922342455397267166817116778783139269546650836199808237500138474186165072544294411706323836007533950208595095583388766132089628748557898159321426400712903003561685599512838623481661072384457661947814102107849491979059397509940608463844971272107612289051519469970061079084315488194112742007082035864792710420577634965515051255314239220517233366404620512632690887615175695096496325646910263374892432040128903647499487908810892241249497420875873154619044538040740870215251264882727044896074264483103632491359929693320396516265656115585131172714722019834968546545468397816906982514979133243867268198538122418905201395116117707469276273613720515617827272631218171263469513735770083088773686433129108241680298544397345716339388910122025594152708429477944417548790474677909218533229542828226286246547379042026117027339082796317656283205807983447444768246844252112746068995061767760257969105330901141065638455193280335429519889291619427467369036588095398233394480800101119958713498945527382809163734067402648921005523206718419964568118400922288360176294619922663440363988678036792278289794921875
      ],
      [
        69,
        0,
        6703383114075336471613346649551876272516577688791652171599728464208448591367123856866077525525919126295044553997264748963455755688150203163500750457069771148747819203609822399058734552638673513710091365784252187453878943592260041853465650330218306156793047238437724439640689258180202549066494898437981118412633282805284775941214137037883417852823742093602121616118096878196706173768610095819363801633834080288845586495331312325764032564716527077338420723598708672230398732158729217191765393563213813575729430279361940036986305900424649780959155519023233234471096557052093113329553877773397583723802191706179058715001044790317885522148638625081395865256396792695417151169298472187190065638363485216270498081256360683503658893956335808473663116532144207920122210316381972592919033321976532463620686819519430467164536170034492933628363681084066172087808998500471227138479203781040242472703284053130142156082873172719783317468385847607049352698419909049769708366093713203817396015097458644285542461723792888960303085337034698994004960352120591768828389370519755559201628875520988618071646148321312565789408059590281212724337806425427668727236611727428085726088071444889133044400606345388953454452902225448598792342919207745658695281933522822229006217338934362136313200574240906601469033921120186434755441942762142102168848701677613982594932481869118855375481616837111103827053501064187414484733002689412962969619099151500811877954368091882027397694123707931977860920518316900260495165304701332694343977779166063311188510402758531811985608842871603370147476972367421165757111533772700436611339812906983010516664554157047295959682513776164573915695530632218053863745047688327560203962733961436131700618795430590884872269474393574830936208674198838146518788913610647277234230234898396379938369257212949841256869797543280608553204590482220728110916795668701818035730872761889050062405577689894537222255983306209969711337042731639750816962697996828006615719560833703994983910587529563623259956973346089022271476777281532155353196316940541591114942049716713541229950538322792684065581840780577805365231177456857139592615328291796396811355986117514395853830532957499046536566783196364680920763289563096528304618092450438482552380280112450887087792230985314115401979516472140188889825191038310369342435227170783423602110362381341456938226887929900456327497703582833078677674070192123931612582478317172557685982981120956668827666615318673750327123523215591730574483573800350912639920276286077196855716219574269289443146846336652175924786035694694731827535879945958758343922868937798984826084644976695781618772309514287218079685399880517277525729227342274200631678931324376807559966315066151234206944584314637432788708572259822393323959116506342293764382828094040436256281002503689127442058205000301042191129998242743456715797721176388406701550589951174535513127459675811005499915813477012292262991104693812337530219725139261995622134697874192975820982244113183522499734049172045861038201348450653790205160634593898226611971361588079245258506056324504707649925239043034014794982275089846227180884694993089795283819570286432866789241099811563051729693052989574535485533740962085963784608203799409248700936559626423142038855886476060358036792278289794921875
      ],
      [
        70,
        0,
        15094676847335680200311423076543848302164919153664692774293065578396676899893940771422497659119304356133817893639995682766461235006840551837808078549226356539847538476719648188643515398144655832049982815952564355604305539105231048530660456325594658773175783311640037165982007908317831494572315972779077207721899080880804474460448847961051460273635140047411360340589553311830554603710310028802303186264645877994244604892225435549634901282159999673279528938162621815339412308201367341477655295742076073772919685290607287414405295011686548014259578294256660934988634324125078396893974264614297138650094991969024524108689031390012951270445221165226891942327883767786651664471657362908907590223211528155086262576218970320274345426358026515995708422057263470816430903312536113293880340976325914085731411777651364365485714987425851726729964365810127426677418203635295149330980443831095908431362430387036925300070547424728512832937014268959915635880160246583788877511635720222487194432620446863126448723691171405807478948427892259938023449552040025246113378183402333702888950397192817392518605189733564044043331113070961257221984950650503939638453845800502086438029707927605247765149005758383999605380992675186208267721700345599181758197832743505534645095375997831038070948369372474739096315340264802721719579573003143981827418413864933991886976795892637488235931273983126120367659406249525369788537862234139807701885723233554246695880998890048937144786053472507788904779383250623601121977455278810067818082580860840333760561251401855021156277036083371714151176256802584949957852503767971239630693208324200615294747418138185466642223431739767382578395037666028241392368372355011413874300690138082268102202496388702992086332229872782979736860910827630058672647912785547597508258482490516231479443013327818111904381748077054403769108369616773479637109321240735610653322683315171551753885241388419152927140861314172947120220462905725609169838468805421229383351236354169271885376316650635058403664528452949707759491694026646321762508214173929538865869936374744768131641566243408734189132924924736762233748505584176888753773665561245775962184643923530944304821770900568276650439337666028593147141113762197859915190748890590565418575120930714742531609138626495779646312748987545903335002847055014709864929699123215406269123638795787865697217357546306789071971089970829662512572439792170979848250978737825292175082034514151017743676749494844709942623179582662907728416492985652891369057564875860285055452737827234443286308317585534261592410635060058485916156897551068057883528036131878460606323795482757594056006865140042304138564543867855343229211584427244549815981794276101521696070482829505711876734381747486789429353597522394850344759952208028263484350276542001913761800993040194844772811280263158873063322982735030600154005749494507650114751461828745639676333744394355700028169442615926621583257196484044338541243424901327591366197301632067758727472085089978114315143417174743675174231321636792148683758222163808053679146398933904880883952389974510555186318413108758969645516053407319644802465090792877209914436591566989039692363173928409375419632778086481101127248751530543106316809538505025028725777809470263358340665653122752879029086124418758036792278289794921875
      ],
      [
        71,
        0,
        4248773814058688914263093737449947499348628208886369057857057349914424199246369297698665795149787546054171536744662076912613418396615151616966705948712040278183469920624522199725171230212856098720267076236528237590440172962904535683112098624412362326118254204254492421636128445773477344528120339807349437348273664274058329939669369261918085510310785248462390109196431947509662991937958817000451950093520274485264902122365928217349277299195082197536628715184816062117190097022402731975262907976147973200576263916155933718851858547227223016549669154309660860676934468301085494501515064022139178971489419155505880085083784634019084872428651723720261025316878485338436129205927604209406103949151489187069272887890779826221614639087993371928983008644317595374455321641926197144858580106717736458344284449845703914679263437655356087857611053898771093079867521016563920587421096753649825363115544960790331582398669851129213441326936621582718050873166029918019481187708694462157424325596753418319707268045834319853198658591130964460163920080116497086890299411057177004298450650590773295416794224179218641556371696536113475483396507269934388032708972090858354589652105754060905433300547349194133087377858597254465085176578024538612484508698024500503162145887017352603798937331994250544598137586882442923560854755858733729545621560016489864051128446017534665978768422402711109649740973539548372030770045161355849043343612985969570218279749447072193457335530760037805386394532707235629028610478297273770780004782322982783705515747542385317282708700652909004677836959355551692920121786798693048283075990410190792627223377450282534056723454136336642321441860298357307404763621013514097083805140922835321347321660529379858935824066764652646547495925087100911201559383495035066495161886548971574758699177090188798163207557657648494998617479766966000767099986251598976285139667287739158304251365471170416849515676088338479226650257093681847589335997938743797302988848604138172276264399320520763240614807422036985439780518097143346649008340556612751447112761399469225260291277562358339011634232537814151605413193318371365936453174156439418849552088648597454123584795215279425026105686075587365561499028610365359597271578683087177510328241777300784070259880166103112506498928298650031594694284249545602984335784109435648249120467360509536424440708217893851397940299887418609485263917693717732386533894179624305877460966047850111932912775793337469508033433637357320274085074198241279512196668368875623954059664370941280983928714728717681531241027830376841517007144791861660432519151798780021909029578193956536236108429390072893705979308035336083629758044170722444108597799472348551127311499284023942884595412349424634976137937738987469155787093308681492535839317453381894873710685237297281530500916587917394862154553286530931570738286103352670139260639531495563132401909848154721664548420193172108741222859737639699948174634556217335364742615250697540804924373099747681002346483266960122270707730963092722205905508130130985919549155690793668804750437852820332540903306850377338813602871086896754491361340347169286593613644713391037428210039599387941564940172013595861197540722437836281318151514836490784121263823433180005755708206762834484701071754444086895310600578758036792278289794921875
      ],
      [
        72,
        0,
        149490438795126815782877331780887645347123089934849957225473493430911284757842811798611307815393735273342192468541301342601717614520108350045512785670917342179081889781361718125418066391929004643909499085752474175468119042221583723399050770792351740097621818477227703078963507778307699086572608417634707043375008804023567901982043849959881138930931774851282263672243211932538477117424963235680325665175830303712757585830462517125857636644610156875313714179941163958985085823010120937141498032535672649191454076755204775056851822433553240491306740445640166913765329889167392243077647800521776279728083368456164978948129421893291962384253036226585809593532991949091027323251923676598041885977667341955298282182515719611355056363163863453138614329254635060509866903337138518949703501984399877921426634244934954083506894789059853801689921029293273304099479356912980078476992378131703200071892236554211751251046456322269167499001126128116788726525302552684765737967122133725861525064160540457879259131044733596687417353930964773882814207938329919338383622294050842025715844100202034147466842818398877497286013638939127028379821591098484500310830408598000376002833006016709507016781524599951111547967740233725503991446061102654340619316036057640336104935450836585699184839685632439610032178891172327925035925619006057198796033711267206382901651039654161895995333835168055189284566192150463750821002952622131384554880792725119153071753720095709876153798186647563442082117519493762446077732345671126389365675548616218215400354912101172854889320860035681240474152241967143972067629903666552608932774776361561808792016654985821435859184675991376275577774671106392345331087535297904750801363834479911207940420974162888503686099802888886179061690975208562109258833232005444458118078121146955442320405702970120754252419321756329406878163905894359444705914414648515467269899213167816063750654060101195111328749000617675821702092133646089713956499804533854574686554741811750322967612969721104274160934369871174744994277155048718357271214039829062261424230142023048869559094344897891305708350397422832155881550870744680363621289935051246040015261885489087563022221706136132413541729824862361998558989621088922577865648517764376622291302117506758824400159598581325023508773923817971991438387902846895377141749273264529757919421471590644866311913903842135213585987495359345633819226681923311987065665307202298066948896129675279036386048411688043482669582792107562832903668564895936612500004374076672823131242722497600473709414410670786114706297086047083776801424109889617827713429778246258488203365594133479055079735388733063731568147927030919027860210925794092847633051239933214836411400825831765321370379114178626061647348912706086358083855951784620547232831342969356051804639236591198917636052061422716128160946594359966243341478535609820676798784133959958012230048006972448946900496051586073686049772847263967284222797502717009155295762330781698182969559768263845579302789410519472676542119649063846469859463205910631958495718725058179921650307219088260895550886379307164911836723232595992007957551974673716305481389977335531988188691877702173725282304244446869570551922852576958957420371471269903320474158324356428608582054026703822610524526769551056865496684492631902583170758036792278289794921875
      ],
      [
        73,
        0,
        657465902786313539310143110896104354369804566257158024829971762254329939367113292031857431051172503371862776574734900775225683892992559480048906589088095187840154757486869554986358533355163765969472967867641084832375251090012223311294769468525378654073702952891083534235516114207978204541004727328220015152514607126913228035739220471514215621725497531374559958265060432746761703936623186378568035116852921424570829020038681734159802107554678391553576395810599676788577466696169440603782172111659961011405924343101559820834416770213105621697190148637215972239773333295520349671298015351222348894096655085611004698615032985763144042902255918608410751449978188887102438331790594014663449122384372346569769735851599438965248864195350820210462767821545631168567680207423196294540776235094304513085138017518887039094510542497978894485920456160033345103656554397563927414702385245188176845256691802318868386498522185694971007446298868309331656850985700849457364705487510018993982047574657668472223978995888928374610163659653055324436157985475603988209546790709220666519336309341323367408816658882440913150140232634220041725115918675802585008404393444754167102229535308212442372855217367943379737500066788773468531723167624924526496834353849463609928660210880742534577133039724007619601635230314376362354923586514153740178542580264130579116168466011655652310676412702763950852145842362571462425114742519598828363348871827244635116197744105994611836203896539103829565228409401340792661143900126267508164218689550099064336410132605019588451770286672179807228616589942659850420082722532861819981317809292371900208529819692352635887738053316931166964494015526984553844837894145017972675971393924954674024040722064939563879376448807877855759589672408007128677624080701943545084583922678434497699200873339198855637262546804069619892850667910168205590781619916290268202889315263563101802785178720294479986919810631924429966042511139064294868326749191051179474253390840207746539359840355021210382387071158622310553105332389982069076869165310726661727335068511711335455765677842850959647960774293684142219839531868766427536284720058868068441737329673115589358155124213586915773799518426263009873305812814546835677463619789225594293191524684234291613799714936351814301908590146325883006152819810761108186563114529283830490150618256105430018544339120964968514424710052232569958836138064627283436765166994059700548064994891768855108789878489465284330387605134439270504399707929876167557939580247259341869139887113312471525607179847021723316663737306081966098488956565617746566001693730890454677676495798595104945854068855072354191905656261339690288392442452045188282752266661875004607629160231428817256979187464654967462489184449562591311721748944001803091703024705590984574461211169942992134498609984747431851728080888006047176953934478122951874530635089487390117736529694947910233587620465365138094982029397077918355279616215477106611221630213733838660750085309395905808138765655111195820301434465368958058596899284896080432840254997644744360675281897217327537905310089693988887158216544181476309974951736026061765134775304830269278601180057127475825238427450135895968999304609558798651296758218465375180113241764092472338326501962993822224024529628782208050010452919000524312232821095463298758036792278289794921875
      ],
      [
        74,
        0,
        361445702489898484242587361159987504691099769987516702838532659398893256034594904558372153536967372535103424474267838774836580019303156239064111214414354088856523412487521277704566159759734498590639091067220893216666531931080872970452194331030326910703386706279224510945207587782160383646649649292039283367877840104252792788096487521954373256143485325707420239019674375794564263927742094138059229395857158524268551854534808614792029713155886758698304080848078404525353752646725739382332420043442622730002994338941663828209702862479256797879465956522473183726040853784939935958421536485572084223498398560862095777186027619948575504244224009446277040625800582230317860174971635129831690898287525558193695525814594598775313935565005450712177700792709671960409202612811585687850747553281617005481700683435483992358078279780269577452232935862924033059757776107674448924505139317794850178395966442206724772676899005920705889640563079827406489455956260086378029358992769293828558986935093549826141025486941049866412413329521946590181423469652990246371863795865462554042726540453229814988867076177486636106790957850503819319818010470376006384284568386532917380340489289823883599785909992551007464369726631761924638122085118710017626406130800829034604219240634855111527459772742164612230869884739856432609895536374113485740599506128862466162450265718234452383101353159015483933627211304687197105907821791936036944257003545730918603596588322313717456824739972744838917403641810925769053961845630608509287576915397322855773470737382456128759622816896790941603057676296898640555543681288736882736907795599061862117638153016162528812994370966059579982916771238740478770374999518682148432612102386014790853674215629352008673612332989653740669023627657137031087222624062496299289871624270704100881269308416020602546561201906282834925888536607985870976549817140649312594887255158600316997795831474690898505016266347394331708116817766254702062362559783709792157635427915604418930341087449217988354324803651146959573076828573480357614238325801923068535158548391272116649002789626828251684869858871702302291512381227985573658291889212772894765787364486600416022727706636290443617442428240298281712754570861612170872826835893669164508063947398839008940891145063347326804689428457539094529400224445503512009420518023844251324256299466696879308254204520102541454370023806380433688198229034018706257103828190201028980269577339919867267693725106739066133805621861623976620323646976444457709723334760300247040952141321707677321965290633325307818559288392859708681905430490417396734132668092497957373389630650328409517229656912580456912776478410423196495574759144052341334089719928561614843290717471318695855929298532716392398593554781439866325631270457910511639994861108297076895747959107439752178573748400479602771494202904372645946684560838636533066341576689766189475685437879476453561546457084827467790611416197981091755721942172687694924213702311651504274989511126772655672717371031618730524399544266953816651847609231369123420613158689820850285190672807630778193102274895098312171818542923412025103202321707280137051885794213518014905095163360070347080035074425108292091556209797496297523798139965018810465324681415765401095850587341695208538599622873208276133767158364980223439819340660883262423278877058758036792278289794921875
      ],
      [
        75,
        0,
        24838359543581755818209318971553417542800723610634045260907199283885020189611120534368704086792987003782053936061329153106931635759311501897110727019971457254773581600380215241527552504197226601294392502380258198463916484430273597105304745242793559410790024036161267641589302997628960225537911032629629751356875207332026611635121688456730463814762635045830698555211518151574679221284505711398191307298159882526403745859142834838013992986676512629959303428152831467403157162369638331399788694858774970907125020990201963784398073031105359919060805972741421221776167216683845228333252496231318425095079001035875430021258481206063558165848153507087928165433379340230923374489583391465848354296782639923726271770354465025237239980152718291355332385940909079519483520241853202507006001124728397500229994164905007912301786127938413828789552571556202046740495342582717691471690046352632387314390648507649425881286246900625224272694760639513302562142363485302602764978882359258227666359911480778251312945619922602228559028893760051576659000464377901565754524222945346421320447332498920113684217032288566569317644351721193144930214277517825856723537832159865533393698110492572994182837432032826444553214212605194867735006071616022773146954640782052452163542422477444164517179628794248778484161887989012204668261042703246248059245747598289233396357967981333225931976244950882498194571659494191400846459568519387028878867316021379592724070891409176749013021321389562608219158942530698055593278827257574417458306972913690720372733038422769293576965362669610765327184064735002405373146743174192547225600552796322260710967487362231281626181803028682018851629891337574794204322307776605999331234782896311379349514881890014009565583421005421078685626506446074726398343370360129936642916357550355997076686237180336213748313663419501908552617256263187219861686185074560398197999066637280975990588845659312901142119777144883506292387864328789109999796434911465550071092293865288592539682176842895652876445172857740569744039740118462949963624357791320227812562551866344557901309541839455124368405000688848063810527756928933298472363968186552831402377391770761734905569758768786379950872407421775260672097137129088461628377172642155347202280136262841324637911691893380819995821256587323049614420378439390467614360158668331609691284313503263964488694089821863346895114341498591080887743622791864671720496926448025398134846033273958098474195900387216972861251278292869509001540413154689889218811136248071106639016263762321425299619243147095999897796234092650923546554352574845927249252755862434620742696038433178618826196766782695919091327459259463102138021272728061409347511227748478645508532520259078418444493620850472214942640445382631212303823474523402254689808644031103643163116016405961968954668079355608381379889231867345334594425663664983516746658693123257527565922004678968433003986359728787205267804909466605768881580106340947105907591658907859502081117375368809940096977445489128833061560006629618958344834790706305334696921828368515334735928200801034914042979102527471293489572968233980955429389648765341708308715164195224943531930209135082448325643916208908932584266144913641201876948411736648874130424658849236631340182253291839072956337974034935918789986825916348870311770934601861900044853092040313731458758036792278289794921875
      ],
      [
        76,
        0,
        213359883851946249961009926730562255278092535367576883598112264910244515992299004821772508616636245845926389139427511534949826027965551836397564504655064386198488826608508392132084293248851050831342341032942634907666832205294517354098656660160105462492031139559886807768648948487171849140525892028866091688187163037539305599841267779529955831005612312298500248874404874750724600783907492328548726570233317268268121492549267630697489877446131848495099762747901943640545917249691538497813948250368442207070889315357811094979279680920040207454763467566985608643950805267362882899191549244974441059318563112301661844397660817372635417859478981134475217438918966083219335319369845176979387850136955774693491103938521658663720238456338576651422250812165121019008203165408023269505226098218993416186785853698091598702323525397869358513827553820766721675124376395090818467700601265270837418466063778555963774677107785078767209433609132446643060260300923409849008008954007759408435520366274657448909872951695884660931749429022410905520597279674766107282706134606227035782871313353343719096839832788779359568281120097747301646759459839035734849453762880031195968016841692901189617329840509651018516765133176518257451663541857933851374407263200819503211254128637890959234307503602030845474969606973667945415231026653606824230769150129630926371464698808895411195089020609620717746676821377196881454200267276913017227894908186909986240666376036103540074788923087559123374731384378899855435692883165909702921993848155893843986488495051756006387878506131996570564862909993634900323859770381542587113266033499061857564856201739062917899280300707588034560241215343316252424160990045906304112402160210136338237877860301317755396803396215488599878917578575273050977088116394191485541862013858282398452416740278108986526725000062265456033628490295330149651881199919967480775923552704871382361983311911712387448804313302367103670469289126339846151061562850240816198443589908071463752618234169437157494010579764663897622835834964169023618527988621011489463253093222039426670443934270110484388308635388861004882472021311505367091991733474583156713675435728769759194825452887613123381776680661417241598926523421021861442691497238635604801758357652224470935923237602682329079589297010614801750462489928761325013139162343598982025360760063337565942230807681770746948416135528490245146592886953091472509005064524848909905436155298130945595880847859886444633443531389341123813531688309441705363150298182727763027825482096179989608348438220137846173868191636083720766492489808449772740310497274074246448007350457502135913632297459757463211559516828333394717407959875192253781133987976308643978375037459066281918294853110718227094878123020290623985072944029162437912810308363775057275692226817233484455796732924110071874015546481242316582152220332902216013164981665683789134304202304674378556095625914344709662382177187777072355551119154307360369140131345613360787666902082022346981648614456719082125860581706779071118922698988810592417869769186794653423028687678056208843943763381929544776979455594891921991899891223350122092704983117596650722975800511718419744311648940211473570414549886368145711953038340369142338513765754226809269611986446968231256480496404593554502970117833521525803961145155048529848815324434945687524453292767618758036792278289794921875
      ],
      [
        77,
        0,
        229093430855616899665856157309075970872581348414651421546704736807145690669681165215753094407090458937148730803910549801337677155097236996008525191102874974182877792995962678199705202069387855370260343643597467922229421687336459814358732441557679682432810970286526232470371149007520468165285784728568297720897998309997148946644569466481246291174214531266388753358864809479140751727719638933453152556139836039868942839855030175283544049648271024575160069144045020526023637171953758291098555986095614511927232358129106691501429875976254100448329744761853673352418798157986805863775075476373602367419177468671341364685683052185852817958609417765152885277465603775959220569062780017992459943663744234515234955782429879109675713476768295910393413401008520637554463203656372618971975438913970871163493150920210378740705610295925250782216805455415722985365052963102839325831692098539765954494516294413723916221075835933629530749307901597777778143368849664024526632981630469758709527853114706446085245010438096388248379025967245672445921252602698594945114622493902171809548400174452489435459708987375686907150141386611438397565396774226461270376092702565034344042750192576220249891522861750292784945282140135318536738127190670043944318470221852038710450776713748678903872978837508444482474443659308939431473353717695496887566303570830806480793832092057595552116401311757589251375535902317923400329097851702648068962134711826710214910695499824573410727207192488656592888530089834548752002451457926675546002780580744225508175168595023220487293392713457005916239645110305160516506247377079448044854686289207033604702926161088340192144105874673630109504542712568540505782797094163240180152037824201413829675077941908076578187916899204191661800108010471816919313036915871982741727985176321518230557075199510972149314940000603468876558027770609802799465251527957700391291409957853602908768972767559033814579852628905337644930961335072612666675239533176489548356063847293304413236793102459968998654779159871745239576831632893303910487994129889722048289169319872489710201562406610937558774408240084152196977920676257406009302820211963908763907547083772794941640880595406608894884822794895985938781616705372869256782449255842405787373793878960889212475899087042383704234524686057455131435667092560176286267300578262709951525076636346194986820844879792696045518234391006045507712135648687326526665728253607004843537373494878360415715543446370202952384798545999037057527431446585587095239825637744884679363016732464987249120204882913318585432931324592093353501020196545590448881370881085124324903037720726127446773289817067192037388006535036411593577086214132380386162829570236106392258244887662119968972972160976802322455388972466111730882981795932990769436847019797050752027312091456103411694297686781524223110744767440004341897258779288014476605513097872677603418761766612630842157468920230613597677471382346959032860365716821500440119748082579703312388433204094403529231818142197272278001094181810055466948806888117823349232314939896874716368936365216866870238582490578845020965366149340801741516557768247900570050979586684906177816586025339788459544692596114138989103520663561665326791045981339406903469624775212990665576036790358431113712208647694522699523534936453900431920553827163734246129007413398544874540463864915482704258758036792278289794921875
      ],
      [
        78,
        0,
        30748399789165992897797132715614893219649291788258427301177131334038688779452861339309773877270103474388042517726066246828986344715782393240008510632996267874632756757494922116325595824626255093442155966931608310959542504049447444902507847030809348033366115736158792885528211904391059862446644142696793036282249104357977777625738069763617405850714692945881824123152375956174437503888245514657363278382298440230016236630779229469736209958900113559485645273231886920973906187649374479166567475128698203591848330859199246238198692581755418706479122340893681848981128047568086273867921845651412685344127303083650931202552923683153517204939578052053790703771250899242033956650035651234030512167558807558742577837944371830204330818192241411228784317883441959989992964968064608380433846081056744165038209893007393981316133688353709354038972259618574117979897711919710825907980884462200777781000581922631648832413110713206911149668732461868354484206361353164945561325068111103670409602097112950512018845878959484537601964250657045912756828918294363101548668746627437387686429864184184154773000311778052961979196571883936855991338996607409285177442881981763652027136201319289860151815451260562299947609414113368317838695675950229436111592191584345846213765016614827899942708618160614505132611897509711879705811147630112310208210285838776663006228307397168467227023308160740578530938128852400005351322730603914737440807045845079385071133657683199676651496167057808958485826020663047430639740885980013238446934201571066995657605302871458022783139470527733976403803965730884364139420391208485626991097820744052623214086936026319671095629420663441564420289157471690697507393306942567925240444730159099286452758229883158368113730000628433023912099962207797301369448130372650601522389925000450809865932401932539136088212657436669269211399483902926792296109127928501576157034398073925496131398532784874954715834124443707640907455352225382221058595642099007563153305043198657453363395661695967440924915623387621954704611940699779201263373858337706426229876219959657127034965115935238824204814320310410881913807017407907065673646766733501677091570482990203239639834293922410946747898814142100127163826309858095276717175387922189004512872176129944403770394033787939320347811957944825029576178574798645931347411532615546331346651676063507597251468284670711141067929104605590503726927199751591392669690665985186720673662568749836428112759614013236497623638074572898389571822112572700501332501967417153861939057934834729737145566227459193634137561483555979895381326522683916462875139389793206272047645646067212932618292020877721837757246440219095506908641290158848346563457475099497384708126251629830606145727680708449906621982828615611354481348086125967127852971070963472226901181503072668514550514621310629867397689529952790217406087953883623270172997693334751250565919390498145392281825625413176450176659615704919982800988711868844136963968028062785368760557574212645332327756662679726849106674062087574077133233725555064771624126570770280193439908558990601292276884802590853233277762598829662829863107429853936025855111733886862195117296240622022984654187935123958427737807654623523526628752865761511285194922589444862590904287619693889954487677139648847336310707133480665906891250814071397590576297602314323749492988423709955418134888118658758036792278289794921875
      ],
      [
        79,
        0,
        515872544917192208154093845381585059498943229358202708027112484737656626958369664928083127009733589434308091470035890081467086540554211545682091467459047521744361203652681405423994211397982777559186536245755634229870827862571124637941671985686790640478993552727069274539742934546491618938996876096182179423873640520527005521744597272037185271139758194582152835879332047945683689215521385713070229007738000570121342041019404208186520636666269255732164550553265820256013761856550070054220057852856114076004655125196751570959293879968682196952968699953063313545098183936918260526813489185969532987782018188095852715653506036522414329527226522257302052176323174721992461595707585230739091008417407942948660146087764073386295086300589488994134483404069778802784652664598391788274932247066093942795163253075000995361692628954351048071673431165708788759023564017557346407086133808126367835411005938088188396983299844246444341538328088027394531168379825871823857792508203435803733424057170622034957207622916375445115268683624775955447745793555998607960622707189957612741261817281621467296030669812439366864776705250116778992223654014333827084449443897216332365228102104229248452239399705542844125539277975788866630446622053727702751167797383997992668940769357541844142775238726182355199461336687402282316919190913743721831725412376945151512057369221338558914369246086698502747602751661972001635082579443249443165895161595300422025974233672637458536871056150717678525798086163646787451359866811994741781470050409568077798004102207682562909449356882907352279095510164464319313697829819596095591499826039935365573163272372133862930932928477360182834148681963751984319932051444429570527267512553786547379131497241275719518045593030442308634752695016524469386051080575718570294029395250462816251310468036706037399442673178249714200965000399425021899505677635141530126439661989750837849613909856494686079164049007198701657977850912406110395275250792406721592023755428517516647738731489439951115057172466283049494458356577148428828040727943082452242415178826634137926242266823979258238717843752687956207029350979913573951487806131096452422904303797760424097533775610445362327748759292592300221518075144197756852097682563867220884550687433797457375635282678633413867219396966090916733989697829320912981775932741753837530522971564260461581202397442653907034856374706139423502687356301727275179513742924157520191265322839527181163996442786254388757927020120872174785671121170104490557755589745507942954464609165858422982878241052772713635206496165753123841705081638625163357460301870613641790131719404695059899249358329380806257420729230455677681532298137481015356099854863799373713152266743230098391151317063550040153305049382797766026876774536561930405710129892727359392970538093564782741359698005187823714895199392914097264025655686106240374735165130599884963984914520699784106361938904447450651757654291287049240263744786569828918101540349377865872862291618189417832296387772215968524456654626786525617798753594078007795398793838966850568557018990380615616433277563861470282392321380896348813590089388388216986428139216686408684766158563962995924237282255698080788427863920365965313972835577517191581123062103605524992427010287585747123850345676957681533162987259673824456216794000608316647984015495207373001291011014008299941490274687467190658758036792278289794921875
      ],
      [
        80,
        0,
        1081863139318178993271028405206937082544375208855970289507880423494186271098064118492046715020169537442296748455518266145448385486115587650181034575257937224105920742957355513814937390291587056102967148687078586121872900350668570329607418888615770546475141594453619956630119632344914800446908051726566833102486015817889728517755961578542451975491847418381272458602805797761562467190277711452727826934190506514905976356985588566388296755552362013369417822282308325502973885795708665278112148394272172976946896915938411559282339193505424931274505933765524198032193754043364578003478648149816623358465792672400138865766041019382047235234236059725835621980178692112974779474408347889957364205116193900806118227381099102318033078434678319581626801154879570512735693219185536103761774874774381285078199381187506386027102120769520687314730235652465752606851280809376321082096874055441792667526907048188667807986535333413426833503402153765622784544559900826141892595586689575347756516794511499413135143886086630873988752226526972139032919236144291966125870427261574915082710803519549019725807168119076816325436131277449488809455364456140699506523715370227166541305166444798145158243767224726598194806728721975099417975996206257896535116909161810638343815756052379107265145503306050675286304321197993726018857030961205151907379656688095294170709432871049437306108350567367679423478067382482946607603535064846271612877538123711552210201942212971426720933005635967476023420660811426484850554336782864428180474482097911259191740599150658141331622257456529109229067827003091520274271705008898182126669907890385908317612071127924508077895315444224847412935341016330908221262997503030045527289610826262742821811812865688907612342385302088305770672140471852111441304399355366750035780877330576163650491732836441772293112287333065330525146060907542721536885593723750729343575051998629950120916733295489365302870482828023339061304187426050793191362736180854656530321855731736222511508077035696399400100610264160090727239846689516581710948392374018967667382199250723946366175635640917596983278058711743030859999597513200435979707767146218148294650235762116449413831346475345337600759335085726581425367720960646019969648354074321519588440311732126834177798301559641624201993947437864363936482747659762983519111325227157699397280208399380061281867091857582589240504793444479691985493986924085607381742434785205570981782978469187677968724553665927875806791204013907675198768760301744815393038939027842482142322648354463086353521926611674691516861288059634774944735735221545260914828779522958611985996585211904440552898078451497474033692026269708493046167663999497393867873635878985580339817249532850925580949550881726089297268972446949093363927572029982954752108806347685197843128575956829453774717764213756231593608201824290544508669136364207537285955848558088162348544095951759156847357738733372842222972941442403826105787111593695271551211649308058601940910120968005812189768115120339974037029305262073736085008305930175408099696989781417499223908741708258085262662177917495914987706042707037268120795657746037879556431796467870129694996263856782136611730606258295940144453228333750852368503255556966791964177889476792555581223802319795954116980988030732929448308342046525090085323678889716342426326077290470267302938061848035994518296587838983095150508418758036792278289794921875
      ],
      [
        81,
        0,
        283603930793424462121149514702310438820471280215002947530571084600561395287135248728134525450543681498666193817106800023494118427752469737047454567404087761068761707233414896200026193673654369303739596986019986510611954483546201420239168089953121089692852189532711204958160219437932764334045335770378977968680250256897075597848014998688762170877030792895712075608100805825857214258276787855177280426813803797109691864638728301993504754802394778208172791023648883024224160394319901333852653638475909580829995321404514566831095516354742897212903957968242353444993020967953243187103694703088053377416443059160279776448052379547546112338711860476507245161449649938257776410733002219927692264698326347634185288451152100112702576470097008583063047717224514341793196848747071697235960240187613702537039735986732366107097990770542420220551010890789128253085483896618831010561757602125741060311596382623420541399398591419061831617220583284003189037579113558438677090832210733510483174982138774777391228147180420258722624403514333802283119897704554453892098091254005987785780083420372321366195650925676279936633553448593252398981927252826176127907640244065128103780043692462192130908758668964519375598412650076900413627523987422861226724135089971516041211258587620223792272868390747615753341376505524242462639290094814501148345753432407601621123532838693886214945900736299083363878577967695890501810334626643056295686940259693163638754542757221264768226561182494283413513795644004597460186832548692758836240129590758238186413483823362547450593191113814949065119628026209155100157875683248984754175211338946418109725379783486851605188817728967735547997900329277782744327836383940193837495937027002397251401495830242256627272029039671703917576229369028289422625203283500255024792506800719184976668819358811829489452341086253911687708293798191334066204071428210211344507285611378593090679704917127297226312419650301441419789466631137408396887574098360409590480706953807188610827421725187238216248771966611129420217004880067524666388779459609020913937889822054402210881544837982917137757466580065372204220213671293129358132285019056511738031860811880644622193465822041028500179439973190674052919217062456661984690119304301247411150102336739745743521164840769458009004141382238846423754142600312571050662262864154874405867201423877731612947922811117653164681732322356251634173589550013162092962563530516209631412739010604786756580371730891549266392113317804244489069070596291274379138967132946810990134772383116008388482535701159439503141328382289219610980081719645818864336392412369763056284342453657770227105354703632686148650529562196917608931543711427205237765299263325116223355358106906826309712618663424831276014438965165405531649850184362484317247163903709476712471319229051085513581267183409222218565055976554461502365339109148127983484045000666625712135383863087411522746337614574863020560459241304435784118775194279907756990242209466805419148670453534886566374159337117127867499346250855786474262440091403186709494408376790260227688473779379535853174617263430509543844088240738537616626224419719132301535525895124720869088645188946866190753979973235628108949580147777745588340193024883274728235609498942613175129569408267503040848630518246714025180360657309644190594765656414904125470577245380431784782024078333904576603795359865077896755756726658758036792278289794921875
      ],
      [
        82,
        0,
        9293133604238916266864391869352979402176924878766367380147591953743195113372474661145807879337571468207124539909897455738108434288571260737560970543154554822945574522291102882630131879399673249233485141954337080027651375513580954481805207193529541336297973150356558870897485208431891150839905238456862439850817141346979695510825479712417095469848133692989544569555612229542601155522489610581798250654709540336353419147447394034811671188864872553748142391990507529925376500892043888224487506700690529979221390255763738629478293519472831384225203437588137767129186434478262228272488475654449998727760510979202824816856501801433808971508043548690624713633196864896248962046659337653828654515555372131359363319657044671278133482553487861187871453487700135941821445121445424347111369073906717229305513629047254034588420409495156240131099257791972124178423042606347459722576042848681779985675585134839304238217186642423891617838833478870476913241401123867621897225308051506200814289170384197901687381501501769384172946677558795568169602831290931145527624108599641600729703794887673296828441965617672716912374752823324483430715775079762320915183129311638341406069016593265616813269658508265178434806638854652220411741953159720800965090942622021789025976424570906630693976985967905260692453895533572822099669520165665014333167161831844945746566498007269890043432649927287994390576669069057102062503764751918308845720862928072261119306616975490967844505141392244212032552427069927393395270455239394111582272895091037471245338234156497633041047509800442526624192868766513276953376022956124025086251386584303537061871998957433800918226403988309128397660915676352982200319061611505060564597071713007533974800067656076564408106107802101524295385875054180055514694046212370713793157312750611762269276021869753119277085088068294328047353670173285764306001382512661902081119124331733375752970430711012353682203660206244068157490811706477920941994481199366270648845188377439706878293209041040465314115692834565536009630445410203524874898979762066597371423183685195559201094994654224640844674543802890805294832066945291074420571638491015086131023778669047722865426022268397974300478512984791228540217140641545985219730959482999417206944251966019815403190985675938524835456187985884190493900019054932553663062824462511953914150065269528365352036133155566937062664795906370089033136255639603145996403056507383456558398000732137633484944371678097289668773866838535675090386542707438070349241804536128577508636267834092925714850160961703113555075768381184870504381024947056311931374249891638461379211800130951264894129785935576286266094296997978691525794591483602367879559289385400305230764928822088772860657148435881769814531593956668699374827391463514770984393559498282310070972976598098000100054919929898632901793902803040958819782226016958638807023200351261299907659039606446674188273919754344998145734128191725943543952705855571317724700930189339520713771264940130226930978983181410420553780129097147940778615403163614802711874353826800125485614979415188931511553036870044087546127663958775342561777655298952003405783570094295301041634555836414714950409661623614638053796531518121015317557103002226395158835961696929627400188134196595745041481762215880589686241478595244333205994068999217274262644650264807394778864747538335338465519699504158562876592803495606658758036792278289794921875
      ],
      [
        83,
        0,
        38064675242962465796184138259690263082519991764659435963891378613015000138577824428629163089468479222247923629036286116764957127083508289036458149161841187196049363205092283712842606779449428948361534463048570146225445436533428881103541377228184898237160861568672160047863819308311566746761570404956040193244046808405848156690095532918009255185708893973647820827677160305156680235679167752994130868966711886391882265408927217456935216374299172341003321293676326421798448340568029993038461037715035189095486079344067760716160101447534061352409537492398235787146459349633599801511250287928139304912497934162882132428769225013898662924111696346909202605983130946741008359861576407475557494345029195931625273606170864497990389037769410963213771756751261512887358380108656201317308570918376789863153962128329680461395892908470660483377872665564972712586059667936963619077386634198066999758798997184215342348027347709735969843311292554199196192022685699360528354095848386741041458664296979385187824344344088050801773388970048772115251316323514091438107374102908015062984197715161416349842268381596136312768784036746513630843160626605038838580656054293906236761205643338167788765987941543015036137614951266453846788385786493762700599550420257329632436296494079054185029043389758751553590473294028176157393592691638675398016375436776509961950502738508400578205346304406839322778383415329207195417706649407601125080777061057551987838850671907648149229999910548763136289127096885567039356271278594256954377917091449337001043809413158654899358947905648543838476079999644692001964890623407676539775129397299395232884211793185324047651023405877656756058212796919076766616689475474526260491323513925671124460085473096177049067436565294539526768647141979178717344972541352297277530426872400059645715838983643588065808076688597160639499612719909622298918641618282573130767521227142828054644684045614062017180180808433710310246218295578162031265807413643083414164494958650409404196336833758068821869693612276984020022105540737658692493209168118895211495111283043353011784749190439094799493822358274462624305066252344285041026454958309438926756982304929832908741822234141091115497111249917446652155017816545128733378751086484463905482396596208793842511438886019180536085110966211130778547750482755797247790231048140115016341278603369860750727196378946869442247572645020595949429383894904690631070016610302638503385659800556060983366681788875961121000421224272206204435769043380001348410505197116556005915387547842556427577122663882546150725698913326578806458951442604791087399931508138493539915408915719717315966421153985488411545466778562192102754566876026187465959032670022960577361538018411846377445964769971622670007140532645091051802101559829836213765316609450550919486432740082495322151210772920281872233278994590105248687054069104526890609230888762342600270166436711196402078453778940196195733569170349227979711695003230590317107720607960144573325151187684620141074386869840624162517895414618127576407915180635943645712192369647692411131560108758206438742399151208111682379102599189978805938659682026136035626844087113975491088960201244867941419969987642226474296599866069289900701014604251843619858061287142472209517660988858225992861551561115088366741140048439518188490864424843776949466217671886616700124625450598329221587655011142173170126189793142849206658758036792278289794921875
      ],
      [
        84,
        0,
        19489113724396644009164447068506897905481341865892086288168254671640078165235729106367871135842968002985794098200451377063753952849162211828161192420417656922099550757289470781717269627994420505019203371751517706991277918845122348952146135164970001457860916086543997334217310641400741614039709712515095243710818971115050726884186625699620876381415946815110053211030813307544091646291018210016173214012572088288163746151961534326635458999214354029759734461266519069715512934687051806718012283457143515260053848783694577941827614154972679500130593964457603749169826865554740162279776823658764051863177759808114918943363011440243026335693261523676333488494553062952406130534219426475190041185729221185017561801013652757967759987144564942681625839012610374204138464229231075375886007398638301701111267041541801250421636058814011112649211549044474476296432596687974766505368014159825683111121344796351267690530020389737074427841907398839038300517904689916459832635385503801144125427495496575226443635590999621281645230987199690454576988410216660707657545096527958710659335275584016596902713262389463886752289525312209877676954478162830661327518921119164952703953966874615021983518361733848024922173701130844597253845688671458563229406952460568877006641675501492156959593169555759586490426581084677173803992986396852996380042306847738847411442698201017496417008534483875757159608863731133044069276680273811173507815752623471336577417263705196696686793049175768778423335855999959745291914738860402571731992450149049376125226703187442778130156874720682472530428137606091298199729260412955509576275890419789166730112046375196211890717254394918395575468233856406895858015846935358043513824682132425431547625581198275399256106266354992115019017292473725014543735858254280004097647963954083622946009973102228474879975107332301026314735974450038158304896770828896146823606155803924209176108170744764184992214617272770120186465364519179915956095327241201756515099927791892470210944035220902934535327495295321578435762351440014966918144351073473120102950591561791896981504548877094862093911843744322661140344583162223555299952470182346985777279124308441890363244632193069018191867165515541374204894655873515876504822796049271306013450772696868945854404805824371177075629578287315788315059242583794581977905022684835095159765837053917586618214302517228007569506874705593208820949092311211439634606669146919697359368945641185272201737813921497541734402290028364668010615528007531824294040750492044406238274237957213988964673684650667519231901410330306717463198415279909429014872542390149902770125270180529333858825677112191168843212981076255651814653516062037721362847515692678276865202182656908053566218597263641412372148848975652567159425768127493436929557480528901417284155861039461602369064028303575696364732636239511357510400996559858490699639018419476724334253140567332631110406936446946902108235326807654300493515728475869133354136545435202273227223815361765162558779478159395532401792407682020388290614929790172112513769276491448359239575848567235886669374561870753531008569647340933831763590234354143391718867676925810672496417805440415239277419144794638019968370925732724662681988163640961491491770021759137303870925259109260343393303299460888707344952594871474765749696028955904053043782899681032471923269893782989917803258808838726171005111494960766467766658758036792278289794921875
      ],
      [
        85,
        0,
        1247303278361367491340850055314215698966387803450139938644289280090652033825478623504699434147973942875652681711028852745380727597568424601732382021407266400684820361035211579758505475752092548451098806853231888638652698842136825975749741269813102059958886036156950326880349876774293849970931820672449652793775818199226241457146952624154577592589983591792425979533302530851832079580696178269832374353245264219414227045878122635014904867133751075306469416501563574165956217703582372820746234636150989117298417494362080200364600083901727021729397404213022825150114458570435338619894902097760445455537770376561710107284895929748246106992458175181761236230366011601160872232244448528298158727055369170090130594183399802413179431315757879704083629392279598756622424861759476297578038603928005512959332345097457971642460001245296635684074798775598921564015027084173662515774138959703376951531401934234832800706993274696841977834709628218457074073741662048093012383107769181427760618800303057905172049706026245343401213966990226486052922515287706821327159801232028108274661682121618486837547357357903663307653050693365717835740622699837897792939184006492754887966097593790690240646008112788138630333687447964394587724321222207216530553611445513334056996141472767490265972540699770004149569916767163893189875273096898215955585678461873252293872868245790179762075076527226712758374119732764344836442065488515560165100228546091835928451380505303108732014069588695426130859654493148617942588404845593908701489412940544429148436948672983160899560814193484877761407284419748153163617235733515217059650547909772575369870441489158179326288677803456640961306552501902854269573671366252275574251755703470117719252269632906081628228553312434200457828877226802256624382318141130393214815083710021804327222285015838340329085521341704577437739591336577426004566031629076243025341407174076287206833402342668042101867875247006408929571217899727494523456814013748438985866278901142703075986605922033830565905405835337639673086175810354387181203813755616389307489173111817332085623709462290283132178267307548750512664306399321617839266222004693715012838113439008300568317949427251887894605217995008658525961156900706374771812962848250857267979370362307328176263251004996547758411218696918363068972160659180279335042647012010940635320781844150204571090959390380635864437576267702984040577824633919685011909413190379040020119221033549672636172852642384580376467631483596943552507407027334871801748174672587296460460907323938471556442868924677945777966900472342677153307020754675768570117564304133197770794614214043994092781358629139273926882142008400197311293590103046866433496882165694804883266649399624949073928860136627298902624819376954428880317294900147543753554429633045823502676660905284163526727886132472427764528031822038772067668215954451653864422208015140656456383871356309184089040054906584801271592685565727959677200031435540184117404935516950324387276881878131143541414689646463353927737547762974053313166125398522183588033418533451739386428772472565151375631913212868153781421420101197466555698858555099843480392708754168396937367691660262356329516152166584086620243973456792560654633821024203785613594588483933534617427737241791090838315039915366654176402562786829068078743788780737228461263044353595426857567719890057059771361779608592194259317869644226501492406658758036792278289794921875
      ],
      [
        86,
        0,
        9978426226890656326796007138455450374920920273993411945408225399939410235882298103073288923453341514060780916450157919907989208158446505094146982329805955109479150090759591455989606212094805003051906059410349008894384212875624356736933358911773605348884220334453914882083502500246507811556717574574014224947139134695997084708225576283210645938907278315710517612477075871919772340900712313436210482004912858650894441334053882147320089499339236382451317483109565545599375121454662737482612290776458576332795083048443241629002704482355366344164356909205531362118957201119036386749044398879662021208191197386915807121455199775474446688416549251517194290792507799818982918829297923204787839866942579363506533304197543760740486812756262143670851892374558148867471144567934980250477831387554081034886933847336331213102888685076549516932214181511451370027163146601411208117851039252554349526929667672179468956570708679878595232422629909647045889614322944713586262062891206130585385653954243872502642878783882958995195735649427472858489787122602375625688642643086904561619933340030299896175349654745650082562526401527912181377055474634463583228701905164013555730837192511713744112789208321428768832721667631133490799978019718797803421030520886775534882038487356980886933152903076281595918311865301012275324555353660177643516992790699592312167260472921388771805669082802872978162086921677014465859148505666173814718885415148390846905291155825456492799527298375707232323736471769407118300125795281526030484296572882924829239058615607853614807723106265804914995486734107018699502354391005400809895165032690997406134131660791331541221075869521468791963660742874070186981833941412956463163668413920886873022019489912075862842712602737306195416856244586661695249253586501354349704261959036733029895960247346906320737772311689701000641736747383229399532700955344809445289968374372715704852171981810544236242103535884528979260380925662091839492712869576035672298672096543597896675762951260171769746972046113791470826707380860612985944861785871301972733203569275150110498183845454048463809461316761917606740993670518773404341568270847540507489823144205172251983047192661452672337098781269481778255658559958009331161365600817532189792826645904789093854650309186738908928603570838872157202667045711227517718677921383465341466686802195290720436852034524045286949139081325811734826471516403172376764909453012879219561907226672157091726288625051803611518376158439555911541690729297849514650596136406130506046562817481503191625868368290512086318554811611431477856317975352300320026623672104014739186673783394347438359431162290823672841047145266663518956135131629587967213308778429382137542522448179289553225511434031902038335035856405015901038690690821164162697914162378772681218318236420030940346581936576207754938504598883893604294886807968042973946676092346061601831227185610687503858093657549796849906686156052287832778256468382803937984295090600330996452027231460241135376913536958384650984387208208149553523107143041053819209958313447042215156798876610757937012053063450912947902895689001954564314867194041368878754989872305221285814651440233736711233966355236381569286680267333920007576609606760977302861633691468956707166938495650576348353861904117038205291627704483692279858230989181774167939205762988624422464272967484608688732479310275857953900507891577646773518006658758036792278289794921875
      ],
      [
        87,
        0,
        9978426226890089118934420320765678568694335643002721911813051276397859397716654591531265382093853503112500207479797725104276342821929549982341052092848277611400086126472777301122637238347775227474266454865716243915071019167233729652791625756975243743209480107208842980430407890412349892081095207073302784158425704990975714935338142556652888889097596684689607023555161457622887747662433669378556071232593093624861622166615347172282762628766530642208885456105883494922750255161607054240625493838667265023937699407724562741511497577381209979581095108584377116304064118472275943587606399816089322454847008542994653282584032818337459878590158646530123014114652866452338342637960555674995686552666141041036440928947346987852232560346458190493751570439101916773600067245444085830690533607149683067026732077973812386349299244062353704562996200520565352250815797351845680424163722724336215843049498343272748443677566850382437867905030343299872178209435353835152962916529799640174633698040870052184084388978395663754024582108818323453649287285044070826726445010566949433393887209353387910944781346809319768874615420425561233849187380095320780961143525500726232768904034999059548412978308165706618174315900613913387402456938266586718909334465774743078782435685249401739384952669809497966860585718644530286572865170874396240726063132432677187368164332006289178330345678733640895328645652907942668136965666430275181226662879888853377571645397824855675442308844842441534226650139493170569206049601101986062872884219028504612838738022078628812739031607438117863364042191315373815074791988276665227113357327697331002507846849527309094543368861194775858043038594447353016006665913519772109338926149726083418653451154083618640132609033406770948904146697576692272886111973506141369666190867908415254032134554936480166891115743276734395177062452248635138131163034693425708243270591094507513751567023391397231090996644845352615506271321363532429892444953669391801088327000729086387060815568618115084535138529995440914603118298479454794795284067361726313519259613259689055599552263687285291213829742624342848916799049554781824489701574568175334615139445072839632500021142519111644961575398183778561161988796609585416255986966162704890058016146990708358751603977296655333103110722435507387732193341033536243243695759633460723255377400360195655291746266013418517546349286858710197872650233377712030884796704607399941046355586376764638516153672742465054234685620006585254297646540516426682802421985183095154768612628182937121688161703425800461177909610586203292471437031043851356028728143948797954523411660338023236813619337206537890092375615857440988943419196852939247388040208843783362832235586857772104515806534123143618339366713623705072561748122663310573139230922889865835818563572447067324045570414259801956181097347773167271980772502167359492802392661529254277903681659225999465644549044881780909312451939621023157638427357600413796120675880917929918853464737618825355442893570589866823065303862055940633912776313510300571126404752386228346931347325281619481117946310622363979089425709988228023317316401466414333841111758279701529871941805012785255832438062971974873475386325406126106855143758884198749840339096998968728415778339034899816586267891235540337304761781009056899421062453849987728968243179611617132859517678454019849797342039877642936024844204759554970894006658758036792278289794921875
      ],
      [
        88,
        0,
        1247303278361119337901405815521995583705523525678179549220391141924198448408081592820246090686213825455428678205462259687148498989420352813061947096628349509669423130323435320973207478527942117990784258618106063104842368570509753482719666100503162129114923929221524497275751907878570761888266257900356872620090113909182599744462526045396824586294854844464420978674279676825511574153539586021334454805914727455585424598539725488678446495398021310299504811914559257593191392252845195663136412308005947300560021189970216172998940444951095344006296862950564261612027499320044702579141838957678966778429596559640642429743175390057430882343815763354859054535612649709519094238945796286095581062518391779355814612049509067791228917341123213954099332148187313642282194434043341751038836127300253912928016431061422671760108819914140793325898750857619160476915710130257236212463285800911396022141489910206115014078401601046205892201251115963293904477754018043456687291768171469252863514451284922679426697330065159131521898410028595228043255737921551160580950655777649291238886703218129285165587716624284084197155409435010947434319612130681482292059544435274505755087648733390484772895288770013346711927986617683710537717934649454780855055021022724671751408587126638587237530033463757228581758424834771268705262688790588482644405381897771066277808739576716929905970655931015759334456562584186323917387705265499730931978186959455246935760453488956566363763534269194168559587511921208886496943330289046464433276162647096394129140336337804099854662667910188317121384061944750722265137518836122156146482831623090140676790233085848092815836754579259916199675768183154619923979785486446003013480018413853944088475900509537790414446060482379174337091420279492139214396705932082654162497343889496933843316891400791866106120356664790937386458240359628716245773498675300300006143868877341754426948213382457157263560190302793263699408880727855343118399423697181660098546020592808591635127556845986523622596239772546498496625030151129840467417377694118454415596422946000422806702308128519876622385829368747246338125168904781159492040683815441693656697459137189723072651561994325567345007000270930300663356801346690099990258136824735925211757253836124845357634575234019794211806353245838120918836943808863997890993015974689402633536041592940394777899699528239181972534604718933907327940933221265079682401186659096200623771271215129319704791885444175406474401239756423953404430053581059562519292561207487498793067128506850478090349473690857027670653294919341199492495415826088929257055587499725082676554288215354972049474175081366497376504741634910051581814694494573298393491301581337136395069295972613105030316346720435244517525402821667231711599904932423065852293032400252459018106647539803278391572370309111398602028190750784241368142345517317148075903839243203205221624948076507162421925360605537937037103203898840219239775116210112376849189693595198230138477290684593300568428065369808143505785622215068763062720144714271551368721777833247576315487418908207423103670034051309133717504971381395291394829859923096507363528144289505112656769344643295984737927930695448100169328149879150633799290260817965382504570137502068442023717367634303262325444563278318229014007526274423618350997223930580730868858183798077967087607771485770565275165115577379107133905888008465437146806658758036792278289794921875
      ],
      [
        89,
        0,
        19489113724388058343290817626361744779621389508982828390632061458589409585342104961679185444169970090342110159595961896404018725919556220878008672758212604757139605230926622991710981251511671454097578205339111374146503240789820387211984809615887059154833979663785175147351547685249183438384119902137554604074095117841184016047631939160289817253160069388369396815826235648062541122465337804102994933699427902920927980521560071422172867697533843717619586712413876159487033365629988566458943313603563537444415760310714069422324161916449465442439303329122861479240588319379026379458838250365890714677536253358600237392212572354125140152191152477286626059496004478870420221120363764427502893066241569594697481266293999615214079472402726130947903905406492486278494944986815393890278760006512252827117433906288757015467027228456832986969242700288395614909928889896434362678275346974522134272238272829163128237569830309333570786126580192838291222999074533464814337827494162851124840768176447573411240990477519402100362112830704374372084156875555485139042997843512191348536889906228627221329530713308646370584184924062826162036009426427700722825178519296288841554086492713061261312083682320891476317002756533142520022356195289392196483936233013057075569599028903607424140551002322731025675542467218817387645484430235465803673429189818366563142046425339915415612423370254364302806038060083969341364214251470245142006421528670837791109432115963323448761029227738871089666205183228531518632772576141653473173163990496986702375466429865594347521179505422415698694111358792142138573580100862638131629710800125318325008779297033181164302714674823450253922048438545421870961442486697383061732292235815350130939940872963558956259217480944723361655176449714523190349156685051539031631710514844162356681691738035519812714810927323213733709525905651358617948434805815856808087617091947963355183800292791957734378937451553108544814422617286325928172943136357923205520176751524563371201588533702833452961250625279080837123591638911728404763140055756089812848193517577914782676283591022543769578781279855359895324135465273749668967009594451338897231937138699756261491319224805321526299206828376380948076932629484942920751369445115519131965329040809033581461500374489047804817015495373174788346846429882664522668628295070303550379412591068616799048511527508420976060917551585953674648355874265486621408997247071954521279797896679000787705708706850875078884392182981598005448272761155046158504609150014473706185157967777668911642650715674647963601737639494112465520314627683407973589223774808038422400037069784912408806267492808705832983559188899862213631263346696374039648729777157380822197106242586243261412584971381231139427156568759740618807565716256267559126724421595967522662763781636097258543282150937455082270553614275343390814365176820956499247343423117655528488503223041112414780685130405402051268190737326704938465666562214618463397256303441115260972095535599246537837110199916920870569412408378863207217378991263607420025426547429307874998410993962530856472560970083729322285858316780555528272958317836271807599938646996760318596261913632608058045300661676116491306111831000047711857336999596041843250591516707640435579940408163569776599536959753322528175118025610420393170845403488991910160277952091050730092363378623976437437153435169335417693463873346886926006658758036792278289794921875
      ],
      [
        90,
        0,
        38064675242928116641510779456379300180335806260265613573725543825712514610710538101682124234211795432868301908405668691860827492093919937733318063197610770489941923089076031827302271026348772711556665869596777685332645051660706601902155367483877981514668439354059133424880161023942599722540336037029501562792878997669295021468873457873570175864345543646996022494602296996713365699841643837174550672369132212496170716791577640055759909645243176419636179340073336444766667804582633862138702963606856326191718075988406594872608910719155430805779217168834569524326146623646081282535975929673654876101637803507465368866342036841025253253322356270886651949434481623210069920957770812500954163591870319913791170646906662831973835221787202927354502653586971969817739508591574502245272854685004711419080402044798879981814540955704784089265917909980817654573416495887791555315737000869606797524678432804351581978613130098314963925986089856603159334364825317917317971502901610398247439207660418374524451624655173591855045187574668711661239177245900088674580165740473326837222337263058905685736021809656706070753222665857749860329196552643388241301122513730112072121508185953296059485625599006306928063844632068950201194894251208342665827689046757834911379489636244168859376326629267344609142758068401593650893780509699861583587353890668936717264614687024236396160766996853551084695994137997771413273972847302736876292060197685972112442843536878554442045104136356440035651683637360219252735936788251659163410643971374794807381475272879780798478695032016221396500954430493083348832541808673441960759089128673658719274287615252277935415907101315816977158794108484330369599344848155017088520566594097327568909704746269373476940219753728861076428123374682234027948328986018616339630478391509567323066006737070340308620405516267301477235109646703646754042208382771256403098763212094235907778146292924419949129105250858551893049849126473817740650751522924234301491623778187674682464716266661264012956883615670653118979632250968974418523374308318009245929732369884361834035011409429503657858282227296928406164879344292298147825022280258547874579683888403025954733086419084321607865219308521946583704600315038330471901970154789472435572383701794961340863799263286474474360968137212066264919916003520495675345110753348451358679411541272427704933186292862955471149254237792949974925762725515681406826549945342286369271385375121496518737748292509020663502764847203625652206184997261782000649471532017368180581277181704545282083190207910417944023777933997636274702092258177151711521870470045608689079063381513072778436376059215373594324381513033521270535448315014757870052658934971279423819053332094402648622489664651527930914857233814859039272382789603955654761530050357436103631397797145034499968426109438126458357948415691437330209204442238270819361001895334916337108403716902658052858655499767876566878864642187275345961887071774272100929321471036617930778530550081006563314112189990316569503182152673151129691408096924051196802099821385712940914132995933063422803917728745328423328413117725413697904064798103529559817938631121706109331565757829511351565880749085524624033872200166800509968366309899270148833648476222194665416202795975142339984570842204987820836893622268796909270012690249367512588051675204104887064503617036918038215980355227044195791616609339662006658758036792278289794921875
      ],
      [
        91,
        0,
        9293133604222045171155411676479258620357591567996855246360352334336355933188368468034732265605946189866516391485365866425155878317085882831609635069134429058204012052084578563297401447460972666026484441547171190997926686963838203495786633479539229411293585250722925493905291075443124298839241334389440448383935870342379920030964604932720360796766421419748107026356789582369398222141879136548296191840078472147191971248688213833903655489651882788993860551058339666933926740496442534083520000051296001890216651721157749992072744844852045048600244575371082634405825677115378884378479460322357747904320710946432130423987450852690362401280937183870482499184025249893953196365867428106436658430913843271731095066254472308690648528753323758216521530701988376836047808585014374546136229887678731661273871909849349449439509392703004376028402672937100268528483420090087585822677258920094667877394125496478231853580775300486525337107948779851551017915326808341370436594050412304280822247823614811830387680408304807187842673402352279976074080365035701883604148266588309940061547431624456430576963967073306327594043355434325078124554431751127504366672647822209507918544482303277521154455146017557463930650985651176297999722680783633749281603666820821378739681755910000953901487065091930677107606937358816798643151645772746630111227435773381521061484198514510733008049960509213279750657480450344314299559846460959248081340109278849329320745574588027211260324220739275561167111576659426657774179573265917883728664523735904762850493216175129148182189219376798470465652865443053383879309478329196398426408334975923954408313606348280801076964437183471764066656361226520542496451320313817284556894997047611466973437368298528795655611254417426804630756971887707844237189380369937220995088460316655809796810006839157608149665830180952937562219099755932743542872294911733676576615525339232990163863581092419301843035467062250268514417381356383086887221751006721960666460144564129415521141335007228608999317703485219449009022269406378241069960746894671673448534178576479406348562115676725882386213136320794430515720113009266523102478998904090503993391112535169203847190167580265670743076552018378874361840964079209316774955452743103593014372365190173826240067951406195741288260329242951369341119971814662833792191932095508259178607345809083863925482403118038607194990727359437134287304281138230365510807050371411588306792780139195092422782450943979523700738082414286602369387735879302313798241785255125504779712893456923322148541322482896371266577741677480140868381414844836547119253447265117342815647052226184936351179393277004452552148681434653169547516237405472076003892458172533665011092178584390224495290411759410245869103869734660092662203116598215865971897484826847648902219083418633476113625273126999068229536416512471365033856701888396593848132486502303040474323652919783706638916382828526829052903142505433629352532928072462582492732924656261178376367292816356206042545542149794544924071405964963529842880339097055955929183290209024001234308728514543493143898716532425650158060474534284168351265392857201360110179213219879798563964448929310485943691329901386446901783802265514206633234126018483158599089748872828053112681858165770626288886776585947796859593157012056014600950681174395017498176204095931333282617485171179192172402717292518315279463317262006658758036792278289794921875
      ],
      [
        92,
        0,
        283603930792393220813096141606826051424101288828222987650938106914215935843813047974396566331749373060997065218415883362431849090981809236035587774802256084425494748259302359353028675229563538221707516547529967670590197638941597052192560576653235112643749394658847124669741592522782013838335471121469612998158604001533379460153844145630334576154680626663293908224755044201331138126783098839278902930342764288856307510692749293420115562689714230340171674842706783990195451666052474470702637727394617178858276643798947466348279307298940673298417080964882984964242581354782417203763990943895015855009948906617169876646700503186208639658289120802456885138008650465304957710529120656585181969010812747682184209670789611529680568336626103702817647374450227887633294048528883179817532169626574427959312749298428175454255202767844229183078573225865258807273294100725519073016520209160907718091457582358691129289987680992085288839414743516321111206123316877422002697127860847045742143323485110319133618630266587910186032012117776966287522628348856370770224341396378446892813303360061259321023207419666341712698840876135074005682222697628927842067317456531391736988065950674756569910322464640512560696999100097448762385334419106350611129791251084805425547097110296289586971334869146009989922718475101452258886247506969369583803336058652410974978201162727876701702666556636236871582267316366940335003589516124171956346265387688632369153601925556484449278495690214502173993785296716092406588158237516664487440977793954890591968477422298187156257985811484446903543031884025266511737814753741996833997692928854340628365769692123857084754897901979058886899633442275560184647121581477143369027640563409734856820753363708834845774659114700732882078841121865522383664583135961731075894801877368451607246759438043784568449143401099357835456768564062505124162292852432027008349083644334057371080864347160425927017925735051112582511249185354891872648415457373997078632038571466363952074718238543796257348992309482292228819915798675208642777079814244957085996463540605851665869246748495701820620907951145605252367022173539263499457558060476616029212472767602972405209886805982638194115685762362655155591549515005490685438295235781497451224933252734955324775065092107650036259232529312756877161407469960203003640153404910667317838496619338077249311505257746341160724859433442681481291677706423585777864536998337856390460976708677638345895178019569003136721011784345530452334673565001771808532100242215105549680563546001385657159321118061980152199284463466355629217287834255245603787199106443410837150439892252174579019571530949966389097624098121577772734862414344807811720786169764853262508381098746753346473206136279625955953777893879879659507990361457161701188632524163746823005932264671846586912510238010472162714483710349991351521250268559716223753530803610420766932997522522630647053530793051760044993985922665275613689037931080837373590653415089488359653480717472516199659122060193098159155456014411579778450593171458546823469416650103224172076780863497257927635715673327046915835068027858395267328510687915384465975833355181012597678640632314862444735483719674876306605103824128821644312941833558011780103069845055338835846680417813544970767488139926765804775451532069785288235361773341960595803536225382905437992350346740948015130383818812140335815182006658758036792278289794921875
      ],
      [
        93,
        0,
        1081863139310308363812477124382768907952190615884811609200859972070202430368200722168032777551933543133243184394658758832453008209264495572578310535557997352304524389347483494360782668946257487664099428249195370946041133253770535627034792910022307678931793382248635277609858799284182586361955679595950005110907771498590110218846280337269120725782095962622202060485486394022204589336684946740277517823959389352819522968592683925629189399208354075197504801770095160978081462528688695648736769130823080510491427900458261600808426059724006954460649145039776753765882792544576750883607752869268714024189796564055780477739297200762023293866200909794027734180975823555997260425510365128213488882150164931761144786365933244517989907942608504091045238017944490661425562039505410552403996944255434711336619217128183624567744098348671316476128128561732356250818263413586550362283429109981315142035816007219962337098205620623769649045519622988583645987143442710302974772366549332286049940750709861763768950079261933254120309299458827330886600753251481937055694967246188475826140344708013149940459256775309792261805790017971859208027269062073732144500186161352781702244799936902346390615187776552597890217143498951707887570243959790953029119023623242383824298466024925379668579408593213547765179361525323166093206789858123911230610301402088342490285689395930706716401363778236616869700769224773091415658402205828316378368422575344155668592353219569707024113953526494391349505585169650680678983158896228902790401499786626514093981136023170835386821048946649575633178900006044939484499196878218744592940555780750493822409351310087611825792781885360141333605340720841211327127254786045773503539587207808983543158796030397988016904130098102139845525155713274015755211868477068192941862556591739653744397087865513099725596057886570278557225174560203563999368519117364694325574959600671208298256132937519034828485003844488275036329843337691037548952209326514214887982863877595472426234660395773925574709011938805202584296720765740873521545844735562611280080448935078941594423030745133320629119750925601380409797440258713243304883180709257591343533034774571141737332422607530304249762099769715170020367007299353537226872066806425960333991915549263038247052879852016821287649101849575127337747472693895870719921646307637060109750730591807188081816615420719467654289885886976857854712765836519829342712128277114415279136217924496295429164268797114049032961524342946097337535863750986288748331689066590154282183091724508990457922738369264949499446677245732332566965086394560754573917003293438279096388726402336244852950456705271582868832404520365607810019397267950417298837291787897458904028518118194981340388918933831771761094020852615978615804984435120314939960181633278663111131403597427046196475879773230338382654258928566817407398058934132863291165003712911562087238849511966500331282623869856013516642973267499147906223991479403166886396462653733517790954131557675967076431806320741975021899716392937326513764240492025385334001278797878396829848344216925231711753531414159727918827757252592408340842821358190111601198696440815924887925459877066629818478057945022796256181530389696813382511706477041950320310499160251845219962000104892896652907465333860859296107493341494984196369279277722053943563003967718665784561016836119141219591245024629016462006658758036792278289794921875
      ],
      [
        94,
        0,
        515872544909685503705212285590169833085530013748037200019521312256814705641528877584523374428191898501533525004681934831329819176234012386849946090030213582477875540990182090325255082573108751114890139866172983260350158727996779250902457189053502260104918468365544014618736467247853297050478634148742314704939251114530939806695133546140715182296876624755612229821139143518466716346719485692369153017952248555676698448277262598583435346389161692223798435487823231837087115138771831226610715618565133285557305320162538440498026857688909867488361321351499701495468960405082087114951098844954443518189821689512722792072745571244534504100996047791359375682133263325293357063679696675185200763365972124072634609083839212221946211094715351401999320538120877857398610695914443338953155028091954184465674616200922950895606256349408852209401232706426022951270128885993053570319705506513108007004175778336391860752980066435454285934229668266859016824007221940468142415866302775431016501684429575927255751204065963574241719484761090354307366817938330703701717722769006340934036983069623236914932547407178774797758386480563135252753097213341936228500621159497310347648765327946473742665321109938531238237985248625567683055152600359295892011053802146726141649661168007236929861641716941108236939622365361823007643573623050151200556957689053856435571241777197502279539512453393940696557605749157840621950650643207004508139195320104718954468257501814656839002384838735697990023686394957126787255068467096762994895507491004815478234962655043593991271641664120380911970482017055668393198330228242042728629304289416279044586053659429405726641756431161749168595424739835423990556950452966847336648182253275849903171025394563344570665701285744728578093748070759626842549479965805394235090901002964158720195816598237606970707109619871728123683172254813604349717248562784877664601464154113298537911019044299527974801056786372227587744068239467859212411319825593763996667109344039611449429743020524239445000410194073123250800496234089742985794418245931411304179489841274737210460155301288678412217068459019562387217192830459997054120552247530498317868859172657195165887153753078746029924507209138602071554935042231146938596026239707302014801629838749811800513165730195570790463402590046542613942289635662417151895790907166307051968297912669536498883489429546592771141496567364023950541112163269547305198198531167472409664933416505667766465838344102759267188741841285622727700115869007965364460192822175776932956508108897026258514435881588084407980001298924527423609463653902904328008657722063972788477068856804306138438513116425032298144814665923300890005329892030937139003570423842766061308973640744572722619356490769917588995801561346471671090245344983260429634778095626195035827436941153661405581239017253033603680834386088591643343836202413649428367571869129547726997261611853718028715033482863693804599370761877309361195884593102832681392211706930896256019495479846130480926670050036633597027148067672040582744566467027020715852164011405807703354731381833370544796645671505708719704797739647090250517905375789023724483945110224215140741957319486232667699471675525586429425154160236199431878466968444807479964417608182249976676334111140693848291302197834583054862630569960579970120846083833695864442804522063826587401298567288293096226479210062006658758036792278289794921875
      ],
      [
        95,
        0,
        30748399788271103511025082465468402451682596954315071097971618578599750945999483121245175690779304853411977776720302253805841156338917272882968374489635085353254502959103977732089239123127144551057235602792857149193090649918927695011918219836067366192843322953401654831475772337825555291159978267234513825701527907660445540864657611876473569881883147022027569458546311253201214881807172765992565272978633332336054617057626840430047609093353469744104837235999889711079990763948528562710078094925701762539907402487455788738978516869412146283096304300514098649440500814302809786182089633037696479880136139596417823470598301619721708560109047422033815666203709273595503837651642962336652171920980823806076699604086897276640464520381223005544463596183965841761679049021385933532461507535456568417357506413056730029901699657389117820325696752797837937207807248076549141262686518384436223660661470778937578388800149794592236441616047529749030695832808409658766506531520923058000665907860238871463103704623049183879888362751235202182184142372665652979945389373046462505827748004399148065402154563613423536223966348687889625942489070572502219842852059863674941304732176749990868573764777343349291767767421363829298264365723760557509015900122692100133972190197591837968989340413091005952908989673459501249041110701900958622864522690096284872051301795912537951953562136854737134553419397897815779344753489989720222391302267782704812515570684126522794086888093835548297135653534524487841737760229604531578379875701526449209276105223936320254393529450177778858646788301078874832421720407395506674223495526349976891141244505754847307090167333426805340950308152495218448925023528594336837335795492350254513302701724589113721974343760232928780266599624277829661867755040764589535544510283751613960742487819406565582985447463094067684214776399800176221103170225710665019563543143052490009981171789807067975387025387734512184510418323843476800579931484024397794146545261963110299581839304340220234049333150662835160621196405240741681253957855443874268409886437533890229908280159130803115977442311755455013281705528044979312919157132358434392962586142649079864088958145221123653295766151916169392279554802443837467291876506098810723512668505734050844927582471085293503728550653211146951489394475814736106222114958766493688903536697358275951207249975411129437661155621380175169391087506593680855135310390173392688934022350520317980611539070700797790266097193934629335837312736407974640223595327992601643007198402294100535966198922515069063971513408674571369689022362721260645223147475394606073551032339532785468876497308628189292996601438293092984493362745780371013907754718983304925666128189880742125145818292785662954508014645288902670765630047269421798472076208113753290643195393750373440271907935160990360596355103736423749393260652724206959232165127875975134451444362704758561247294823183108621469322169896302176627777595569945968025135414953138561636589829347083322036027289366087509656338408328218476135087929325861439413941624395932810461037006515024129411514455352291106745409143043922177789282811324553923119447210157896392118474226952781691824089767284364331280827137029677171049061921157412311699958697853006341599748332348312493627821287625967906697023501804911683253514686513961374243341134168566975987256172908774438214062006658758036792278289794921875
      ],
      [
        96,
        0,
        229093430842281932359332471672358401171210190263039181462827071648781958522733970854241461321622173015907557474651496752942732112805627522179602223311151896635818737326944247006644150615255875330885066252506996025580891575314182661443555936487587778914235879890198552475382588646363809397840780111183911131827954095521251282194809000359237925822265882674180376784187647831074177007879601746439420253057083093401461104305694095603434740401864810448333644907320952262866949426486137850100633227580636759031261885744375436826173423224035679535382333394275641538789066266959534892599685599406735787017339951902273198518119924851970087496127241527312070320981293523799985050738080265247057473862695839969949423143224872536495322749912544881217912568697909345893637559335341365464057031924245656554774059472856305818320882697112160933451404565983932494169039127158909047733455312926526547399562695241335397590912345262757456279033515886099787972011470528644563178439361307894158647053460694469685496513696688224019394637335617837967246019477657427661556264217896368762911818699556466467906868204099779709582411923272787471607208281739942069838924294854854302863153987720765915201415220495408466642810988319523584463318080642259282420351209283883651059518343284483367581168003448587800217971853539986772330870731631047641271800905370487560324170358582766557563655545682730304993800811658904190122409990157737716007128179278252616558439838214315563012247861771669174870445923113190661172472320429784232219091324140524167551917937985322974822347098683651116731148350705215296862046145498905343329198755267581427001957536834272590489024163938490297486325201277110854983481426131209277822873005158520739210120827699910744183921281743705629630583424747529816151103079359739379673214569181643724296204180376949320881622831004779355753882667550998277276716062583380728546436762066033297521061996786573181626750084199055640261596477563401121892664153779384275480999010527101965551463871276543428775437350839583722564492773327002411909728228366602906999289622648716828868062085407514068397138073061493445941805221107009510290736404331813224846164297088057672034673363193027579932900562051489345035185330042989013959324014718344005184780948459473508042484523644214161530678522470243166413337491698042315386544626385125835021910619901886975271207718043697074467560572929597584859412036520134551680666838134475080136391865034227444251730311955298510543795557913966130226960868993603284101937805038437603705847416867648390713072904342665342742918774927223771266047426808882023199142893608297635649738029144638806016470465169181402071950614056911547849478920938409052747992221168351552431050455395837439517310788405707606276056304749942908549148082427693678418590988620847781949889044593170278891749231459956939804292408787091641219949201570560900864902560417026445138062811103609753891424694324813176435585250689219010915016248080093703119840107276164658968397093653581162083922609703181751577209730915589708468461539553187677164901214792047112747206459518310213819610810103690252841706704187207390318531153357963293041621517734277964419943195875158218824343939237266630063251674752482568668594805041474682694001112630962693834493440093274267270266891904873249913133501202035584533245386985674426838961153786149199255719934797662006658758036792278289794921875
      ],
      [
        97,
        0,
        213359883827107902260319917998619917916508668305559018475982176083358641884151014059354116847890924915398033413000785788202675665182395924434948176423429190335881476381623231702377545571342579439233030065101001857912961931222962963257247436035379793599346698069846191801648111777733755996175033481594048630062273764208262518691386093539240794850309820999705806983323357463289173695461653207171796791683541413729401533024225407715782208447801032661029745736690645689350142997855789201751110139523670920399234798777440939075924007080597961016467965654498698471433808547661701062816152479037014879787967037461752503945868826423460791820956709636676541136345200697009795105806300564744807797145098951912294893457509628459612549227033389745388468589631424676477192616837495429459982554184145158041878220128665764058395591738281008736088222261966061675545821935837846291280641665941586666215154161080188209864500717175632926475418251417440528343265911013586893484059116472308458364238758031312260975007177403823960047957171709008215369067802719618029000129877083434207720529812490294899984810378457046318146856165166766032051844805119288189876930649927374431890715426248189207583383859622201232857713244443169292427538616385103690003389510901047081190214246059845026513867815163869258947067129513279876478945344408919145328197741301777572614490862365341224458109789616041842893656626148103661994033256590735307711999750236451210836536954858974863335756130408886699050387664730934248619403812085752422215847094988711206897375215234113388903515069417708011537969047666029141395916445865766312588004573462590212644351117164090317056999954096968009300780408434121251378096309071070726464668011557421727416980328618585231583912228082255551452046383173916179912820717060300597046156954274902074245965845657687863219813632372005146558923091057958597850969011073316100962119989368203446453977057210557355746249140528572559385789315200741169476652092197815736815385750687341030184455622404570298549705992840622902971545418312869912359135179974908117767470270973363645753039217470339191532301744558094685594135178337471879929510508631427100710738204553007621369878291980145917450441828950881288483601111868420709576790286931115232014540449706237122370692883924001572484174541817382834678991627010028120487879500720723626778277480971270618371575533745090533152100342473256585694782321676107502267608954943015332309432221500168335365129460207590993323733754693227193618586457561664949033228813851578367036778796868571430436386824602323540951009426496381257988840251787412733186836717139140100002358328369162940250017337091894310821533895692203351952408846810883809040223993203672068890451917457506223727514460049056263814998076805551134784735718467533775587094179622553047049491835123617037151541480503936318443509032039600842791023285651743396403902289252424097598866630950937412662095018940553513028870713082958077199247572666619099558323404322813392836893861902786620846021061464053282600265594811446419904186924705676226280194093119400368639438777106599572597786046351480394023638531115538149060601520921491492806077301255345895763201496780669819860882042217503752959062664342526375538559161777239346205683449814422733449508352815505195184684263256442517847485841288313840544471680989068206014185315809617655787062006658758036792278289794921875
      ],
      [
        98,
        0,
        24838359537798625267325737033102950636287746610465912526340224100487422262039429506249651539778931580887746838892006980019652312396739209465253489795506840044979534632290414181968330707003486889444980306126089639493197448019614540426303847236290875531675359753813557363105949161804786417289695951777234916122758385990773585459636136477076248309249697455149545482576465972817559533456332037120629625686015312408039222080355743990657345149523295309040417042794451992642045101103554062771881502029214985205677661505652765077201168073180371368871464680068406165515101104341696281662053138548260951473824014162459772113879977555600672551673242038207074964487853031851724714257917637721085808009125092295437168229148131953220237148730489525258190075240099515714343818547793323811990539680352374716908381564293644622739435112405810326286569241221038904773946004370425188524763604613485304608821357380681957486059159795372192589842905771590992628806777717237537510611936666682164109372899320471516141909957408442602386315054468643778889079104135699647374708376948926581566782782727720378888749734210974191462121417480044410672302235457081474117201920511058309834350216043701044460693333488307190955485912794985612093258809418230451287285098322051200853202628957801499322617470197304853640074437577142858251369885372618127815322347942943281923042491659948925829803499012071289439788626078166227400611258272667312872065060601475090437867090367728002159682913411261111998969961501511310565609531194087910717567231848933471821345372133919001644920189190722167756879149285319794643529446015566546090491139433874612552208376427932738337313053485088517143287197260342362757035084009213793407263786831251789731524794051830542114226769447945222622666830981612501008131315106880605606309369382613245566077337954060573091285043986986321794862317443512938775851653929833668468538542205752252213295275741586454115164047837943374266238839688392055843881625609024209615328558143755231221437538128356942299555085396467027202265290520342466626892238242066888901893180747377112034182904509983944256839604855037528804732193740286609355285040561678017684758669965660776759315701748943603317422072531446897728783495881100663092701837031343477024225931182584408863681909947929591477110079819590853992379871388429467040950128013091314032570050148995496461524226951786058050875199962366806832418202890480936344159060655177994498948076223666848011805530618141977272369260586704424097082675645269235325715302507303700563810360644454504936426213876283449262160858346126974032554821513025135217486243355066480548593408290091305517267528446754535771378912640803078514018317072840368707898353290502763285588703334241294271014190210644336537305165832448802738317621767279331636777963336932496282852956844564054159094190129384964658386243903509276710668707406742026713273219826211613173315221799223697720534666861265725539480246702767244000129782768211686406307223554770083699175006776162464785621257584803329765642137117150356503345952313070190754173684365296380380305948968832198661875921142596164346195603778674459185067260176058885462199921196274789268066830393121160676588173782691558859061204003222826919133665311622955855778326063338895094423040066540606657675321042351961533266483934076410953125325811530444463897699078562006658758036792278289794921875
      ],
      [
        99,
        0,
        361445702321587218119251644192678302499566532894414287995841515697948511284993526312022110032017553430630244650943533100956345597943914056433078172335161347810299452766780298567939319269833644237867954950856407743582248431168466233975235225563889283504974923355177471473813883911312288105020280980899929792327556375854482086466506186232772609542132134811033232905259338515680940337235260654696533904907973597207558310020493295613689394868259706719699193874162637809385825283535706184463891217985409880727776444605384014055271078776880749008494013604182171749222281697366639179508007995064049154409622317110516282609146353812120989905165665910248767056474252645312616805299395060801772918501385175648477629095073743410647808738955821656377086655580697269975235054544527603462070258581290597479203093480397464460761483968205956934987066646298434630841964662777462306909688018248996099044945951527914614497826633295628597026554305241933557339121455214043157597289697034080731554711575460322938883067421356724752930351089087905848530264516947421339377250448704354487989488616637023034470589231034789183768589222915650039277188345930395309878319562591936911294716730123607911216205723475710114906465121731015114315755819865095624391703222762662991691307373982407110018323708320411864690645498476003521113854087155725251658944295721960746667656240948734867465874695823606151680345164816475619094426958435863379242700790725090704513253033451536521904692857615069701566228628301125446888576490548430087041729820645887777234674846310495216679475647784426122486892862118055367823738086180600582898254375957974823158578146499080898965683610415948243910908223604996150084666158476750534313133333608642784197347273803194155953597831297562395526594938140768732913793864777142148021753504657994614085295360955532132165905082831547682978487478081091329453269157450758964225598541883528975567567705656009207503674831959873373345692680103538478713368294362058264898625499719534986500315959123977862151279023323303042897685106883773194346100043551268236277609908396710869544736905877398499496662404487007829310147311622529201728954819385566533565908749024202016951326114250018774995446393743694731319363763797001031945402002942623953579954837151319520861401116244274127388095165625177219428031148652379760910455364621679024297277877189312306267888451111121142614724979669433518930723777045439689836531693605854080034236077953382536642579786348948755658592380143726647373625728125550559301112972983545256191769184168180944799505715365145134615361310966427753372307876583130612120648979998333098082312272323746025878524362941851372860229217067621281593332723468171495616854336594205324396195220335192472398146461375351151790102829618429475134984455760588959370137154332100039888177047704248532414825260804493415568104566942459015824020486737029471995785730368834914531850191257754778694431606565745284284538833042347714820439542921055259376140630891049222132330271534344490671114265123606377650050020113849584778359233972385617875130864616927452537333183912081420551206037344354276296888956942513582587890217113584694244041634445970794329795523637053319101681779729934003865092281966921761120591740209815600338754417037820544097748207311851421547593344970602261734202762849974856885651958003513492312006658758036792278289794921875
      ],
      [
        100,
        0,
        657465902174000706377372505579468299165022762154107780129504539876577429372873474330748016210581105933464251997616857276124346421481525467887122766928482445258995519524664521769108297588408370753583735242024885210981909377274078294332550857485403431434061200570688858057828281228416649218813952561075862571504592385681356639842834254895252007661317885381811692280999532730717642724520828744033727016642627450474359249891129815575014151264530287376454967223167774522419566940497418638597603122287183057227207819879252517949060910527375965381101059879877833251129277260022561518137165518724021598895519887205581674041792436796424871481834649320851584725601748816014299806621480267904695542794154164944429350000159381942027823442002729480167473083925891304214819772421549984336702915071955339079874911843817083122491138977096227450088593062368544923716387088856706101371532225880460081099612209753131277144542964160100502216948348245015964485317334505533805882688979090298368551734111038539221299901422893436401753702666143295904364087893228963652527515821117151235616885049285687437142153783967383293053942309032409777890226687918585057566372868462395107466418172563917899290696920747594635636314172865016924665495389348620616432854756739672713176997772216345745783697799054436498265307685765114965001251449098905899166676066238820018098498979831905518132683371726569920600703098319648082426514970777345065720795196831564474833785271619196450410805931099379867458070704458698406960491494747756523672133981110828567390155729987800492656038512896102503956232123156771945189882615801023291504993092439319808021621626634297900367955811531912876239560177018750170194443449284411576896252734067647808850670418921521761908898448623127798582162366306550440739436436449164289048108666076218061021834034580320118542405569540812577083903031251907368911562661379605129552308211807854288566475614921508726397074173405359424246992792845483659045410676282424017902455111513117796574428200186418392635344702096269917802700521649351198731873148457377558866283812854346027315813339017479162608435049237331628218556037615617303087669720712489904201245648133978263205175798731124410719501975834780743899565065231226419966760603894550663913548775480386411762098792915738277500038175242593407169978773018670683242134553384396637405663626149953721668571432448443187544549873212055624248701051221912073986841981435230982613010859547311608339031781812941508049089092265918902659778838086518411175901619948049220595174169246681847408449591854005365195993768674356672764850164725414536195910288618322312602542622382339252883908065045502949296492703806364890021716200783658010877448287330401053795385762781630534706185837873012593136453029433071580090104738764175283949124789256519514983885194212736460350429847043650186623338358717420609432883855497861985709303436112180397870369908656560801643177490083441539784863620608792317852458449507662325428864488970152307655220231813419376522892217512925891143880315124055620084714800920031193836836671569744795191994004048724082265780287188451815139494078825002541745677097126149393982741985200617726487571262513152037491464943513875009152146832008195234482798600117873633323320952788393984489969891658869390633534568118080805355943532663107216036207667006658758036792278289794921875
      ],
      [
        101,
        0,
        149490438516679175450524848915601868079487468749811817182879551473329386375225982088927085597313412719797096907247176784798688441137662336390151018836617481456361657943933765755423086718008504658280335354082909152626909442967932451602475391993615191971917526934028967270556685825681158281414542510099786818211703561510749899410686451614543684072430111973992692671152705898573603839962873302471502418270236780024095747953124265608108668728117951558835155850930363268877333128430281887947807645668993681518806269085314477340864516901587237481310375117345597845690334674758287261612761781396110468657628899795702383010240005879284369554974380862426230965521387929542711142966080120576778856467825784442976753066002712942970897039852325045291702244168889391153670965965074274455018039961097177386395949424130519073658262008855697972625532543070186278729273490830247031105664322658875571741924799172699070954534294714552447345988409853585709662597519808179475673066909282363616274989301330151000878332338582775964143454871939214959360771265862156850055531171360738427216792415756929865206425234953354487847672773757713715165284995599107292789474951143332347888750890679877780058351828211383228950910345291857811657505338063167675925265541898864307826848207477160316434791057700050339770858505449982765331197598222832302713639791693466970804520447576124839999855679179604480407774294496766816250719400303678634195563542248673462237459400065598738282929106127696502079218079964040958492319499914790179135925253045619199325924768848855027446145840153047728300884773372450889892224487600121256331438841619978228717430087744729037591425407885181318579131244373819606733381530583811628399412183131877457350775340040928371172798488706375032740976476942698147606934368445690641558019582020287499075836233143046650210570286738051407147205917755499211196615239937775370498615506778570108976033901418247482362271483436686035559721668025221668111856458540936995089798100552697373323652936390485413745222634639213306582191019327196632715882154983599740723459106476277461314970997656859609114533481774016831636343580093701516113697980406084716524822174118596619393626831351702031370451167908723165050664898613540840724274457117364162492815799316724378130926637514784053841727526592965179242039514643073202863805704069907468790070523606955694714623570438568868661393006597062738635665960134863413752664670007394384440744340179423799854438613883087623739648969458164500877829468957990639422679737106605314535334711421599922570787468244325043038647843041244708289915165846838778989816209683459811711508325007569519763097877468688450175466622624701243632478782494859616052270689828432385838666537275141806950937680381362989131538330724466387113281215014167584799751225943262039608019583901408655834262583603183887681752985753997102755567360984953714595565892628370088421257290571610685639109303939420064690369184107362865301312344929110214232795479352232169545855533474183468084079729872746080851488035227363606871667433129704631756134966854515355400995833885331616099112589916551128401763578122734823176302959812984636399431499444426720195356122525758977802474457381533629825096577396413921010068706379948608036862712337353154566664526681224244570503445163166437352375687358624506658758036792278289794921875
      ],
      [
        102,
        0,
        4248773798230773032108955555302003751100310401058719037881807902090866359482743618196863828093820977854248417549223677334167459170411822082249479384822016167812064915973508302171212148796627291928936658834366365445883347177129410942073115306483759354401505041297770828057845119069170074016677091990311560588441690085594950279749229074505728249960398524229890248229612649002466748327750562303404990096296111096608827417299111871939968989961286502049172121013466143479280405437910389825551850453700296622821650689740566698409054272339062555275984628040070093034754236245712773007545134915956507471076796926801685688834850533507475035969721058840266114114649181884676752155660980978305193823589227083409376248180303211804018774067051158777530600872174748264420444489651825149993127339256645139977008884727429450143038515226589345513268631321254930413148497373549869997948458979461610364582602767546292321636340342929947192826270405166935962308964769829578283101699767596487103726426144306300112956930575040791681126791942590841322260416261236651872164985484579462757037964558080678250438878793981871289268478542791619123733714530408129881529663867485998900349234719764707777614030065683405422420171583289424085281810698727713226223462855117096964586320558426579240004117292670282075536763671344453805499204255992014548669439002518608042229315448820527648566085492034779648537810687326317655291000291129250951371890139243068040586996089301845674070102818384648619161719056585899903216929504774617980103745502600578856254045145631179429079362884594185962037880797020638130069109987014712178389377365547076902882185571395109635581556068133502677460479770106752768175984788330180262352330250951102314009115758879404202989067921466289445837148956419707132030044969900953026502458610404935320558653325645309848807175086364167696240559878631995648132169507927024160543475077017609121571715378140298979798049728571179279797602746729952002479545025361795953421317044861858633344565452589965062032042390456711211394828564939534156704739905660727258929487759192171378109977978306201814832423736076195863144154511352940092994257209522495740243027917386586845076174257531121498308401019526169007039750126511368747492322728672962791775168704477134736693042220674017931012177640578545203858473757337073994503082183259320294698793913682975455876131491499284650291664155472690336787267536951143821028755903514255483683321666316717604154910059602023642981050425081876293857104821116398725934734598135837029816600621593207688350740520341588686007340328934270348839665813494037284483794596299720569769172934023229459494199769674944195935076760970564044272281106646171409099560653477874641398302625371303872115682798565622269213887828088862738372346256569632944077012415839159944826615534167549404874734423379151052570760069573056044106669143100567332609774922575888566376319212078475802905516000946875948809914629602709691133140178500994412207709436357736570321974608677958967512412514624627755141781194442376117415646809855750304050365482679691196035879979180359798883785084693397029811577592560800076825955191137372080078944425658020825342262264152456953824845069257313396383469871225470456612792490394962790845409418164530726979895263893890335458104029713264343256658758036792278289794921875
      ],
      [
        103,
        0,
        15094676734871573498514565931804551233351022326232878653031406395908065315410928696612998018562637688920563870747239251933238776700476617629664228999481552542025787264643309711435845455003459038147762631314175729721355350858142656147169936226221244750148373898441041312440063568319727403018977873772154038174769972029643147873946753256373984718217556903266527618540780894530446595070416538213268857982573575187804679887659975074992049721461974936280297673765639030668234347454660366572293820733802065850071945871095745490044898753362604271724999581206680458331971432145242391607225794153280570988078810688017942054554049024659725408451052291917953821858256910179485471930249402811047623410975787125906187460743121353719807481509926664376580833004097368203552249926019834991250679765677619544826176156577578117365795022387336478823290319131381782079139778768915232219350044778070110610309510327136558016383932581375323039608432400212043180893521294333350835396462370665119228362449847001161764025858506241910225586402379978954754585299923745525231774089181731696350033840240624228327825645906575320267454000628908512190783502661293160661754107319642119985766553472653642972535716258599810563552891781592615844516449676507221182161358876306592564329695595622304692842968231488179196931212466200275669686671046417842365032221869757114058052602084082904350194303988354916365649778001372691288491416980429531627813540668045715170296060565769006073691560886121150829062992125889801854697874249768705673480113100861235456238309751343298525575818550986155274541146259306481861084280776605259813123431826548389667026333087774032120035714926139233387489773061155391346422709581341407308351658558671610066943526405172717068978133343244384872253124711152255938227450180533402019459713510948179250539916425030687570979100889554022759462233275288398880972602660085299583857824409359760326026095798177585256975979945568617915016331632897346946328943792338594893568775331969106645490746061274569493052170840008153546714442675105213211991976099011878826685672988412801241262366833147599492185505045646682992096764847116220231913563264228545849945491079327043530275518808469790591275625016071912485502649981100435753208799014136016962736211215425425826102634368725802559381400338209479968713086008715952987385200699612475861994141832022035531753004628787685270970931736383580142692224626072366155882574248933182368660274693235807549348285897346034895549797085591347707169428836799568925345836656102880450898600440068063266509096806479749827694205333807388103982370973434380250362132674149197190655672668725069147415369483967166000567019582932408416267011335483154166699235619315658517649055182731519676684781845174235523757687961038549310170255220236836605562675397821754283663143240693018471382246241953916977247870993062723256005158925362943380894188831677197324523615490599777843415887199983708913523390453510119745156947841714617270658209538171939227343232907514367913320957223915747153756782487944494626115216554919164394436960424047913636136029773306174093851260087981006599837431481782525979672616703587126955286858258710313014420996234890583008251449485176089309225810346450198370217800948300662111157081437193460818617500472423911625202631658758036792278289794921875
      ],
      [
        104,
        0,
        6703383014187143651428760075424611514503003244376319612429676777747109985408373239674978269181603944322837053506556722967118813894873623187940394875963328475853905762436172832818710768728243925225159148277084372742014622366816861300629802526120906166226085107073154094680583035791085532101821885026775780979091874897179707254130601480867315756094971401166767556573314720574446927979659409568672661145376462786765467169953307626865207578485686659862852739911069516692516614931591595601231468157795784881987744856679467758403493450032046488135280297721467613427619047807548499652007942696802930779023790897902233629791183522579564219594757224690413345495275545442406585922608253969028388707340413280870686605687588013097151160650348134672815863325717911259332854787256160439918955283348520827687276570041481174050392148388328005043024701664646986291587718360285339942049855471350104027826898344457342265722113101222855104838228359952063163416100764552255040130452627950162977500744560328043931142679564592681095749593735388179037389658618103192780271538838329154780634355866669531886432323058425186407791942698384046295116136371730590364070748904721755416875276157524954890618407181396670011758236830249669502336946916523025463968978847460189860315587234987938137420989717692799300671052751041363508124940377358519332091703340264836003886151281642904508319899262565248639709238883994152953209258052653193178048458631638275933250002282952684762297733538949031923835269666202965174073470466091036183539054960316653427434596254054393912201472055866871985255524486662690930247169994682078825335012323916359946071756872660241576982964798020127047921308281956721001991350757130753762383519797321517814393913304286422827571640397081875107807769508135880499757049303285526432765266119431281527758130579294424285150499439995351413053106578833718916267530377786378237129743728213411694908056572457918171144921630358018035025937641729860191899847670484249597946122433937358088934839747505982777665743921842934044739099688081381813828805309719362107771981460861305596834676289406319800049495896824979061151064134012014698476420582994981914620449493983366408567785045687222741431428392119920902991115622815873710941264983316459061676642370611201898140093262102040897503844011275005660786052755014566835930945711428155866727987109308568044159607672304311734230881081856213891795551638938089088952993299266008924001352937750608959952401689688019887518106269451439917713587736121538032482434128575648808987183572557355179664595897050240133360206693918983362760140674616656927676974183716043976677990457750388024411154124314516127006453336832770736913393723110087635651641080644252998764929785674923070816213652106099075652713138011635998690939818576711590979554769503937514156703171896938939908906618526540250331359608735362310679131783268480518382369329598219837493098713152900848677404043941289003811370837640042895354224590138896854268970061722516091072880840839012345484149876311914869938737181455385853558546130605118487320172566011625172317131641424002366938947111314826533333177270539087403624782497610762319018182304151689053337375688151128444944834134252037661973733039176111221794322117345349137563326250200174825333632319158758036792278289794921875
      ],
      [
        105,
        0,
        372112502716678829940738285421083663222472765515551066144759380022063782376306526423015648325970238807759894324994447691020482861465582319096046460716336949193667977084626524768133293859499462910971337101816306494119533388857297148309624093935260526252376212330361296079222285104713198834195363181952205392432569854943660908809267683666336725387855680541446278965199470472546404737391640304046701286454264852659627542732615322014948630258362611895517114897519834344991876095835514869709254284378228750033971298758605011308463724143416138712516710343165145331831409818380189694270300582947112725928167157253196365203626761268768549837355919404102728811877008210855229418738928397546829444856530089986226587209808442925351399279176040046256969440439216020570412367463086481736482967478095814997179713209880032243705757438836568326183192165417035690245400725628107697519390669407596173199969610426326290177728966767755550299472298921720841718768396489129630877851397890610970041307657882806739487189837474199714775212884982521126977094865123453433945795261950688359045991235784830778338603618608556853559670801238098598341387360525628287388789496203433214025914468144626066679558603250763142078962920095186840605994232332966393235529959805947089902554436102797819452497207311323079162881218310735446437402549173048860841935856449552767109401187229927595287254143404912640025117887714873300315632336033484952648127277207623939554006265124015415078897808914600944471693408617026524403622640299732792810612763938004193618300911388083511049012331698045036831831125638474244250528982547531962710115762766875627549920103578432346991701028814457620140426944375185015047253728471255909064547578840894174367975710605032075191682498047695893371967219289352124551082337764111727045953207169667918331451157751030931362188308404607532022628809392540298707465280149326571027540783518526756349592715124272595596651454274300077309357297895829177401536349018188033962732263328667249974291545039528159702243183417850745658806909650305856811196621276284844079702037621677615721325791515680298153649531115822282448679016673786945644797679839793368767432373239905641286540323964710370671520763516280780130957109545730480176361373651361982249424715889551823138979849004196165665940306908449534920734480434648364557709596531658756554368495769191118730786037615255188207005318824971211160407047464093382222907641740939489000231111653693301750424547071454904647789298676789118409397734402717631262014669919753427346866224850010843471670593827245863617935005819803901550872720441880991425051357347997742145067816237860996472097785755751215340247502125330961484865740776001447893649583931925377880950892031074897501178339334884528473992297319015271679199870456190521998858228892715238307190155558714639070268894187408598741707208107943878222092955413418175451933027783459826995100750188915181203927597563477522484766923508458685468267972726793833597346252101783419144394773822028975575917939963082589413448654500389147606082388313229561754271066910414071717557520135499970984149951293835233963810811517105858787620837555463807646316052710545946268179506968102525452904222185505551882179988906164173547229145955594379054795847162908758036792278289794921875
      ],
      [
        106,
        0,
        2582049099717358121030682887637644189783019950577895386823704712582197462928998568820336158316947552894328687144905484748887399356335221696838894819730420928685879695271900778900598306807438271777080711244927500410417595716692670377656816199059658151863889774399916127336411992901236815440713878320518716601525219411142893976033578473465325480112838298024157423013042785341598211576152713408097997547608378337698785701468058213316226599532381642398422063944412533936140194416645533949224458683478165423014157894335205137198991983512645059106016915447363563888368681198657869293941134677350566577105154606492937580400740209138631901767084978827971318852921291477032478297059497918554022718724323317654172780953286729541768220416393529172815589751632487513247525569938506864229642614039822203311881631192295101821919827391654591270359228035168135993970156441955303358602667024541726146772010664487906410931393342203079124863071626535758355086222974305817979770497901991824512327635021845300598905204055812534630728165116869039539449900778674586771530538026267189562518345609648477133510023508813892799782665860222403059346884422571248122628771269147571038625965231251667743304454210744189881606246591403865816584288729275306980587562533713953239381950658889003881357067849091304926167671278196086781101747422244233831553245062053305592718580493144381967454811580303479123559544006438585514858743183534761551388320709664449143692641215859073803906312478434185914084854325930043250992659796294215260253023406528285886558446572019030962628449955909704258067950922278431932437127187953968867212925950241082588622178094170836946033845461136954481412147352635125081755417504266350653828972418860759835837867655285493907345566199685286649929520309938859282970344573347474784170926656807929295250808662720473997021881339820944353115445042556089588557066932713475468421426050497018480296863921186528892545358377418524041289099749580647395944399607322362185847498159722380225100475893609675239378887642619074707689756940952320317462700333393128072808584671254334911515130809752693740617381798501728001670519268904750498766044597390388652163675296748281615870792269380998550759302381507227750659653843923060097921462658633016060244039444185943127242424341254097849889543256161225894496689537335340443640951087264746973795998896388056222729679723109834921530611932870850234166898982174821206213651484189542932211594576512587880449376525079707545011767909971053727154549318801462954062366852844539108561814463594332751572913169896338996540464539919201203013677004288267770987858625774576249584155452191135148659409365320737452727801444606539237324135387614256315722619338408502278736235351001348992059459749322194520479036062924228944557026977550115474155595486340245992163472442933621516473368362614869276441673069431297988229709107917889738510467285222600204854171984684379125771910348203918906692421802619764911590746537772565413686559583009346209124384543210298924951844512015795121202002445585449569277916114461306017738300587866544586980420153693276561444340879425848594357207063055480871854255038586771166230791154290804858815256640073184391097456945875433237806231789610026135957110954584783758036792278289794921875
      ],
      [
        107,
        0,
        2239570461213414778385284071269059910467914218859557850730296834011651517108480887225912164254826633913629898211038485952545470032077426122615028100946150687089346630196659220543936718082931279494024488908508694598349835113240063522581467625537915494380710397912791559771413745506391327897451385688392745672080464681070990438348705563365251251583341343972226874281774439418603814666209715579947749562696366159024314455717960955750623817794178648351614103497110419140448553217081475660427759242084037326646903023865682176336576090949288592959092904810878270720434913014462863737280635074846712892913721656634228953429748980728768331350041481256040593783571086855465830059549053529448057011709873916988955035381369263520585640210038498066835990332345624234782074183173240896534090502250080220354015567761260976001053164886483090603618530576825067940401899614792953703820549131148177527189829142448510977494597981571790314552281812081831778387462355336404075252331598324135928933259297406741553346934537398852112681375680084424155655764933636906219461033210359329169168823142655184334117795453766085209885957437261966014879891603725596579420633191858114146519587474047443801509514711656470277382160189176068908611428404804214324302758862589311243587626619057096651172868509317246683968103823645320438348641329433071926855543801982027215584755455468727052773728853162187971437811964196248265510662758844134307301299534031932539283059105446269150166703216755703348476237711449015939375585064478339291559445120608461507993188662321791247573955933272852672724354531390025819574588902098718037127809593269994035107758637701113082149407461621417931078553417945628945450927093617800635198374708596776746672531744618915170185626588133894578738050463665500630199472814188855411198572821837369118679687655132299719955406169483111650917749032667334635768524288234714396678747395930547694978861917143073153728295671756047069224995847670351173948940782395112095758800118374338945241273262891496748199448247758484109045133770770830228014143226724880266247207553038139933725445761184654943837539900962440925494080063183403248150568459389555189467506886700799973214965868128095267080594326214004795117849891948496855285172685193148545481537973459238963228358366342184145006862674632608387259259008074424628077686369866200443303424120857892120770959172614585558925863285705296165572784010645740280211136811643317953747437465396395358651064618815669019047167950449499159307855246385221841241129472515539267357007544313488538075294594082379242213545002085940035872441516590605379252027511464525659577055300168277000699829974579955758382945299996918986667042637329955090927590440339735934113842576142072061269425698998797314089155265697075036081151036549502871471166869981102508661627862644859511119397195944379915536217953586508293607958524045867540011066287090986227040936676582263337732852980827691281193447905523168949314934096487130356240024456226851313954241358494182860694132043606100036090515959531603500597463152536589572306108556188666068206253893892887335249841320553704498308582859148322156238299335444369379238168944112918109130682453210185870679148615025816138686028508295721258036792278289794921875
      ],
      [
        108,
        0,
        242814687002418062876994032429923365901306441071046436942273356217433769866550187195653718834243538774689375651067977419026340667288073050275612773680631794563056518706679377069971953536036081000260159761836203323660902071367040062391531963692395680322720412751836227253792384966118861185045285652487773555367005627056044918941313051900742557485732447778789134932057542637490732133313818845789999069334964756414627009170312689506141530857651715195909562663950840324454194788729051319833539749693373171514919366380370003773879819003963011789565866614708156221134332252037427256266095220464737968296577391028508318167193689493875661005431329634416970132087479850666819105048547299066521429291603497742445136296187659853796407284514992216174163089510762964107202342869256637600981419663825931302789624888473383038987449567570296126586804010244031662382721387753437801608973614593569106459269297933561464711725167269426256282492168226479259491305953583459690258780515040146018182680206855783442989029568998179583956059940618231138220288956480242005894337726377871690491997154526439688727875796492150052062355402587752377882997455195214872454519906785118137902401231654811510979049096573055793368758069759684912574786372107691363289959243821885031770453222417594491106202110841903391401669402153811832068321480754604999878862719129455700128671578241299997045139165421489727302274897135053544830462681043308538654003298403506066632932750859041498745592573914906293321636075224056554645951255109974017356220507812646198574928072970350455888268311735148451322403779015819390094916488983831809234406886932580319111689841022143617997902092022746340707153082098601542309603834843723259962043143368324589346415336462607762036806264995215860564611760612870127293081362094487185391383808029618085624762495393591790296903002518404584198583828045706050334390860480990951797944758845598028358566670644413606398743287307257935826954364615022400104009573490993807164560803402451423703041237915262771690212956428381935220541148144086127022808717717738637457532094613590791481964695832305811667720366291787133600967861838890842255680029041356637445250553093965624979878144747642933476859125132677055624840357558635046261628132838675020948107477504632742923384038576108074132699401053857896563262435012621037748247489139278733253109243826806215883564393238637515942619003438042571859288543195459941906506914948297562985257684780220245994908180497411957573539570856128685445402305924977507445905560123062182111449882789321819219242613083863930188904262520999842350986564521515309554175328203500014122262581333022048266858613511556872434032127251135831958236362746941898489993742984962292905489196692214244282754454219380783361803191848293841649483802370947060301110957769305308207758964171804173870387305923893457377213561292395443706483477563739011165485428908562040128511436965494603502577596107850092304931379285229632127981858097142552251582521438812160913008528061339191057090072764271631353531260218865546033532199539575018464037413995157040498257965918488843129105611751551767289646584280980736546872734522205582723790770612612581320669349456170332534327285151190008036792278289794921875
      ],
      [
        109,
        0,
        3290751854915675404755802995538870800808531484262806898587271076425449094957503769283232704250507626335867782524674697275413586909586100727877189293968292893988436292385164625499844393310525770053596860264706520151933349604263298544796613971990610841413406606539002095360878955873669442652799794236700111763916288443038392987405116080321782969808833475918880946552687874125365743784090045126485323496637505797581413253068515477118342672897324356174475255901374500155877663245220156303641901083942916424123649292816007162819577927205457859440720347496235219471160168702970281299585630215755638614584700954169175755623094678562593761909523622579455624703233288889714358925297737890318231499006018146020979047983464581691411335042824384172296881645688119884132016992220239375027184171833401204903039749036691954182274041344309370536595519048096021115904554679689284089350295744973751306487871741476923062880467942208190805328340321279898054566775679761638398179296228251213140629381905193078069478259398170737876115763787263365305992607274930793553222937002079832772348855650550294563097852131012108433418447528931409790641746958624678164410291227551450573506226015620750894607122574982377919199366252038985565022239888471530442069272552823695373902169800170549784521605308210421067594367219954556020354611314395555672255494854169462533707193506827471244099596045901777534760745610005268181431032631354109199461482694897298002720002637918415117721650361904513067132274022048741342632867975720434989057685595716327427721506353086065296848247746893086030310402592706112845470377728600440367109877409634020643661950709430257104246625749283976842585186242612024245057557496195128846858759652471324299308850570776442698688217797031554061645236573366864578902364176400872813608583921437092652255225458516365271177427597411946933972155355797015329201135562098684892010749101788789433327512307003424669418897090288042348050865242643129364797979135606277519365422389956731844545807118624487527556259104079777803463198346600780032133432525921701996196920292084036658459239700503951797951218861163339508568375256892850078720530503425273853756118269358112737817116298384546449009414800357388636388676928083623764194231596278566310960545680821509075786189777752692051071029674891722683309387386742282225451942400441752763367947677061810594140741074817374915577951383600840671132169527040271795750346003064656432187720755009523013583346766084874246596759229454490210145068138516195848145364110528890939871125986229246515595322820213445753464453519593394311593062912130116829621117580371470419343269084316663064435566214770771957069645586358339039882584597567090418129907390843784936191666321458681450807428721610575221254563009639394791511519148964343576008646747717776241418989905683072642716522778010955548661386505829063445381024413372771760690760225168778197595763241941992670075995980027185205135622814821012145097299859502554580966384534475290617024502794704084168187149656441307837071968940507880661265556694489527471154443975970234246124183690230195121095892090650054578306097699267789165662929476148902754167555789831907932716673578924383036792278289794921875
      ],
      [
        110,
        0,
        5574747826452846653606725343533058600573221862319556511605289073824457153823181162939891268155841846793375085512801877836613782663064385036071581672542273335357689881085111859797693768982739669778573632874827658997413501655361275127982797498547396710578252121802399394208566184236104412404669830480865489649503768423831749049826904327118396584821750742972070466351804009449385618035236158088883944899969461758626243489839283214826643699660088827000567480378599067612658105367194065822617353545158970303123477355720399356681748142617309237062212754124374662489081157457558328262800493105569152813518676138084496582948129020297522544186664838410513092804513770425358232065939722734153863508132737025488873005854718520190681284314452891936653640601570373197044597523312651550220615989398941671113480371058801617603690969103746310350570049502356561047112756820278276743960916062248739387902188855088655404756783305569372446526014173713943613814612537917518948426114356768737812525331421936085156039464317757896588684811505353070680359019499434535403686878338363496663768864025271436075438744907383799708216482310567730516451072201043670037851575402374171509071021502568210461565482793325597474710665720831048021128806151682617836921711811827759403432273209025798770170236381837878427738966966399267190304574400285157820568033896235046655500362419820109466615440467010148953042249455292177576468095030002861731931840579184109154291232242791632771628389961968452973905003956733173230617373949657155025030645991477579756087825210794886189391128598167370994493129630143826597463158967853137731646075263859354953944182942465999679755312065743766418415701366412494016462738161676743230280129316637289466106066333954231915142858807270072610284253957077765014989610886911363152727456305879140676895116670804658614773028065611376515723423289336624670359064930295328722797273600398872876512751603047041011867602117749299226034858384850961163991765117581240165403922265742156820966850481856206445213565440095466708059967798628576328516301219694252028593916487680584413429977490651018971618810539786185718268926129133916672392013069664163904709372503288424938743842313025075555699223398165046974413525901924129887210179158154128406147515793082075835907916090628789440802272358159818474354243134397554884320143140219183975171547698781043234762224776651863809800224433580384181312989694829648809974323484577883495965506719990529997437738551905507751853804046780785344154318309639256747308172664812657701263728408363630455503465418022806962455738816424579583624681286634842722102970060447278158492107207172599853860383851223984058543864888357902317017915520540371890258274556366293126187069138360678225869418835253558837871555829602160023946619097218624976618935336440485703568893630474703333494130617659203466235626487756676100989507767240235579085918975394633659955307256322153508344440079032525197832375519370346126713304779601420001349055282317003855498272909249323306954377258324305078327012082938738519397519470369809448086954987731838039976574313157662499474682112158996880054677697123987255418645009548053031367792791570536792278289794921875
      ],
      [
        111,
        0,
        1180497644596459676111539739181138847412032413193852042595083088580643914626930204992033573706714518351553324100145320522437183823983839494644092665112561482133695406105224121545212872863964948808572604317149629617384766889296327657863255350170361775991244584691929827604645750891521729677578749024568692243758053538389725315082271763961108590467242309596804120675018026505090805603481499990515212974875760865943407373829936923172523967767407277710974503307915801209109234749050344889465127875641387190428619057698759345784110226090802493734035763404149346998513702522497713535847256548279141553420653603843157086865178287157996618360675632335822300642768987225632824452227691719344295128485054272144665809459756971912092078181977698738376286068862403925484424883115962494110974370020735166324177849512928012978904463659023902398488640601009973435348216055095841294679869343628532864580368048409665321834515913348067992299393346346933888220041873690359248541127194954642835191102431523087133527621869139905678436620843131452864611744856402543380107252106175071323100805756405994329149521093222757313518720648485503593823221549473288020185691478061531593871099983601162863303946689821090652663618890613947541303288354268062648212073610137652744920982645791660519158545283565237615543183869589762746900055373208083823994860529833234321077758509412110116389407944967298509748193906129576020596152732159252538634235533644694344611883030123379542692019410382022575345970444244151418423886233087290733707680483872927167582789841920479034751009668564490390801949347334153740125133558593351711341616093749033903368892784054700343956377051670205532627162008093435833695128089023635576419754465945463219901476510968842559731916162582876953314245998120732291053405117886795150362077079582203884413400187979741217086124208014884597703358594087366590647381014961885393905109418375286053314941891387805082221180777695703578231933339268477813065392254542722186758617023674666220634845286814099257396180668789111866530887963342488820848434551036228435419552363635298361342923778549383519680306518289320826071284821963280282337538440791438021893772528364612415598014839183022138168175095410641318233744681895010456826059135719778705201593572170082563613040090091524173312339519883113079528102467566957450242409538820096273665441895927978311524718909588707529102476162673657298302909708659083835787157053494970161160973694991029097301076715874385891002953635435926847047798873460685100537437610647570929747870507537398448849442925813065725780699303945439137580246998793559870129131708328347371779593822749618492762648953607362995499750518871285749553469654407712087754199693303339187169929399246794489286453487826787003173014914110028902111242423538480214954098624635582806474622250161732906324995446613551136390347218030437504588228585771060895160364427865466038388997496687898057611554715673299033945230039160489203653143686606705190813727427078684665965977817930845621495742213340133801649275004587430865252815804663754554915738016014867887242363479617792442419817771001860729459811181882788714899725164286792278289794921875
      ],
      [
        112,
        0,
        31247452872663038671081985307754898937080509632652934153610682041556121279534901078625553017907504149806966202479086577425702946321497669614717347493823610830114200497225640365458145161086276684120720122846325836185218813082323196411885605494400527291088288742830729311955536602611355258646044431200393201959349211979789909126965606089139309889189684661737328528420757475361862741691557769443959339715763921779601333417986515251887984379092041615695370236248957445855639553463219062655821993373636431309747601424360346521918074002417767567181804084495199063508304767486140607588602623783219903752490580948766937019313889103114684864358686750305952903245807953538663811711302543325909760561074262903372765802524132190091539679362466268999935225790967683605879292045222020994999592901169420015322870671249252245999626708716476256116665244195312174785089325229619434611021850854894567395982184353167844833113549088870862190900514654993986583227813530375999713196260438405493930658391305303200565594473141468447270748223130330555508827688411668983814969295199179494293021460183441285519830995496505633143032961739957380755062299659602858188068158863270767756530324653385635246085535038581253119899426141597098951085951088716302878570806552902022592015827165221542137059768596761233893583360420966698429241682359340172717139479073010577766034800021681935838866214254178553889713458644963156322299552415986264530060892223014524991275054254651908971448398403493655040939837691014991330873422779931198371694942057266154230693728758770854993199868219597148273728664577027712734179628173482641685401903035699805321133880764274010201323354502351548252554258878934591566826325178300488062454381746363189242809316517477260412756501029213812479264519959561644474910419098982732869981141150867389707385421692261491461859451224840357069078779686754094537125126483087233933708309708571771398449572151324626711263841020812224120162464301568964682344928248225451215646757934679535289087466005132624659119159403711678481841776513680649040889832335580893610036271989382307954617981671049052329286600934911215137841766096507943931491719663162833256945154564981568845417619847185528966397354052079636070728452996645759474328299666060605360794700821682872435385365043756781071948373052577317279438818723806324624210574564332295279336365972843095860377753335289102628807348391180604783516525665786770256909706811975161761443737606293807869218880211405944938067188487594064009418731621399954837001779844188795307146711103751431683690157351100267085119914322365380447397503332175274181730689672664524657603911446261186823035228214194517795832804185593490134940603062950724251517133497902067073863643147399123874566875085240417120669016723439289816544754592802135269838428062628008629493601793724553134233493137034965036543024466179003361627147606863664838281735886898299426990729980362726980419342695726955667125560632890371520697370636910758869882893823525753645198469674364020043063510732081185775309818279383303630752150187065281917919811524083178078861432454886382883210585667388453191961161792278289794921875
      ],
      [
        113,
        0,
        103388754430412742485600839875782860334582272428933349149095574521210259896310644602828845323602310261752985355789198613241348181959479902656721791923277044445799223248341315072812480675022417793011822385030785689337514694378804906565914378413404017118000223113980362855451043231946847519065758455381429646698127624118041400589211546432994285902652453280382334175058902668197645684475534151973553735993325844160096692397658821505008341551801679227235563839537502159654446193542734909204366983819684274225358421960206312102570567704158098895058270826920896608677099437141117487890732531547928057101929803323937631562817765162821841475828094460544370653876828043023103245007573865269478776234182606643386021469530407966628424995140688066706457516399159215050509626757826384817174472108467485796023021728990803691094405160335428991831488463002198749211773471844791802108728400471411428051419783119339822713535203068575432372448162776918472931043438813688764930949196259459523251738587512322177419786687534889699462094523233252729743623213419950425598603651082909941188560139322632201415890791378841607962273946695165508778933236277367233397640912478844882805336873388252915632597516668538105178650458455829762916539061606586521587198427539505451040880539013138025260203392959402863832239966709673472344134357694025931450354322265312465188260295051564612757344942290190843442009384856009690178512776822464427147567320268909509606249243382955006683417062505313708043055023456650598305151560077036395166920979549117483981247818427013453729469588705659965216557465024582356354909517884818173555221444144201038762628153425786237806477302514421085016378947353056962532931626367328880657656672698944462127227439430961194235829000092873987517399699361495750439280612232730670412767149502804697633389194151050517185152586438882330197431524740632388660267937527301671904234491862790586189372973289417443694636438251714817706293725002098256930029375339953455000171288488655781321351031740162263044837960072833935947233614407987235309055799981716458912623345648137307033648609606062010265668074194491916280402859997667264817083310797929526424644017690917994329754563594235075618856539429373610930524558132504855102531980875483671106510471152385314386023274813944941794074757541189587802830186978814273883928746746860278690932571281646466755180610015910705853370967281683798067813713736763422244626097046515653671118928388402412710497271272795935242367740986365366240638154412297767905235561185677394503681490642727398049979344038768606139838804804276470282004526794776356120510583271383653182400443069117636621649204971697689890787315434368907539177752563227047421979229288378702548680802977289810144636114244459562684939458451256017067273420443757436990569850704761099209992245937660331135074168488936274847129151077064582636735484460452740383536807782978634833782494054803442605062344281184100820789912387734993162810491306787585800634032285728914281020357177446569246499438671400822660508795277477410094899413965052479893823854027140372780106725229925359599292278289794921875
      ],
      [
        114,
        0,
        42760260368058057061245851940587215082505569285599491100527846331573158641674803121566099387146903269691334792368679298873071317368588988316725425197934522269899556442558098550363166614378610634294259556826860557944655540318489588245644826390121288806299678840122021703320535979625910726537465666503696749894639442320102763847888992292534449915025254910037497439980982349704057266443737920013695188522201478473720706772345264521854940976127011136591944075250306057053551463898348001803401396354378314492749761846862824404595661903859404694157670970679216176439052655407829273873907350779279023673874849824162695033176307831107483536660830640064243899374215329678573013193912583212176114365889343904710327993351601558336201726713121772642715205970936633135584797687864313727188396710596985205788757132039036584293994566939679111309569093929704309348778768668085604736635664873632805820765621643344150008649884288501344454103752673471160554250341572814439067058969900338719212705552018794503453662960062715386761855394451441947807461984088493533889709366871114869843529573656341481086966204466078659864733713895878586022905159061620506722458592617407329881707460486864155073005258984617394763365790392766878971928318925815580070043786298184463904277034117748403600683784984895686609162259000541969378140976141670866959092173659815324504906881905107623250530047537032054384778610244734937798149264950911648327970821439805707769872746729857248125074729092421354261266927293204659374396114440268898462731160181074703729698237038425968583560306330882919673219332310931937311977804482165249593039282363946948023792129257066999390412331393822260190488408531255877904064476494959386255032919200539726140736927975107710279275370012731731746968209385028560844514322057472173511281805040378369248807974677440086266382663519944091280660159378558504981054158920356844329788585901838030316799079209364627388404786261541731479148254421270244575813998586192830569104172872155517304073869229732911349971930006322299247806725356510376601758158760823397293457791088155812862707994733913730205927011814034404097171387760997149745455763768906433464514749002891380986748691630838280716308726908033514607424239237257830043561463819000524086494776447110266652888728161780087662352111607803693951554898514066784220556953883906868322372814962468319370857540332319692293603754064012503091109039198495152079649068997690040356220089160444640289670381233659776738397938947875462610131221130454787990225873019369584236406565508077129501050160747882607711857303848540937528133307323746754600358476820023307506388310950302687893648397380210999332051694038730543637254483544621183651277996345547426125737717934627337601596707140293806728123242021092546013687859515779652918882000206631757856849171446333176211916577911659939239556659600294758496542985925312156093323976939248097911472340187138410930506534213612129481289427140067504607480618675690148858499932887984085884461882149596985621553281740745519536975638117927845080709461279750076393618292058818042278289794921875
      ],
      [
        115,
        0,
        2210619914833958760388664255052496479901108139639830436223803500368396556137526901988889787688925591580902780274329606539949233898917574719562584689671214660376908105981946165612750709032792121589350497972058065063034888999676526967603122166227049022321243744604912964717784094288312318475121535949656666636444608958266436379416917774230141339083187202891576703027648641975267767527940365235441642828490231670681590581677850450268314617862214685711482249218436353320253117428504188192342869160822860832360094033165218987771424095925195581845018423092895545425884799172916975525181640663451932372277327851013461511344338502909400004670013188046751783007717965275987530098011811686839726410219756734380388229853944278996711713144315191546479129389285875972478169594886514962225965791049524515337250853104170171276675532816047243988544694003398920038517428267948935825054901435956268720158272448888904259153172303667629655063760429772142719697369892036288969971865689162210353954589300861690547472692507285793290542119294431910313892015841599851344443003987273452818899046107148250130888243157774484648354475232643293252806385630496782816477699489848091124396931671086958107848413732247381153775322750668775218344237407827441298213411958189333495228476754569917458886079942004257941434603142080153279273344774376789388675489108076531143707677516937425236195963172050524276026641375654455950129164241410520227593152341471767261418671401514577162168509971478843498075119188107681327963311211679089149264673615943902750973201377404237230293739855245799189402882643720436285849775982107550358587896789390000618730944100823523544172358802883337366145739318776814038559705295928946947138028676494242960545806124902389796527741675827096393011599313698326428515333599364723108086878452234568380498564311916931766896531424332618171651201369341044368359796932288083085026146946550396518726787195170112481303747936418047002033915902870681661572664798334545293711533652127175053352458518099785799229306915090681863710891869057256228576752948075592522683166360031781699837612752264612834230138613837335642395765498251303069559990158731688089995113961714901749703298179426845712500001292837635241575739034947332528542372290722625512436171229805335301184867690776466252843735080341155764460777094202567891992374645985524953362291313129421692581215862919932096439612395027633057815678838395735902377296667345895048744635258872805960947416582123240412107197628734724133763999060950376205199443060457997424460791464954582577119088294279757422806826577565970710039089900304032522301111769423155608978320685463268362305054196364498452765462223468442730274165856947879377331960341747651285750394499963913940169099680415395147521059608511035792985874437004940916572073275271157099558917337797405203346193744998873524259509580251966413056018135181491826086413519863301163079813234024315311246170903112712587191015702304131668746879406845970040590966512928898244330884458334467941010474726898423492069807248727812475408427417278289794921875
      ],
      [
        116,
        0,
        14285360374814132103193261479435686318185690682181471398155750147190828929440607357372098413644793825114861620780193266927413124251471035058111684350500670270113409539734377905377790769315672979462622393840811128584083473141158142987676858366941126161472106935524302808315298819606441487138624551183928012586783996941074097171682624959244745189309913250207876136505049345480956768139114791836439876870193014012332699763716049069432587234033594239168303406778660269374586023703928444236241525052271066450962082943172590479190082729491490728980167280037282799136563143202432730239808558004531995263138924955471029538160529807004499048904837305968404666605657419255125690053133852145126591837894572844759202798285897717230187338486018757924010575631950530404535172195876719470945036487094040098444080710461909378688800061523277331407469180589886178193112049544660194946294527197184671803115488622912476741384372718458690761535190179025318913505068314104089771849745502862182092570588432800184386632599789436801972104592977500743757927574602374256329795518837612496437786898830854775517375512837794119715808157046993702568798410273148728441170869629154003118337940884275378429146426388237703223840386656987326362514140942302437647468020072784159090507432988995080022017573211028758450656656927301598314410372729817284966453715096825272110930629655705432741229181930929275714314928317268784856690920455436569087862940003247854938333943230308132157238260744588264149120443090357136944160388028093990694718364365057727116170478299172522863694266762291738670390917806117811466147594177752325427268910480932580813678470602433080541660980343841509430112833172341310079233343257517189865429351580547573398104045016034032899417142171865136482530325983957525813327042489862109414035990573260133192856247403357825813180578416933425336166312973241839754451819812971467676860983842653697335321540409134386277406315004610581505012938932195671337847866572073302754243393710616738305547399161609296738474606853604861267965803405397058776348853001766421973413241026273167503261136646355775470377465651511953010504345283336552356879088710998512880811685460568615358480065045107512010504381005055909307914020457235513103975254974648435981048006667881230692208993681831478169493054006329905111640059000961879084628099427832032967596929726443928930427403107727679273059805861433223807829867016320172196086110170818761368296106661460343573172446297481537243161636656318849211765596835128571411423130438940748207855072253229760767122040287596159219876853753824916913523978779144034239771765994755106483487939700922452479212033185671956373754773435269401192792159645739436701077470654452231690677134819585571960504328291905950965871238056411555662390328923292824181635922468008643422653647569361516426326208687828601469590857562191051051525695386956726093948855228486542238228531035829399607240990995502222554591710017887498357227022715033464718756091626216246189676469684766098881769909567083232104778289794921875
      ],
      [
        117,
        0,
        11538917803662992598766097382392692711885649304245342078162243867648102679533349627214082439240840399845632768526064270830525658007704785969382862956870257499708114332138837157558232703147115808064797314855134253965336459627001257711902017001429981743008816187854816748311659264673417726162745775550491794192415860064316545682546873800919197285869727525263081557410421188734809131162217458968778458379338630032198109033832849236848571629512538785733474027968428702249249575803907864238491374121858250024417623302455285946496683692460095533042375490043376698617136333964653258854748491182654344991006249170615317476291485305502957511136008680114724800638626555887577867622725577782958142083502329232320332831347774629702299172841291854922329149891958865532362252977295882567234768060110332071981818735362205044892629332072159513971644114424855308152538489162504732112976512341295639187881490264331487570047517254368867301734852094446145649153924832901292963011594276952797904280376839595127566365275428910221959813317410385681862722185616675209783238962646338164994121472137952945482206851071907577562125432831854551674831791998484029704570542426291878825827891084295540668006388123389444688183165629683053351397119162591132627925855438416807999771670979882632216528775497015515043987579701748237393187913384994287139331034426168361801499337788580368692596127262170711587994586242960965578098391807583036728209321426776994896166460177327272872694564293829311331607982230089332035185221633974930878118083340215928255238642965020301733098566609777363836859610931980250971827462330258711399855615831809401393854446659158817210645461769940082466244992173110308896239357914386537623698744312931750522642897668963945174302140564268261479495202368181699595907381166826790166466664693539109452124513974264442181300730466591398770099416542271663245789058351165303414021668633409846431745435649615796618300101516653911389369337971088804555394831697210488462894353407161347892598190901758080154104259655132724772865220727610905710209559880492599342224268901802935986671490066165529761395776120935420838219118530527275031396765165411781534058029928416752039911947423063091503385813213262756162819001051401075559895088599183874291656707745438182412913483965992422499829600611590367920208137128136823939384261603700693940076997245787570767389275641041525071304217826122956290953304048822800295304446123015403010971114328858079894729712485040325337498950501169891727827734309311354258532250763117164981156255516667745315735636476770553920574086404678575512757731775348038739790096997033004097546756186690379511324298700757014503617088478375253173434236303735279942838355327268787546263668042429844084631540876517716712146034394762071128800027041822573114804739003522378164510653943030470348634972731214844271453822653356345370407971571328911039518285804094784194632278885692153931719719973107694537157677299300498978634719019363941095310440460009708112920634448528289794921875
      ],
      [
        118,
        0,
        1164990683548619389303582315827012137314530534142230921312357875670786349098308461742936391593394158851539669509525117230668323268870832132952324345829914975320360696239678910999369980773366080437428416622851569340826588405680587690528659777858729963852757161842137821258581922288556605604098498866325568731744196174765335426542705361589737275643794202112878883810134845066134236462270409517518205345005870925287535477738377967269422310733308945749356596299831222403249432727010552176473551111337751962670564737398864722599017376451108725036833293167116533771664418109350877362582059858218874008483696046895984017747539293807504718685824579978634421280574686780395314199174572525917770422441492389191257916777675348493283802247218826669740404574675585270382215663792902727247898875191555092592309803189518604433214938082431764932613112714434090398628174556538906508370964957489465910580000923486578110799217628885037575246589051842611176964529021900482317407292396650119621595750908365181039301245356392675757767661642901437853244976286450603766857172592411541705907072270102404293683009321893075191042293970584066192698068815835186011190264474493198310126937255081389305277204391645827255582643278049958102729378427119845844263909729312937350258562125685539308269263909201636678154796789519014819669348043515328084275864135809330838755449759039063758844168724993615696884342804684727931052663390322235525826735861424839405229182346371278383864995331080479763775985951376637829976351687121130450734350922256967290474059298148266284508200766210485212713604830598881688850606737089777550511734683863116119822852328425307396546099838538556573370132408265752643115355945733341446577948485759611398322423031607795595316181963407298471484140530509469069158999249509393204054189887770653131012683638925809972924423311449494593848532830646299907322523979963501443063868178063426899139927856616767250278772064234029624507184257167711117113988203234977342352872861298727379537251925841496793588345572699855434445572460032038006031185737990114656319109531726546457537447958403201765270667367885460637578774744078291072873608380341596311101115306113940590310335584839017996271010173444400819536401765763093086686149005937267359756191075320184663610660997598019151756840354832956059975770024470589323810318296443275531777267415478866273791487994458597046697028039380508870578672575308381922950569249971304158683988180816340861637599944333993147741130771506841734344060081182195896597332116113582399255998030197520063722890804550178836833815966106663604223738859975477453126018788280777669807328576268148636584717754647615196721633525577166926200273644082344160268330545959321470643992573848549096684991456115208460978814809301731865870031881683261396999307383310721274393872349445142570019069276398366459841362159312579252639672790379751695188913131194882010462491418095406125239771219347102185629431462561120189559294885839335620403289794921875
      ],
      [
        119,
        0,
        14700658025580383542454761823966062958310439259411199753192399367988407450431553193852864510658748887429674349216915958526569064452120779023027261094019282207873897916652139176182117143785682987330158451572796289293360549590717843244318874162370907151273193617262684458266957953473695815783571230891268511422960365238881665002425188405261573877674926232234809916148697287359313895596518948602130801057579537954870504879789113950232760424380988387913997536618576092509462745543226519340590835342474819964289991359119339667030165059175622316403055649934123087475022104186447778231859877289244622086918206321441362595428442273823489955398943805857643804349569814475030659670077090014614557924611626044713996495365585076575364425071113731365865512655840364275105295941553568467584914661035583742173604698320366478074448839222532640639423228452810436582608586073067690748037146593013346548813663111877548620874818848872162788688209227898412456856710621255644404581129622845415303349090040031371038066618180277103501321286497674393308610243283377724213500407867819809050113835995437004696965755626559731836258412497417995705210673407407007073634147125294984138563362077050107114752216832664648271113288426935253415545622373102468698181613659333802406195378360716404814769346797528836156249694537988366298462362122249609880213864412211602924977852594718107409029783507135341295455104392980348894181267638576003610942452602608100037414746601983053214484266405832747214412047060203860266323761909434963103209563203607456779801518450569641447142240558683024275135042448833141589678663214838660475920560858625306610007497087926767405084029541136665288669267840190522128396382730498894842269971837450510898723011834732454698833181745007973163223271944805766335460861864441355544010261098563378456915796271882533631110593993099487800251288933472636769462348358502304299299665402866626423309344043883072569525720892044651931902263975426267149451501874477322313806192668411207278032843064294474202547911878451415147123680008680174331318007649021300398366866843138897098950240430047637685687972848691674262258327557047982527116639331609819235025937820340517691039539993216144100931912613582688335351347491254676282655007439436682228624895385640831730465811648455859551387826270165317325184686803175179758768020292101666224552380692986066118843087534110498590419700548688725059822128096890769788259100378144182354277856013155858871866933171043442859431834002598836040302276660808680077065356239489628524636031004994633787280245171574924968301907814528379258129936905107017640670814441493041385768229625813430210044651927453767269468946881661592143182426823807326057475825676659406029478833534572662644445692764653587217946700572669691533942307820132854419179082908150161573364659073120087653321370848035864305837318461419161195355446282808024412753262400364822006404540120419737912169789441510147298686206340789794921875
      ],
      [
        120,
        0,
        23182212760264386283205220382158442101000427258674959156003582460396912116468828104116664319555846546863449613330014763049040105737263727418408461172561036287505966386135886434130396914955799612062739533029938143289253646785811393642084481015432183327479458966020442341115798580065595486137871879278224448248921955294578951614590097414962718168274839318129985811631771654308846603100070561483964818493446630256962813165338916123990022753181119153850385083285088124365737630655012585506997378905778799358028213376779425580358892407146252101852625445074949814552302108266501608365982539414949891228719849718264718054853319636053193511995221848306246292523457038297477264249767132424501037058157628811705467082529433871537245069288520765033795931517581257514086027684524229709218894243927073422399118969532198615406294931130142622713886006099325687921945558444579747584975135362281005249607655470704872454304564432805147648224213731389963352512029660406639113161443685602775434637062726206483453430513571762898950315590173899589400076406030120154776493308131909476732723117847629196640551503958844090905899120960145091337866372785519034052437965464188001399160759788173721141822229414767914275356826749457667977107278811268557853348950421938988535930794658321059430824835941645793312635578761358595833391483420037393599833823443015461011199944136954971186507112093790613084972626467245673865383305577336163584135188954140031521434173161174135262120656967995040521556129168756735551787133306890727667802810583009107833735817980376754259409271089854934095683761927336475850596111497681133965426095499893480340393437027961858052945205640790516447420352849276399907836729582799958949829811824804195060380986864099414022875582724394842259432482023199331985689557396553008844243567128191076816735541588041586104725715723542300354098149379997495813134840771850371923220290529544602236587682746621242266430920976806017524166482537780082768973915784503041726970256405462954940639059760759540490979094877273160345676299912720595272045793661751336183150521952302596743366263971973632640433763012437149946082103503434287945993045182982902556519718802920052524264762224800474016029687074697293359195260640146302890223344109458101145508254644763007316923588845703068095877979629358359016033744262236029766610555139003294642955090288736008853130808421381076801608404934406270131149910783400089740146538798570299977187523587718018925887456646947239139948673926526373866098335718199792531283882242609036416676793021486981467887715680312211899354125233818048396984297768684030314065515057635728622681710124024707113565863761875316621283331811645149102827690922518658415312295951530817018221905202033632830848719437568472004268380246570531891192917055708804392678115023864845225265164665406668589878631402106791397821578919633533161865251537460470337682417527335659473246778361499309539794921875
      ],
      [
        121,
        0,
        4567411883819604158309516161231370944565589484859403352588426462900039984614834617016526178493939982603585078677311635626434885937765016683975780665062935803226783623350037907477186047582052969848904135711105171003606365265361472464126667584150314409695240918518907245095370610163803825814907176910114839162154093223653662652255272418838172834845319801394578973401596930027694529915867309234061058657883977294535350357445292194267937798958544074787304634049339103170169774517016996269991560824165436608351658455786773897101390053838768798629212420472678978490721791970144267776315280458986985477639887513832484668999247118573844804056636572672371405012519031554276909249225647794387024490924736082675840091640510423040008582616956286266397461794629581740823541408079423426698133505971040904132483839807274130700565729672724752530272639358917702532251480397048493022862349886574651911040977141884226111034465932771630869324678871444346983362791772246124137597024794184818290426904370354605958776171277998209689236439529092508280283092922656663434207635975289940228897908589896471675786831402256485739123350732306148601971698363619412634285821725749099819881660955038998337503867113157810084982099207019711854995680299469377204417121867523667735257302106892005124364773390469326154172119658652466713559956032691619514772603566723430352681327824876577402141593660958795189907379079285162089639547489874828911333105277710218342288111235047349069028947388682081568708302747557091849313278636991933167944630835663439319510710967297191885347970839227086260922866540007196390543243537745295237520062369892604329815378199086415667765265905867524382897324098741383853733523909617706515879680926196459721710367557727440434388553575185605828804173084817792156678740188291618988984531510832769660008825271408415457618781483054954610445664110617532961426412484435602439116052415732205327859423128051383714398335684573062547335290365286791180783112683692696660149661430898488460377316589876091682854693792144192520926541760946440661081958854473907833189166176851661766859100399930781736135953722260303105996332802647524010634341858723906024593172752282117492894476773134045842331581408802576689678569279729836876956867600940256171890627174194953376596673876856737426666413486748529686392195249068333181890026629125272380579201232359363085147150479846091006083098595365512452602794262713329660834960639404939500726694468681973646851618814073888712450425262561206413830764676818857231365949365254979879077636261673553273541993951393921363790847271176615109347527187953082453205947074143341582972315095316157562606104250064767279363091087905807796163113512493882794173267636586988895907053201972538703356875369392471402677405125453451179295648444777275161888375787103035424113444166456729052964641725853670058699117455107764959400168663705699145793914794921875
      ],
      [
        122,
        0,
        112374624119514390237702592663442078451687135230205910138988853819090555355002692594326942025346951013893459799571957251184924122216768861300694361865571551143150367491893850590835397443163399062006027190290216310680496624943843246555130948156228526273855070709220722907795247863717685404870183429379764193107496502815512553600254347418973980932786381402435527330691019318758421903112984739534650336629198656641567393421731885418071142942300221320135958467536404900967465044115429842131218510256677962520149355081041965613336418995196826635265323572414966186316407220581991685625209965308384924110467867354822885161500470621736239626873254075999406691432001564071059154908686348286900760330457471780991908591838194641380481559806904275134104139216295319344022284453769308829839642855275483052956921466746247482867251221769130688103078999763562451826827512315713012577732451109463577525858934474405393103954166602982290097238379149797863056826959724084383106119437118546449957540632260760665848412477477930387495690924879200870961618403110047872379074326817176246146424170097851883229458893537429869387500886026179549331267450879836673998868465052201663598664236550264258234905917303073162800847557805460492833241541662738241667085413343534109465160801506678244481963061812366509377602273587876685419331360850557173462678480727888977936251437195567083045368380600041312029464796618609795674800144999525842176785287210527466220141065576814318848640267605851512796122518466011843892325307237127520373654362128063222289199772807633866608178086884262373858053990952307909218037435659312124798916423202761899092783750119103311272766976445535624952203100877571588541939647464737915623395627959605685225030316983401658951225258505929366695077895447292018035007748040585035554347853401129822418513183621988101482838458559708333062424770085219622693887850467333405035126985489673597449843636671095918908301743115439919600049384616910655302478346294662273792460956727567131796283133980438209249686025463209250055956281992265698413127543860523874766777152472117490587912363520254300379557696786460420469553077508930778402977358618171352114424706997220988275792144453251147963962138656605709362582237731728072470297909965048310934228310342128566831682703412559321167694271513324998914190005157710161663380947052307106198651782007281116596373418028377901909542012325545721136495931843166309546645727975162493302448078975822326455356558842278419235624722125200578874538737642231956762809894169010750791021413199042781684913696501110305118007828302545837444559321223056535789294248033146808238203385471335944296427042034862941327264708804294617330702363310691828604089175014332993237808303828155642695417050209495661293960607583088579354674542365520348284836813637566870599227900615058206836066936257338966242969036102294921875
      ],
      [
        123,
        0,
        344917817735904894842959465439058119728209393664219195122169289588266619663902118493733102590398215546996199687261600383337583324619851350227652665991117393526088196209998258049355213275858873371750105028143206550661315965714655517404459060143755677877341055411915907393274455735815902449049239912869224595105471209511584509690338420018328669617771954207494504348125507493863216051335427773356155800645537076263179845641475506024633759490361907236335372060336984535413379392532344226677095158578046980942260544923334049243476866599966061679653802454317742588654324087563675357179271032683477975223220227431111023038281322407786203533842740007130772661623656492369849137144235737319367251602045186551330943996740440361299923278343768894498086067935124589872375169944427440089604371812812912036624183861052190122814982748439709949616952813720458421325915693066258111623523911120234935890173030258822814261747084191965924861044742635812118762072478785136769450817251184235958932187122202609220808128951304436887318869074719953056576963341084130142251205451084134309013472498245497285073459396145142523682429932544329693420450499509454870732127831368913536044436083485453949772521531312245672801839597181543496316711058149383377140176794009223581822404425018992300261324452092486435399934035301261339600282070595397816932370002030399690102700348995190778117067747977717323497114488124819176436280697551211982523485570337520841821601098186084194318557986815248532213985195730679768426944380518683205818319636094771557001659005452321085688023218723360334189342222685042537425080675289639241430280675893069323580074415351608454757105565525121514126564779800193084682939050122480404041480296885883187306075446596205366928496573777547801619115415498409539469643482212698003375718961302895964468818665571503754123293906570006552495392793021322861120180935577307045922048512963104858574069947666249041961531452486463382754939719654794296266483147113319011850986295769714850637614863842836716757595440709567762109854568102325896502197641556110628029357396587445277804906831132648381126648548399964266649919178477949585259082604086850268622515483444238781204963020589761365058269739457235197804556915769251743700570726658282729136027386376119924091316102227476911382032555295932851405932100503964895789026740339914327485921222595967050362834654863534547518711479794812390150133179649440168853961818435508449029409947378661137760399553660268121417669764918257866006843346691023525266594307263822001499150501938225661975189413246107088366793476569444165391267442176532550244047105300881567769321739078842354208677878731344344321270070028800720430112451239433892243650068148649522046803267939575402086042227073510614386121922114918106149372391281213572997611267496713480795733630657196044921875
      ],
      [
        124,
        0,
        131803343445814693476933433244993659802018687100767135220535790749723170216554773875838145838869248899515463811576975283837414153011292139248335036748278994499412599875817889255514548592184053261592700767464982017562457937761417180687657931723078419682982377224319174740090195417428369242093907935887957381080725713280608558368363092470824986642317709524504596145949212353492769126465024100100532811045541631972300295195534057542380807948959661167297192435081440593885484683298262294974132174299892516515330639729363210246122546371384997961327355118343344667729179899537253607925755519768205201770581419819018219758131770262674474910401006891635305038424642076727808896370124840366962873524578630777551254245893555672493928915736578051614384582309831042932298027821624711091764880039966863611564581758361177462169492850043428453506183596653677858736401912210002660513071273822822845071321762031403176428963051519328118302083422968381151699079474157909011964188719943346677603231132825016342347838395789067348123141864975178526172948281517997114971233158450573410295252015325613919662855479618838071113776575340444241645487553516242022878608479930536855489554930522707342995414845073059319996808365925270938145134870551455063314753216426850432190392537417125701795464410179129462486360588191529021486424462819727664517943117875107647102519969394676691437959377522980090972386659023161155133853068069145288544567744738468829042150533949179069987554372218603800698657096227948440601407338406911032296751417437060475555667082140623830983294042626278477367082092366989771254538240426902405360454934795043555943147966635690189804639080369998902697121903520007592642490638853870503722012068222542356660075310225060089939461160556434423082734958383635870035327346092392205622452313781432253529536127447055684447735220614820316846327358567809553860495230818303689866144807487221487245528116104985639614889684689023380448257047767602096818624181733057228488398711510542363986838057061362035803133992964121394865144865543317962275648162171390261073245088920280381602494558442211653254718237238384780250361942909786858236774878618458395065925814627581291320741336343509029829429636914469818245552723393315872914744256460589812343193548883946716325030410587402435778255398216116589382387759266417401241028014459849732565984698218729042740413164930512476321642489647517636020283272966727605188761326917045113345607387990147472579769901433411230521375105825547450044126545358509291139153072160800623584233852393625041210788099609750568250463247598309131013149196703149973857725554585465649794040297459170064032322703120087935079746387913985897716412851051822973744121071937117703159434844016268593911547067850987719177565229054209541573072783648967742919921875
      ],
      [
        125,
        0,
        6243843651293811329970880052862691136132317641399237473099849046478436108557309769256247629695579388979104494291035240444221095451542699390519895949876422276746007340301559150568590996251111251632354100338109403091377353415702194840605613994485291152538057404671703166985250470561352537920978234982380139803465019769213649165293451435970747527590213723300578343884812130976931844963940145618241408181112241649553183216569262389153602380571417318501761530927840984533996436501496941815549163988195965807596946484844314805739959922961631206247338122569451486678679366811147596407845133050167815901748911330642701183557384157296075808620618759231933026034084844199695343434608138441240849808011713903104625406507575895755971146118981782354447069383062173885431757310760396136428174811745449284274443404520166107665317466985838300413193508474895139718414690485406404414914078649396452275217575792309194970190543074088622960100644725834632524269849575297943518702283213198100594156156410222945068240076204166694990707987245705528920848669895443686466198900053123851386449301568300871722944903549231106216626230471858736443854077091401714672514116709646046627488146503496939935657411493133831114481020177271198374818755731274356778946664044109491874963169212511573927758335468056392791166635769641173164189867810528701933567454800562875930273126639862832509456542688128217853544480121933699316933449620450914855787517295592031985028326572210828802364119559568980540663637464564003743246874484032199834377741301305912668522131221972757445688910873071558948629429305242946309812238325666281820459318667679600087424032250723612877403619245564806457457413984157752123884972320201598012455103867239165480552775095932238989062305266217198005659608361511267725795834164802186942710461433314196785072677785185338088692181958996780817953482593067103923433292193230694220452302927937518368447808481035710563460609623271610925103871801418853139900491999187289420536828856163314075340296403627754082641650877010689188272678581699788387705867752115426577541781302337424209469528122286723650953516042644158450405313128463909090410529537062836129974517137786692954090295496236305819913911343460867185856504101874099497200973975440253650666336973704684908117056242158239410772156668201234987762185968188727782343064456108642222795174626786852863580499141090226991825354736571385546677582429701515710493637261747326342426310463794192043989667339981735260075935033589622016138495047104722606235358035150966605104894482909587909014114085092266515444241289795822406690669502144874125013231849743312105809881199883360093840566180443600664561464435426594513550921865978929024652098478508994062251823455767773730258340947329998016357421875
      ],
      [
        126,
        0,
        36331034550591726220352022432775399911387918574932662384075573193726430326761826058512707082106298750674335877518629712412640774412594360862945475203626501590585151288776546067124645573328283710641054507420378737491848012334723145679177251853643700880138080080694179516353641767805214517557772043180218034642714757205419497278248722977663242919940715195991974347364799662848367043535515469163650951321856668161872641587020762995193920815929131151895459280988880841701561118730489015656536247842659343590094828436802856705060721984778463079745827572572041385804350825365479264825683011940957162529263543632575562077895015399321227310448356263590647120257464658991419667933446058070727958442732858618322815346531569519553592624318326134303507645402355506085498634086941920444573315924601276791728709787839162394551234437547138223059003462399069213906496879604445607208080586712193768029442001226757860230889028682187173774878893194859034398705707128076118312938374430152934211313113534221473135923353935249971202809677722672500483888477346686322273609192260002685594797673458272646550928556723093018867368511600235332861299673661819137214782405710786751231647321578234709871506820403692080570904505141735694677927411580822562816288573019374934783527668221591614508600181407060097241007367796899364487847381076197850049764288749727258010813595021058167630488434431522643926394620628487436500887518411042925146926117589282103698759779419715826364661519616321555833323633705788600350340798932612892783948178343776105686924208682768515584640237325229836097320592905747218665756668104798459198219217647033940939348292514617798683891715862902457398193488174405256933472335658554950964087211043077807344922292367237299527097931870366874816532425326794707637920316242735609297464225140275027405136970112301377475345215546172945042894732943998689706524014662925945757101233000234756045769725155582114965878300336718347065148568749634525464594104029845047821491203157011797409579196814787456304931402162380679786467183477454705767335530444959915675646140323697319221101888596716798822272572959034344739514612100442849052772456658426974763033017466524630555992113599294707992969065712136981029772093745230209613341419584694184235465086766958640971536323319159389825424264679695805476630748037543830504242620428062791818735330759470607142899127729382336930164674057479414697344603550840430531506187379672664235208979760243618100612706791573327857634548202394961748577713146859339631496186366324360514383944542630537131197762019406450974375883532477338039433945230951120433020144537605551870645546455831448304343922534283485038328135456657252931472189394952003522121231071650981903076171875
      ],
      [
        127,
        0,
        25410620894881201918825162378593505446888906954423408154839057887586212518323915837451971209153482060940493328889548923943246509699338934401976516744891624804321263286043480655603226617305589826571841668991957487993501855370175271380835405934052936636631228364769387530179720411476273391189547636778178944051677150293664097721386310268887191773210862614014276304213187566089401936286967259776667422260403231085531659017332407826982871971870817417708069751439880703812242440452541940697466974683120600647220649018684333883471790240824584167641454858127376805444458855679473692763852629382056113414465045615562713355581680626556156983112239396735937032622201638593375279730144252799587607581623427100170459106749111733415188490299608022400318064059059588570981172004950588460592094559248664969769421905544701662478483546121123305086833662243410788752423379680606242812617055096213252276498867543087969868107939730603187073834266737505010662636780061499392342219718650910056184119008779533572306782474343663877952741198904351401013154415446690537399575527481720205677201103158436397392637581700481696225928052562064037159290468100560466041047271943961958098528550171510774906515611945969330921981399141915273158574959573827869063173668037678117009479427963424092293126020318093014582703204401029586084315055781548006683033737076836197500926740702899992980401536410270457099148752650615250924116050372354313647866214660328341036788376199325097132039503854886420403736754839538228912904683929196442404017929474664910240454227328791158866956155459491673625405907620679916917633375628379110476231740506584444096997100339129836404976411534552519536387840904256958415368334383767875916188800503585957049300083052355580010817788314459619659332979339331776335465380036797254318958604183839444441800103203269005571196984101154759173602778561943103532038997738823550180333433069924486810862799808364259007374525145002837046463123893920475464947787827888766871868810497066695186211167627418242010223421178758279695405563687521866006547095264234087527865129627965698296168382651291697988711595954987626841900853060066492878417315352612128709115201592790588906053092957274559715666616362363559891457084881498612304843365082670733493061934189583681538027422299043369367941436436742231853656843526749725113450077487341730789601911736094001264088678303237980704932223988150628799517206565892669164109110388866323465042652968689798167388356214560603586921646685360556881040417528616307315748613979019022028790623901231040076577421135808220583554719985622479748448377412354948526912436226712157120288974090058864525100662000711580867573502473533153533935546875
      ],
      [
        128,
        0,
        2016227788615325221315535688428567901054164896839968296254549835508778371335701999562719583865405777507417688250463246634342596196572907170529106008902040309098440265437067246505470843508931197701406739171908652961390987269698382646873153587411075713840955348252099814668737790081915615409341455999276671703095573867982575116782255472391355048843848570271302083730574488319832969856670904073967482851718032802511392862451927665277211543839759346790528995643975654767322295570803939227139443638841518324421824286680067717449351265715863469093879463347925348734895394182255135748585278526368136977948227523429218328191559610750148165260823636608602888456140269899043513948558329358996898476538240923319866508670665939004550074344283934769161573270607358267365614511906455156649358053792362448893993309051990987092921354206768677987987961992754714820511627950944204631915581684459277036346819720556742218563944542445515005931958754012815762434786376274092812126977618126539115572708155557433849729832212867338376785865398498874649738944331852233977269057216291287292099431722033955853724731614931052050279936225163131936103330679213064042295601904113277530606757181011496613969300478352825806469838366195790096364990206052023564456966512276482851647121935855232480338488732079206133638292090677053598625741135903669082379864283258629952847615902839392381114945650635138514949802648939697301809599145327838822494717609268083521064305297435110038076718559512962086340546044840800750902690429925895955666108266303878900602371402737039944559983720226884568946470022852406665229948659229495806875486851233495556014693271360891025563197107868062307937299608086203904688240223182062116913812901340378566933698439297974095487333853187967357034778509703671236356027612041118821369283515067580577475896421424279078347455006803882247958987879804917314583424497347140211895665643441018298289251515202732902659655571228354775552654979297226602087361108224240048590733255078539668742592192842306361518242588065558922132413965386284183858837361275259986261351380962299393086884466764003040867646941840525451278581115740822435252184483410694454017341920293598342182311315322347167703617468167857017568516653180192120648315180873886617293017067588748616239012218283281066011115239607873766373414977179847004366036720930537739996290404847017174779060035154339912966088158645439916689067879886703336138527194852276702715311458575781726159762128296044768828021459172322311036822052620723525570426537499512487385641994187867112104227546380907212431711105041649365285596550055670909964685980787316575515433214604854583740234375
      ],
      [
        129,
        0,
        14812902346801425280417025333721207121469255889925780475575901020494322837531676190539928241256208563685614002876058133648745098875614207064873879902258819461909070502486265824959243212681538961541223303719682395632580748260040238963019767719084617006503197465517634080686930562695733390692415584875202320614496721957233904925334315920464165664600471771167440835056542786458312618022827798100431632273370294410709135013895356117779404609244237952952495994453648247178349505814683855741669503417097643985819303522018394323087675761512405082856256510056850982327152665417260176734974113974206211567980784923093503742905735697933697059857904299887076284180157312846452678016958978192721640327204803607866933934603911532400135926424301147828024427908331291437803570963138293270186355833338871496797330199027070990639697466324126430043359551484691517510373017198978818850190415797542194761471185106279000739691434966470622421846871507277367092899717354835134066155925336041472447029550320991591755770138310614334916504835871555379933729113603731730357999489280056290165526699223985903133016624553171073082816963937761161781451597472575096856549061667952997278655963836256452610446272926490836298890111545316147273479248724370236138735346107393485025618284819346988095366855522887603725763526510814485853743724651806625057742105652849002389696727373111854189031922292300116170974713670404011723357434059451699318385442977804003927078428647366086936756996110838389759646388524490155797316553892682260542065522876799475624010050851045453718275990436331319253769922254967885586305948123465139435708357215956566525717239754444803475581372264852881909343899885511463512994076446763106892624021195557820798049264590096622385479707044563379884146879224731875900349663117134123320219806758295223075429604486505046898784320765164220350029400788522588062315107663780003683409069109607996206757652499496340505306744119909481831708827149351563907854325136614809849112244869346181371951858607024370449946240913529846225786950750056667254477851471401387278828963897204314308828607917821908914188511553324326106714785109184127092027442911704122595531710253422086408127170262934166744720683689449285293325692193484055861437561775139506571378452750930269670255260207502378561476381000927066907469303565818875325267319181251407126013374427666918298554907011586513477918037365659540289634945707719264960344707290192953619617456020058140430395427921375947077310721434690607880833351562411980804308620387358890413483916784757544547845376172771794266170096063417122422833926975727081298828125
      ]
    ],
    "dps": 2452,
    "success": "0.9685591341595369262869571511466471670890904917957164398968426516335522",
    "seed_projection_error": "1.612855e-2453",
    "eigen_residual_relative": "2.3193467e-2465",
    "minimum_positive_eigenvalue": "0.326417795376",
    "maximum_eigenvalue": "4.64453800479e+2371",
    "numerical_rank": 130,
    "elapsed_seconds": 53.005169916999876,
    "total_elapsed_seconds": 121.35314599999401
  },
  {
    "n": 256,
    "copies_k": 263,
    "offset_c": 7,
    "matrix_dimension": 132,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        3705346855594118253554271520278013051306000638768181803116496186682947221323775
      ],
      [
        2,
        0,
        1144132943355101619163650133180232202879500080888835524900536839147461792874703991894796303030865586461311822324250951518684420512215743461622850873956412075
      ],
      [
        3,
        0,
        37851869678950617847441785623466728966360457817163971826721232778509134204236863277318133001305531922717571203919430288404277034795869883747204721155304088347797452432256281933145782724790171100758869406697763482252025030265442939075
      ],
      [
        4,
        0,
        146098235722143769009111786933965184701186641383708468508721345629014263420116419908678692830424415142679897223657774613853760898460707113632668699288443067843148958156810928681216999969933862279997845467995955495166320014692963743122355897784975790526008150773736299223279792093152310286569745739287139135475
      ],
      [
        5,
        0,
        68213790113519871095055338551080540141214762154038110000507445698618784018780794970267439250098229600835673318970173573447967931028202525083406728991428222208752120331701935560596072721677978135677086047138705562918804603821671205121769448218829913939992607496324641278743276695689725026807652541076589267833754192427110623374380092067063495506329328418714187856215357705833264609875
      ],
      [
        6,
        0,
        3917964916686632024935372696508121998663633501290565302993364371482208337189152143658222701171115664016104955141755783275952835839406827332545104232251798935671552008978442288164217658540812917808607795014527231816122728137529188123769781944739476900528936244237689119669093510239682997575834611545054127601390945461162149224604954836190267098849122679408217402581013743266279867011794158723200588507995351844224503986063976082365223969069397159784795225875
      ],
      [
        7,
        0,
        27907809009698118133161089630627756043794217010704087671504953214479969600537640966707474483615244950463239359617426517353766870579363781502105935298440314246600227690015600221470248266538744556935055993923763655047464098750727103906986698220192963767281230178152868665757083079822077885269006043515097403941365392220617372315604778139911761175192331830061385305563022076468345149595319539371543646580141017280049458497227649605427679893802529160387398734668589305575889371871207222902828822549316337032322140689163016353182025875
      ],
      [
        8,
        0,
        24751099197831965493234653703592879062592723476314035591251219426481808463040089878280390195397213117214616956080773869470428209933468047872763653523856770693989497998359786500340729746867628229164818787700467620840178262593591302795042070383643969365560332931659568162915868102748093994188922700576142504115973115627843025128118811441433118665603421054105460650622562357258069020696993033041637600508515269211205848516963177918371986005252075885506860287637824768372216724147760029850523382839366720951789732662898028044743804260259199150953838978990104995730013996548968539970477831953404753910569875
      ],
      [
        9,
        0,
        2738561688781403125017617958649728711591214526268073036488216155346658923435745730907088745227734540902317256020407283525957769101968395012968971599297686381999029977512578091076209592922413670746008823547177299158704307765574168763952375868906548929491040150956040145528454379204952781716019003703086220269961271283370982449751221466847139027885760114375362094014588434372124445709863657178321856941908783730824900491254858312132859976628593455945461803694031563980524440291879237625017595573899178626874572182307098593688802527997549244702442616851290634876322171770769440267916319963949125022278610479125432568602785525768880721723710378621206434194697560195201658601875
      ],
      [
        10,
        0,
        37838668086318337074349315553124433407232485457829694728661610041159855299253738046015492364074632247428724965017103435107573715223128282596491337875476777835400875646122598058233073047047575275722307104230310068365249114020573796506629316544683839438646770643585538921628340646535218568483813646098515030536962436584437477775002964475560152072407677656045518604001412143067207467051695386398200118228228511334275079635600257517880660142635845921827788829486473294143052471491044870907589347158559730179136241296491387450751396189385669400350397233095116261378063699984519262511331629209714521464141937780605624996971930618373986887817913852854696445751637964735403873455129276391481173870786598545826696425226503267247806864225852829472361875
      ],
      [
        11,
        0,
        65320116896370374909497070156962358252086015559941552341525898589413727105199674773162010483615849868377595325948613514932975808676270573882610968348244449308743112028317613125000998825367719010010162820449421097148734671416475258028959114311313086719763233922286594916812836652666587590597478670686183686446467443144364351762592715531706532003294476282757687768606027880909235378393106689354257925266695956614694441311811749974202517928989595325984522545512186339257519698555635464911154273190569094463175924193444221373490006003279208466687655261859335314757589665922903565005457533921220243114776947489993045279019765186634311956964058315140347014256389750531733141987838304304600940149539422344607853374581522360527251026594604049178726778050171594987016073206060529209089686975502975953171037597032473961875
      ],
      [
        12,
        0,
        14091655288074840606118198030125323279821043517932178185477223532777964269256444121616903764463453867864129259599783534364366292491421677724140828623544574459461759610752032680006234552151093802563792866559692596662282678129329801031865179297487675480239059824961012074243866819950594924500734226131002646108656345058741587317423792836332594466639526074622515437090934838637561254468258590262269626183234773637751468528240472776194977652269559757793094852727106232422637643752798416108745085160915240303449889878443214202861537351853899998029463026623867327607671552720696266245877882933542391215338262920143541145646005106918164461556029995154250144290203294229179846467937991370866417352322785257975513345739144792396810506290931065654332140505864910507834778166470985004880039090129481675675474748403518937472960991244282849169804029086095442787404921072951971917351257244521875
      ],
      [
        13,
        0,
        379956656446157825529773264014429921032981830706044672406591754230987935343198459487034310655843096820450324683592151095167246785341380252931486329300201994325312012195372155863899313820081497766482476107870893221908427379202820820904840515652942768415833431197956699315449995972429732910301551703923438541668425615224807001305860527176077139427881263421082593688478102976018919679947845104901045244710212611916541615372638381423887627786962004714469640554123344606974031108673707233164712705317787060249791652466294044943170134855827672177237022370837305599373037914557140795803253934860769860940182608190480738984783889655552578122736043937154501874868210376450312735696164907192176438960207281015041812203457893160699631914035672649126329807856494873329586499089074534304850021180155062178738116029069105020332968889277511682765872579666425803664984636017048052391767726005647459699642102886824369056074734307382379358840819387157364164738921875
      ],
      [
        14,
        0,
        1280529556523726834631283166732213980928762778615638271434175877318574156350895952297918458358658149251387830786781663062364081736315940774940930476943825122575548760288414443418640274077719046885228491287270738816761219815044089278849308754292112574311723726029748181183681490992314242087037290226400623794413051808758033667643895460449432289007268925251081616085773827465610640873877483014379663788359632800737463337135127009359494520570698369641953724802396739932966274447594231662790367087040334936579225792845717132706119782210564376480328407675157746304054301955107031832072793238688718620315619761711956375565113736703785334640659381404530061739451658337023768042294263349611055968710607889243015433331292565222698405253051182115703064312413546747758106509687979156219389326801359306358519827359841213387930443716028773590882547274683578683360878758049184755980009800428646121125332855320048111494219373084853270704860458641145158627197152985615954899366527498042431617070023244995563868395548135785346921875
      ],
      [
        15,
        0,
        539438470943020260588161908416558518554225211618155627542750080834189133505672117290233858717060813258556549150835557100810313194897080289165054122847755126261343407776174417113621511575887868880389438894233368697859063345683302928207784294836711357333345048287200848929760050869537501527574156393231905150828743095212801396660956864581816533290022385690240758591227678577238840405536323530101199815919351633816005332908759545225344353884720758265950463896664416075193054207819025696236253132018138048751204856622203668187174402064000604093656835453922993432437055892542429492524883716258436257321344177536322511308663845144042736468493170152843577892910605424857090522602027824047391127747817510604207916266719343954183896631823697492809843660624680472340463724428755856885408945234681469408670822671724149786791613460628157123090575173374345192286484619579197267110198293454696416411585549717487763092025010039342194296258689557231133822757652755806950355418951835718406840703594728385631157564830314464368533255897256048033919608299862603145888715144967296817824712325506921875
      ],
      [
        16,
        0,
        28405184223310275260509970689546856523892035763229498748824684592981711849696889639651826775168553623764548300412665274370147200292974161837849533877396431537950296150526936709305824746102458543013468609225001908064669640681323422890607645560826628807297070362266953896206860867978074978745217506254431675789312898420110939394747829299167025957678061916287771721063553323863021329853339280928017881289434883232109509544884961986676146903229087964374981313255125836748218283796171518690864538503808887101194997443024491549690750969652650998594076236421325844271469252052466859243605216631318381614079669471745045355810322762658353866724411618047602746992727094914381529991418249067842256829633315916862745250066961951139443381138497236637045790335260512599837533002553309115815392478407494077541181309203533082753804848162437832920093764736148606553024849903808028388618005389488660334558469500646240213885244158983749466133134461720922562346787111090340754096453270903647319806868976660006945600453658704894026117605767880151128018031362719306123644350829321049870999272923795772134629327815385313043542984410186298965335819238567786997122921875
      ],
      [
        17,
        0,
        186964866792754165991944283584136950903065861138859648234703832550544351264887992469448724123645120272951788739046134058217660845662276990601849151054488250479796314250550347038127491175641755601294943277249463247537856225825940411830641320733797375725651363131892296596856543648171888145031547607315443999211326297125252711348140505646643063176672388048975546373292177210611783739302798828646206211059349725805862127370753052145483266957682154675015236035784027773921430160348774131603995763464110537754911041232299881397857742022312917942536931526144935083941811692832720544401145287006273443847577827730220811582844249611104774210579931466545000754739725874225354564847949213989340089478946936414323526919377876673238497300827266834084143151589777867848535528173087588857705008604055444079482956650492168625999492650352770193443477228748607919983426892773641231485945495608525853351654844569997820614134531181296476470349255586934076223104038211715224614167794654772505899791411601539070984450906766604921779265359548926750598347129338989025225306808515232979280726694409720801580317934478676399157400077580545099889404200160660596618772916201717446523823217795170553042056190711882140083379773652354921875
      ],
      [
        18,
        0,
        153826356984197968477616853464403990679403763492382344403061421784932825110134996059128210965768338476603600557772637041779452295536832401663707592800448139956665901496578313907305470602956498225529156744440914294067425280097178012822016349015640923085980564989631682563388150538823056894079488829244286784853607861226404963242425167493793054379959894446244778984784133556075564246705845451150947495117610806571912999292849090772494630212345028476005534600404512512349093471840239953920953247765464162577059951817854244585804934678957654910721338090899211032932055232833256531880286843482190822821156256223362471413853334738338301824068684506627828970649165315870521315049230106709494946469854915846820183944913009912762087637304712273751184963230064268950516875246234613881148690223074655173991026084402360497730180073247044881865647319117288620957899952859575794428321900037314629359846866940235629247678401898579635321067885694486692131206452569081008840840674945197828846782472380572180285232852126515358649543121770790748638998628888419225414616934054620122933717381019738522221042966241036568081026015191954224604908472863126091164603708761830989177512409564933274390132875744235873432430021303667479916293679517631499081025162079592911366810916832348604198274921875
      ],
      [
        19,
        0,
        15820153390398970650642766640321428713706882497568508734384073985445669800102104563408813673416202381233328550790402825333301479221749167353140797775769994883773375624935571327267455317973666443499646648193632969153965333807631136079926623312704104928453875082008822292886288100492091886182626662221577428678706022849592611511755567575124913391351106775765813604987754526783450054495322061387554407594695121031403321762600444303703279049460527066758152977791770854375308869093548022261734796770823462944542104815560524749288609057558732652498076006913618974712513107369018276278292475614462892554333374990753996218473491436372377327270254622678987266022484479178274428219652121111820398860776371756976553487572095771710361006495936872454813438943973455398374951352759315958731103413998805826052839678915356146004049763997731395099670981910488235924806868714974478622903383492585691979721347652139066057954570476177395750989448203157258881551265301357954103166697976868175096927662867756921372044979804608258029078590529979405931683556052365315715136422899061357263832349232650440156108903083520976149512404238701301433661222639007533632648274540411696641376971921171926811265355976480544162495301839899934243400080617875639896499725891164926082322628399765695964170732356337744548293534822803994885360497318378975339242454207874921875
      ],
      [
        20,
        0,
        203376244747060831724653773644888691308369083877406066282056719814968904380849915779668097668472175182944807834865306122855999916567612177918293662803325932666329426624603978213569513458266225717426635158726499566977215510147427567054030712041627982708867198739845140464881913080784058405319452893123576497567263856629156035303142265659151421213166676909943037805177309202472082499337597136697158854992469946815136503539530835411871754791568566369530711520560825274089717981477691300495384745749768911814619782563072793499943973249396057789670540199893679677039682037014619568517981883260527491646364385789514649508019114948557401346001022971718324608868514423070257293108667948157124932925855642196872300471225842908631583856339096791360449959714837489287222568918738677098050934289288549421413979000286743162943854691484262689497435438694874202655981948692623404206713679348188013805740676018213277901975573355357411647158689845244995614751188894680963373366702127322476436292046528182077472528343145119344900573203922390673173256366902455926718027641553247172259085528534133334060334816840085811575605839781818463361235033892142903916456240079574967981665654078893866804654308567249469047351464395075247461572480453500904016252498382403233258704919100761668064856987613204663149474135499288628554965673073880002731583712547248298448636411294307572699096121425837167956675216348766408066921875
      ],
      [
        21,
        0,
        326813180819248082520653806991642973153888827690262052421536020253578169803981088431126948914737342910881553117201999284230696888239873283175112212753666431548828657424687752695077502744646108253944396888566511029011724159202024074363868449566963863403314090804937463174033634385260866153795394417288332459643843776511019342852056629688967281338951445164665408680087434809373475566889327591323125842621610955271644723219971325452475444169603643992143307764439661069622292728911800654469251281558942893939744352921825357221956646835224556803464591278315892552268350935922646765437754326787027105285237379943139266413148474459419264076152009967319865263639995488767690588977596323892519679077146150730331213850764484410998731988559080783122668410918310354909974784541589821768431557006555615452290804031323096913218506940150529846211540473105275510160341291636628605537065355079727889302958958035417887532738838240683544596643694271267620563723373221335848020482807646953767445740314097835998890264983254173146092835987237254436775720521876270988353150277293714000567049503267447563764910359622419136239471419658263197688475509321089598741001418342817657104790945937274763369727910275541463935641866627175376073417565217566494302046354730710977212234913949896087754899210111214665204853867655089530986973877240312733691504242744144985162841338885421249049133357413252680714979562149859529660628938989370025263772478178260804638738508035784327853739394921875
      ],
      [
        22,
        0,
        65646082354213461854179997003482554213558975282608483793650565283066974497827108469993360123682998537348820244583890547588757679119059019916501142086614439827718927421695459197564520339940969779407345923506169897781084416232469142794851252591577284882020185701952372270059778658238949962059995108488413219158937477099252060883922167068799690271075594527404804059302309560406185847813025275939584560902987413061463701647139342309085642306368639942470881764295132851218828644687476752507525303031709093063784495098127105126732155934259475279804894070071285802903867418194877876580841110433828912524450488326029137614800022571523822204865549077011194646130612050711882594689871397792358703320966192669687807376652909168636402268782684245783466120560709615411142911510172196808839478694169051179133800481123730944015625378933882497098463066810558812894014346013783147060490845795319715841511976698233824956478600339289787109597759326908992962137023924970947732761498191556501873502037798729222384433149204508713992850862800862970935037865981351997702170147066641599031455906304033571524227580251619856597784455316134318747315236543085681244315792731754419459789608039619960139061902780961840525997036459182378808266032656080493266863481118389585288161443287192010076169956482666173725490027434035593134340158622236104259092064826578815750206901155323015171559964628772856048745787041564540383564313084293334271654579798172988612095021346036698727686189151117355999930432575292558913267330193160870080028510686594921875
      ],
      [
        23,
        0,
        1648268746356827374885388010946578969747933227534044021947976059225010200942488937725387684222868709787632126684214233729587305570682821307787187561837942619498476263283528705323001334814918964562779883114278190319910489538124613230551341523842909462159197673848999960011179187112999539730525370901723926783871461778857121057923333420856714772603850492278265771002714017872599565403985404179118142978106640155773074069419879603152809729699052956521202941895260086118936882657336720548193381109330851923986165384378782321623021009404803097123808787279596105553351673809643153355385825924825773464980181433731415461695421267975897454074342610236778434474901566909719624080552606770909407710772511282953691819336736420662414632931635819438262255838347348261281308212571088691732176267879964293756310448138892393926185243818551555977483168153033129651389560321154698205861866647057531272552171524806302941809100999302583740515647604874169791591786909257710157588989171843649380174600025080965462885057298112745374660943427597859486982994491539928693053488273102855207021690103907910559369741359542213033909745664602991042732064001959631738149122356094803544228060861780659448151253519812094837102062579309503286321683975314805240182691806970280798259143321539045559562284019061609611239041644987075857512880621934972164590483166700089564166539883657411308376191216176609747240891245346769737595018610369354199075362625514311167595284285601080086852854059281892541080512216314617399765794557498972252898980607526093740933014144187352768861574305963423315149197571803614594921875
      ],
      [
        24,
        0,
        5173175612415329669647817234500867151849724448775992786364721155442340703773971574592315695334533135420851371171288830553255371683916435268283844743789576352461266336065072418378076797570323776458488875245211317684806239558387236750340636623779761039132119212144087988500728722894569089249299738501418597278372986788977014753192607242444783560607347577375169704060671136848788557980544651401016976487211063543694684487895342788480538470017993080508747486987905647705489792466159603844896781030300961670124084292288261194994619916684848346847715009932609383533929047076418320895891006847622924546655928666676920402195388701661676493378551917041741389413190622742201534149676421698235525314688696878955979021044469558620632690770061765178948841346485940294159570329085493389332170120062025769205732947818193962412717437115236710766196764193284571228341543544651811115586361232309950600466042848533993603614857711296888295069325743178874169102000938551700015303879814587062349206692940333917180398889556558684299733092323823582243910390752444410679892958335325518394254594457534500099921683244311713147107012590586577056192837570448902779232641837475053198529312514934119209200845487144960689283014241155993297881165102562295949551034967204749445305631711755434429238728895783911151545420706620861899362934810566337095054113375215550740468177971961099346735858523216918277962044652302507582090557718241273717181131793761795046907787059567466663559730364599870472392492997187753376330090960014438800054340758240451515361246710162059155772859990368037070023522571889062362434124562069999392579199735268057362517315684611220344194921875
      ],
      [
        25,
        0,
        2029534411369358881251617646246180628006313344399175678670284939781670905180823932233560899482894388380676939904768878135791206153571081072408484486574720560322297550325792997307165774813454134808695879015053706458354288733974853327310892936092347418018504765191786312095187119232735164525616556434055536117086287301458925513956081282920823287455666280228104869635130371556139203379131777133174328626943580289596743090660002138650405779366639022139620515931468908426201244420330305435929108088096939443835271565565107535383264004093164434715289561006585967971409814256183483128414613471611363364656017461134117944003166099580920136944806432834902908633565449281409002376437033112928692914996975040863287333152846631367187635071416962660489345124815843785446626269065374059665361980901477486342217730881840065065199358042072568011733295757655690470276300917471017444806746393811322222161477547521911592883278023742437554720899725780816528629663967579393983401152025335672207906197816427004907497274279010231211045709517673810467967921299343217152613609689162992746592529285685008275257394142055993087030602340465640713609011437710990445646457357365152820766806312426608273900277827937677019261460747163745246105905181190227420113130775538204458559036143227501740368020830587265252813897975476822555602472179270883905188885060543525618639278996453136232255449035145499574965836115575836628949295661404231263983992096034443727488094511690394081162162744490703473712108095599482767768435895531616085842275048083186054662637730216313997091797891870441285813177168632468505226266928689974386733415485959994678214819804782020248993998389903855737019013984649772123868614873385125936401794921875
      ],
      [
        26,
        0,
        99528079417721363121924016371609470304224598517499713520382238773158092491299659682488221666279455691807101184401795359605872891655816758665771695660654939508615317278662708352070795548355175361942638240303536218885125898527360837076104888966749138430659330266972425958347750526109393547948253953501055118690005357546367650755872658428094458299989368962656097945224532421894382204284694635615975364823898164314448516778973033811317516174318489653945367826755370772310855190765926294055096702011441378131560236364326678039480066094208844182561192045617863655475998412353874619866492868836815289424536494285144945945853880387662922568011683655115553832960500622728360366662072632841613945155523546237475272801065521315097177422885223436854723107672364853935662765716375782600193803800104420606520279409215456335932073170350544489388370742531182483695600348688438670084983857008079720427512405667091817018704994397087623382853603371046046343169607966144685517875047754722632644633016015185103020676880890983009524779517076012137931623277678489710897439658742802181045902023963310450918349143314055069760043942098133741027400209014376648736809443620427184131555453201938136280011430392977156862969105774468089572550824556546798145415007602822751467312568022489814067566803061439925575046548609504576439307332085257840603773683198880829097253210708033081097998186200148223671352286163561802420508868747745379775515258688751550026830688300967435125901001730143973017657731419665584836774165943857570684841761221878996453997372854143009852714264686682679955316228146147133587729135862092411635437080221246016010635709697786729666252437041968706013123538849596092827793834067119742353715503859839165757069164683490996048794112261508921818385794921875
      ],
      [
        27,
        0,
        610105356140055292571112623458953913525638960367333083449517601660112750996616056894123005632784314222264126501125424908282451042605201349357890228758486603832300243926721906614952915834085854853298255081429627062379370654566926953218957259006640197071920831104888250263407390272211428662925198030095605565254616401859578479504038777381046488892149738662139966877451424907507741190332304223768161683823538014574690895586129620573579151905456319332973594449318442525375292714138965718021009093193197375639908169268771417711382783794987428471477562505011997826692689454271338125334872865420694239470657859899317408403073908425834648093653378900431638427011632925072093282517265994219261096142587068227095829642061107805404810215032388552200259556175380070317739396450447518441979717247995647644663735764266428638329312236757700332605462684943580133029503963523382154258808836420647061323741025603619323264735470158544331508500007341127347133502032822530585394138569802039344402149432854450635833501902622228907465547583758885483512037630040532800194984917877432413639077021689233435216146071506676558309011245707228218146005057244062250506858736484338020179736185591476642711913212391567114816237390041879244430782353615250991769435317266055741635895317669074738040155091185764648757915850825492349717546084158515149935801264928844931834424514295912794251667548352419184348276386137898758838296707719915149531765985199414709311255130232306547115894277411203168036558599718366645315983275506560891868435928426268567925687247320198065427207685509494315830569118408289031695727608887966927239607725707272066271811096190230954842985416422272249249047653119266287003345865678030718434517129657447519310175929066022736089899255657022128803677097878590279961028737195266560234551009744581910592785794921875
      ],
      [
        28,
        0,
        467491870613057820967161898828150294344359227085527885758126809591800411773628638869345994259033863883441973668057741506005802936201320820516994423323147218381574641294283488983905169458424593870210118568381197042229256506439578704906286306973706700165159555765312592775476684020620053858220602715396439875098538791679707113706328667283278806829283937310412874113096115051638797929351874942763278179184444657224919870377334325739352609044521396879546666911436650819702237898377731465638892345796869079031580105381209462895276474451815325669749205157106822712169165049342827700235590670013752945480704419032787148891087701127174096524837675580392889624593123366351893183432268498558666600293444137020955641349311886243555274146866382196988680078006916217508292140739030352383644861211730133157457613375196594199294872765523201705894961504240477470442149614534402184405077968068301455990575261771098318100729627301282653128759499584932413748269895180048213586252955019808628217541643739331308829178635489096984842782548319100289018409940463394237709300065323059650532244945191070233124764901683415927100440291108940472616759624464641314117576241741195245346650513954459638795488383525553524312452669677453293646807041051168612040313212111184010684994519544510290839642577403316905328588857386568850355188480558953232214005766432044840682485595914086570389043750553359000830691654754985953279443445351229787274385552161439744632865249969736131468269020426063924474827684680216599333016041972730944736658859205102985242998461180292898143992688407217319611249353674538479669200307285877030982936346507503180350120292417090852925691179394008884580518085274633786571582360115833417622835661334648256059761507415631425065812398391963402212513680972348553840713707887727465807483748880459750394454830370493010144489779224393215758034709567412570160401794921875
      ],
      [
        29,
        0,
        44776825527501098024963484955283380542983157788722701643611935517461861300172648319975599997182438252228319986039256981218314584359648522210014007488498868994972266287070159043161761858224034963670714033267418995346056596174843515128893828311397102069535866265541889324780494576021883897239750891444374302333725575982539802577573701862985543287644094543066641117320419573695390063148637863334867357107274682022201549592762908617074524132967763923418100010323163217893150420336168735679833353071876200483839658743915651006249234417472971104919586483083980237104578849647004654832929195235159063454112997490559135752982075764482442740937390000924168089218296408825811251903179971723267110840189743050349131507038470446588130979951906832970007685878049995918643807370825396339809513101095066289553420414545521587273889077256155833824843832466967315357323518074812845969433765383848816365142806106994472493694233727939923922331148942612162329706369370639461966240708940673054499247671509572761347961324604313927840726683512354917696634734341109433045364788712527793865791958367569514203781133047220312136684814894190588068928433299440766279700588028225820473967538750166433538290252586753643354129870947439527058862835169834687819262314410854598012616077344605254382745781482538934471457202148247094620932729005675023949772371720252869670506701682048709624434598086776868091491312515815296852814485300282297632647177988901228899027767066968551730446160622157780162204646985721496904562802866274377696606720643836185504182819018716068813161742376017615356203319806499122935978302607192861150708839388610741745042944870538698025034114019403795494886825906339952047987960450120579209562715686508943122208542656898693250143985307782131477916420287321051615238746082430599106281140023407726702236998839461670988541189998182586505610026458168483921831667787279489253532302459014058696487790954325813493009794921875
      ],
      [
        30,
        0,
        536095980616663713950156580066809003258627468641808983322425695474066179200591311616183335626606694727102745131969010136257457403431919271328149688947907877864546008906414738885720997475660392411909861652308373002394456074013952843658444780289331583872393991435152629787046949024099453824739650782483269407364060314346593602770780068366143471249094014471040522520320751387095103680400012778680348597100537051017487162444100008273842026062456680831109789956588787107657508426665492317633010168247777432484783295016033870696753795839285542090449001028840189841146532050587760121036337876151287357798228642185408958539907443133452362655148483185441043476247715501300534079079773518935069335856570022208354627322018345393327761787819450527454790850662214046311498401566587783979719146836360359151821798514550747407499016077763143672943713002347576005367532571047546393904706205699576661188657664636995699547376680080520869158794750094129587449114094721043070544448317296289611780702542478031850872289310092722760413903964799037041942855583818571847837692574404172288748230872157643610115645631489499899036650379037751188785904018956384218445034766996157191971980590499775586987619129138737151152521675509136112345047083304792246471245235233906606518094647074139367625458578817497604823730619158730359910004065187941211098155971946295442750538152941790088271531405963482396251510297148001832945574409333934072767494520441014492388150348865867754275979023051298457253671837097232632243149244316619318402819923453599781598070587690197383462545864665003156530842140953075355221505451659542526024292440750175543674539291678786959224109609356314938536324080913609460559339044556416487024780787370738494822150125895903016033140574230645933824395840588598922504197396574238569213916097063714632458624305832818452465055392476405015112435636618350876971187388280650306959956159529442012413602567163530289254649217284428127286710004983089850845979300081552588049794921875
      ],
      [
        31,
        0,
        802309277493880863100875787461392524960321700005008717499798553124121520965108814966756582950769029016982329480954359130527819120368601324614719761216839376514672352834723386815432283723782429284681873667502107798857999972228544770008291615769397414621373675675362112788074873972666701937569520759942757833240250106845740851911337882238677046363071594073141661836223365519260975091753090121783366613194185918924758345029393761088605453152050869761504701410211324373748307991710821462848035597114142317713455965885307387301510538753506639282926897776182041804160622447925300319173201734501977649298765309739399654478819226772910419387083577274735851108315439003061519800777787689107443503067746368401688338356167078190583161329727440011166658332409189428700048613669147859825378189540943327084691469294533642265682380825310240918540164560996645213467264569692367413142025035814090865737666634329385318644417947206141466217178802442734937861321845176342213713828497074365616505054899988057288115549319188077609442883037038089731748581168746290841524891435096494721775076763816471961637336784029209354819394684233297566086409583628407119794840175735197469289359607975472184364366385622613697963230308532454558712234824758810573579919478403160142308765787336065431013040850164381275652492373753426958779242208167222125512202554211974471782778599175113557550346916643538775420882456005976010833156492656317475729373208589062884620133942197970618734539368695450951429131678079791351368134343691549525255962857125659474117241627875761454396545501375972505728695892019026079866366758437840729806216158753243775696163926232705960602485402221323712460870851234926285758543330554766381948575067261840654130437344185508449831199703506821542186340394384965683244688376381432944070564805960406052865308562616397086710031898887264621154346985205857411626829014271612351063796763744205174536981900754509129170484294739609543422867578677640385033854503390748993802837715436807158582289388997576323520958297551666449794921875
      ],
      [
        32,
        0,
        150089769340939816978090148981941218862185645241696295376824717537700237750203124865831750977523864367263518369976396602063435993509646687571675753425033249477719777549601944102175751998738741345734931685224374363637189050848326429886366449573126927577116208290298742008145556206743188945019647040723421483869638261455111306475187055930472443462753699524584846573622530633012657502368938639309504525790647932335623951545504208554842721838348005885367871868258784279649077809126573827311660433932727890204291286303447619728937364438165057815255081550535744967732970455254359373423993611293611977343644585826124669553127835316865691033964933774497780521032109867861177834244235687999171315528848190319771683372294807909519562091103015922948453978254274386607197605740245608908104738121589268588890378841739123162919744852479907136583018816032728714318226899780528375177643133820895715834323809050089591604298315330367098829281011841908155747169501617169891479900308630419312258854330603603863865705601120360023483029808966553158397085850918986711534206931621024150268312895887641063069844235489351488879792185437171227883756761609222563686758110630693360086939616216224313810683698614627596124274465163411711849459772044568838280351330436392563336333703679203523523597479999880105356535665495008782080964608105476330463804389199422482033920775111185011939665104451201839018027540087234854146429156243357515448591214680258313274895224902352424026449906715263724952664592269637884198401242515276894515110559202866679715477231872961526351823079655512865124644252047177544688934489388148342421641645917352174994407473825472712148714580026092572742803259820300492948860235266999593963996907689903812953638418605974598344822696037613009372888678554810692549547853881945809546926851394640784057745807136681819719404347935175244767700807507740380854273823131633682506976672301856322035862359758755653538014203663283713819172940928774100129542633983104900878304409494635504778790370365330393235119215940165350369199264054540970058382742642471689045219320790289794921875
      ],
      [
        33,
        0,
        3509703098623000756533492215414024125385243367660912219260839970646114521513029657842637701493667271328056583345172083596570156922666874348630208062091601350977004376666685067325540113454821616064159574150666200036575010294862833007317423917528066509617500602495652278655826394378504745764400118078330371753879587536005969081862142437640127368294097688529135193254870739817224144447838300342718227252847776274282746598109734770370720839649851842399446809305265554931643418240763942046620150315634115428700441510601982751861158937122420675542980589226773838598699818740077471558065927930453870538634233199198875534266682989914963079598541644003865840911326378075907031235535433331611152988035118522030098556701501139412091442960299344715838972014947194304557124659215590526777325351443779790389714954364634363098059452002164140514786154721120126289290349445993850564046036813929560947365997091049837111478524593943509010544822543285372409654187701040699842482162604624716946629855019266479168265376252889354561106591573369586268154618288591827803698113187395575626504986369373715637093183638421830778004539002371395292013772235064719027668978173729650414039941726369361310506037596361519409233233158805097955062642566897979052648863216484589588027222625099095241566879865652233041628237403092780269330430387204509211453008708891399496003495023462940861630536752573483101969516093048379403765547180533430514218815470752542834367200079718295837596966066597061249786595037124957208360673990056307736600799563080081890577312740003220054868769276145501816733372151034902963382759391897198997035776869312575792313727769580103521982107627762431114983817231066582162682641464617228006506113749914206354154218566732666437225359673650807145641057666661274190820933477419285566971554886386864031423710030876559146523804218789984545945522805964026460177561669436869004869213963977966743863495410716112279657999363107891443587127783085386207021640348549901494121784470033239202859460550051001752082089489725365931503782410916514484624367948712396082833743403502968846767751469640140428619275833127941110604758289794921875
      ],
      [
        34,
        0,
        10258873650962863136606958402993146599664938886639620742759039583463984298982875141835822707557198962477429099859757152507575738234705907797883586721619286049668802997579401267508433973977950602226003070130527764406060821450180820826177861844015330647798718507704739410188857902046032066428751007077696609906660778079069442121600816932208177331108779753798425751050575078778277476738192773998653468174802596300929800871369379868359403238579567520837122259688605322097348101262430258316638707776410055063423849233040173486149934605392901088275181461661321311860428521094612779049953050998124191834293471760019656051997225188897273439490895627362062839010647794659762057008347022985844262585862224215464890680420083834116213554595926867944126690017747303087242977028411180827100056654123989912745590581569152429346381194674815776980120395688022757492818717595250760398799966006235920302632838503521751382686509252976172738318373720386441081661174112033999864845874028617720302860547639819682263592901843950262756535814515813925880739915472096369673466213723144046324169377264611244644741208880728899819378226419082175243376611866060555255538113112314949772749541354980540057890658704068316359980115881644115286626558965807855408370532888636891480250622783552933726449186496027941813791148780519907645934268131956732465156103155026803264802175621649046880027350197078095241927759524391603337874004837917426229356242232642446941285533423942118707214412504653318829390554628987796028636364868084423199594684787843739133814569051505159353562233688936830588817306860498326119600846857638300897442271040060633352462491233321229879059671695165577102589625512547801709907508450359007337005284201762746107442050570053091224678723861257290259752226628437631336380162575711471751296238122231405122045166834587065138757894147578869862060767244776280140355432032493372073279366653494650441056123612184342536948295181716608489608269294340291800659872336402400045999248937557916667280066619524105640265021285081956435853049987471759519859156145914363418021031750579790329882089808851047157858317167085422082669689527705046076103680321274426823251400770764252118289794921875
      ],
      [
        35,
        0,
        3748340159622361638735946915001946573138510707731340535513170601826166556527516396497711124343013335496824127569856071764680633140448717651671807291427249189030515912553984793921502557402937356033280676434591269371501349572866233890570108715380934512092410292263502109259187055137485822614020648306084651561803165157778951434338405391665974127279903949336020500565873300650347798531013311440710323331299089238963349274465558645670216780642839099635135831599528984942840542239172468599449971963390884253749263413163855316489676716072617740279111403794936819305432783305331189365138364281582732112966583966704901870419265542826405489561661242376500272378821629332601139281974051029971122826428055306194210906012628601753651951823476788068044609491006950172083980218411814166472652087619713050850503932038374480153264034685195452965560010657410842900291155223969990056377107394824883307767398752433005113329592243364807860164766364186106616590035007143011145142314872362360571163517740511153117807301046740207201627610650290365020978227425811901476710563174452000106591171107015875246711570179329753593278245578145412257607446296741482622165589950989283764412368747334288634090806675353312182671496545035643206537202842484777751743779196974655128726369124122796392709517556210148728126040965356842100502413621591820664120872433786610913679752532796884711807179823924415926405184056016214557136409902113750295399497912731887142952057418514954610806217374596690838044251682972905371993365188574533291451378043166217012870257896595820652071330211107411153133995788244675102326119987483764116971085603974863677636547411900014222118379140850043031743323372276659736177293001839164333517109650322019481663217102716399762236090150795103507292190920821350773654002389541339823999582365805010394623975825694513311212816726129772476917915153788524885428582044973022365444256162559750741608969684975550964637326789213326616882274896077271988316951245146293393775884547992830751113264150540204882534350346490140263173564249879047325596995055206409930038886487995155284706405107341351877041729495729899831953552398659195340745557791810294050283573939997271564507385391332367709880971502869287925829595407318289794921875
      ],
      [
        36,
        0,
        171193915020030559778286670605342195012775813605469857121444773576287743426356251461035792756957129115600835479091373494413530373901719448721423470576198931024448415803338506434500002425053120638619252587897779309676348684229699897616328013084023377712865464060350793858131892858244776984009673242574506005246495623448228776834859021355209472261562955187432584134081144963388638717932170664723329219284246787517910037782022880029866421379574048065562895158724128927804625132532607072792069321765907786351607736889618584109205602236850281803151257622170954980339225295044624409522101178321710803222024059585906535891147486877208177094763864109817022334211086396660455575286768797047781824946062903187013980387433556702195616484254986475275601453255076070682469149150854127826270055936319098229554665911190721639973317808581216600972537523149907272898651175348615950636304390968079749252630494958148196422412017089503536742446347060681546063314860922632664865387707792188537649160801938493558859812008826460959563855515454140279483384333698499906668150391982907309021625134672068780449250298870314742299862152136231597457793450658246994973759059160398707038158902579659397452031661642642036735936890011203156982497484352941956021246087884307627923798581602647934499433761286639193014124010206469501620419866092823782097112219613349165776603860596785807952909135177847860638466794619982469041750987916221600331096543506512098513274493435941822061503379539001241537298588287513470625861452356173288098884039035543637669157602161002480253106304834323164759943016041520288659448036833988772469986221477599331453608726335183200502631946735396326975565337092650568552780684549873246103106532737581769757702001358025148463352356575190436195463749451654364534113695462678378630860393379181366136902096862172398284956181286388925919115220281675076728898720989044305003747854924582888173996648470829449693274386759880856011074546999618777746105593325421828064878246424785938078060967379522479854768172934511860936530122627780346925635880456703849991582246608973320148641537855397859942169017250736288905559689118848657276966779095612117486532846332951968215270056270977236266581339758818345012996501372825092482455411649866538745868700787527978951638289794921875
      ],
      [
        37,
        0,
        977344480877666261411205092492511534489739768586451422785269350453769084552142852823447083775772953311741666817978804234678491635128118990749885543266120401115114385239056048395245489214713847898257759589642111928354403292637272173443226057644738037918865695511937757418342935682884669936440712619392633560619751114636874678318442468899753491551462098321245349039049184742633548283790149265934607048069891401413963092593890669206836164043791800533309429122309755014161100698546412816549184605700758099042443166885794113119657331200230725011975408926998910094984316182378973379720139745863500678796191883742642287039115716272865762740278501662979038362032302420941229818523978581204052057145164726748233962959421200455754034762946635818456766632926779488939412907599965633533734206331367228391184554011541055343702279543619523905382710533370234073071304777069277948676502668877180248138157754568337247875739073358840177069697261305270579768798659909236225580170588846073599874368736096108618231088131795603455148956108630444177408739885947934150463181403816925762948043781417040365692636232033185731148033318292397500375720922939577702596837691549092499556167605434329674906870570488108953606536451496069369726838796284182756525885852873835256220509505756125058149513307382576386401267359326974406324742865546333664573930494190428377375138135103262600290756364035012085052198791672729711750648025874457258927206797206455032016166621820363537679372361293085305705141090112023967630282225860785574611179283588382689099926486425435648622162126241833618975728496893826741391364150520515007245312725354417702296180215544566584164215335843874789338766154963636345720469071325608975460409336821669770006608365296155438609635106455116737211111738227750525949003492098199663854030059116927739841043024024785160279469266502967230217582074920998383163338381900039916966534030486057520307368610864037603550829310053147025282936098759358521281979651733490331605974588728668934399304340279693836692181498003327329651494772666446159811994287083967034120698931988065162534152376252520194916831883835573195313122546125806065340422739275773535118712064615603323941550315920133761303685667488759498121504427331625696238301375486685961084755424203416109986990868735274271750688211684162779127876059243478289794921875
      ],
      [
        38,
        0,
        697456327658313981048283285622192193842892997521911061163677206697041466970356564070106250928531794000417914045785682198953575044878135092780867017425732428228038604525652791700791590632373282039776861947524241473955644519083647157868321964410278462969072691192811894633145582086456763809246189460174505044546611225424277114537023328070514366549884103563043115450168383460086603525560903398366170656930058859156031920380267891227967931666114239758447111607709273883504502711751636462526920815490572450741264235444604032705970456066547029053637961849085321595204701427559292091555939506321558471913666721719993523879008092379161437897090241649346960099363666649424413703321761211410250664936973412935944257503404870771036385448028729694042720226154982073050009935362470142414725318221928002880542113519892571269004583929096119528460507169187919939503615340805615869244767878274069593040856608437504118900067766030176178220150997223950037980171894343403007672895671753138756984869206315946192623977078962334394156115962987924799837473605840378770870978982745662024326041020635437675448486733888443682680947951589177804852149538359855886394913644692473774370573509360520703129569901385245022472095380023916867803585639733492416377515926122242903653584838093845933604590017458631388846979440800042161969323759388617579041085366878502442528443306659295525099862108965188774883391251991545297852857356506692440274474208497512848968406079875478257697663511547931563029312397978024216832117864737615473225921080498009656683385931896678108967094392563728918598913389826867109101386193190669601517862941805700941900798536345772370822539917673841325862381572267794712415651352067935705974294405055943575159944585070292935686659210870045849941480267591792265095074873672988502763843469155300109131920155432156144804019390403914357849270338325801669632281689208168767648841960586903079001375173890088515037827134187637522700231657815562596529887095994570318240815566023059441833192696550172590926103256759702829525421568121983642235340272465439409326759578977146240312356343796313397459834653690403899412943779558370982129575422390622246760818534303051428506433533468110565826772193234074817990356638438566133360531935491312004946553577364641340372227493618026531613560931014764551335994108871577311241150566748459605114064025689433892561878289794921875
      ],
      [
        39,
        0,
        62215183400956955020565148074164456768260126273384145942803940900954459523282572989086057175155672726229099130098740011823678873248656734584397492017303192719522369429425875927148967721171362708055847773648685833705223443070368678967795250582698578008165761659179822791650751882258201164756443964483347526550999397178708715793729425498300231544911899041836312103431570971659581538064890556913447780675568884932685757560564477907371261046651161110786394821750139678935742919709119022901605235139181650045468791603911860550947663177702291589101318472840121824876549141577206733682957037440582696411529979011294808937262484433545431906976533187060712234029195934875954770945232759384928786290775652524623279076151548083588819094589176328196749644518004641601243993747853070493682880771633255745222154441931360691728024369445854447774100827385752148846275758009567532262535474296367060057444844597232379350108605881606445479388682989411531413568828334024949962851411752993891271112090148856095241371994231212541036766122511401004164328412879986960998903872542103461851690931304713571327673965610475210618124451577903986576309232940522035548960246248205902582997825819761020466229242676267168141569532878013383168885692151149844383834885569105299729792010664188509151098782042679071274674005519250580629200538374901444589185012164411411868157441083926734227708677917545502690749833992560064102016758301467454389372471286798162845497051572590519511521931901625580339316541884885599388914113615859438799015090613889349927112819778064260307588066759204351256503236632222926635403097482713446453117856696806327296861821187122477963948499364021195508368087410598169817946691101710438952717981490034448226415169778738231734809544796024171210043926005871699865660780912639397780774797265838862420973918543106131838313115914365111603930305644764494548806320730030409518792963008307189107343993121475090323215815041553423604413336624356707036369762515010214249514680552658987944232480725225091510084775668754788017027138877098912006022687395823812135957406889103334172428526872247322462111731189521475733147967668223989298389940355743311260645869499611411779061977583300248618891901955288832877921435418512787390282353862890506355712455124281035433258941273071801476281173635364549988972269996112685539341054795277755598328906152432859757979102154856645736691954967501055557975729873878289794921875
      ],
      [
        40,
        0,
        693722476252927406590156268455275605055355766544566363299102328236146192211391589403355994945268351672390702033779907626932294819398538913303229465140563292703291978239565738115127739891790488055201751401272227842819453504587910522215890569510097962424513416541094501506285470691686689766130363153688158667133878178315658692314929402600403860400196963061872217383335730640118192605677787536332797185095598901689495990703856655522863913243096546145915329245233373195633869038340033613805463924179537713484299224636182756192036154948349774342964235615894379694595970831091218567988854130211344326168762155881114219801345918272026294073634978157084148384236302667283431819113858657669987623809236587534725847126135428892360905266613188253297969417091276560738988484686794880156341726520760297171488718748537483940478763423079710727881637792323850637152706104263263857131087232757653757930114867425624787988505436895138526290966922804253647745364293034014288165403842733614199211916607257246730661168654928075881962444020911570294498973345688938924785396339775687469257669536874419701556654991327311662458508162475071059267237516396415645148759565327696647130078459062442113355476016640503674622107898524249860824515916191005019271953085292632384066172552206154750678067483594355348630993901409756340875479395788610154099709343743490145661296659684192270357414863953730370229175567834868108167434819993825243289689970062731844996551854762379961264192954722012825168719547576375512376039740473666797509678788069230712843574306636317519483915370719051430264577203899829327704616481062033219371179554776832806110060292036668880508662403640998515096383184512734019391802001058494643656327679888091023141657446720500133388238555234798466756649181147139342346595509828113293445539396584428048937154609419671383188850284528579160519831051826969478632483661607520955771909879613487732507392701881433757973140594882925433428806737254367637109083604766366976088721092761141930383112178127791100711892367951363431180378895903403520990882809152857298164293544510740596653220164374902646944166036965035041992365498446723333619340538737821159754176314015491810312804284276725346977456053496284134873202595703048372935565652509480796579072377873916320793433892781118133999546341356195441004387096826964026685003183549451475299157086919720922113043512091141295220664737243668992579401043470613554512335962718962697262588266593099555798289794921875
      ],
      [
        41,
        0,
        966908011338580017335537557328874134642209448001607381644045809706613095149956605699454847073955834164092867081830860385661953817400091217125110910865612440909744573523818151925635430999241586699407657394732861208907714238025730472611088041962417818226499888999604075970968740938415522750701795035722470501719124189704044166710773404188004875985318265947599338473837988527685847971784325877659369405302250197412045966757979500669690308569080044793626138711893630608584900931007532854262413953847338717714961760497752903248199098736435588219568016995205387752346822874103367118966122104971007623125448001311719105533003177792724584671187206599481499685965506848199238897610355841998440409282509819335816964070661111839108242284162522129173849186906906718801559232169728242281412309220429960814847672341132084840036901505358290683107158067219936849268673599580308896598214802534612299015846512084764697473290715128453526730454250431039306835759591038245993390170677451518208796259711736295258619108830376057178421002916212327196893955175297286321739165903808231895524442268941869229986591446161677478740895833741259454376077020809520004077043684653782952140156511235831902458393364498317058687964602058259019752474511373444428693026748647623789019019462167128631479630590024115670349786296791429500285954409584384424312655964028001210513402383091524302780885182131878588225662594504442263121901162929905683866486723168196089825570344474043677042077810781782665837576318063932596526438942386299296448930287354020752731604030100924251101349427197402150451348776513290918244943214004937728247506778350494380675097840024122787526106172120754652651910079824478696397500756891994730004463001854857905666061020057935177003027172646754696675855210906880546221618406624663379269090605243805114923320230337591036080713137426478308202225566489897037789945825868892241924152825002266059054961165319480943203426044979723742485003734113363404890423877950849014327964807631226094939542118294314794033163369051229947942371758480041485619348414903370145949050555521954547746852826337912777804113477282573765661875381775920370323391146047825883444874582409347176696215305237756942574391425582501966598789939470464854422766659657606289060711036240501089430289799193164247684818890639844507527181376009608715415794553249414290300623824202861236199813259001500824389448321622088497286118358174763608722986017437263892615619829908941642397883499266668820866377378994832330149176278289794921875
      ],
      [
        42,
        0,
        168459134306910425362269794061373774804295191897990704605508571651632347132883579437892594029458222097586742601006579659852478164687808970991235341547329117442844772160983174935241230951418919596030172444356704828592014087565646934294906174305392321054708360761993716501344405828243240520831233709837463427846712448654345803185329744825505221499978392652873142301501495698113550563166049546965002920242380847169194920863596806730749502244161497913588287975409202444910848978904382193850264294587498353028274398897405512326140884099230141135397394819925287904914076946012142245981074026518973985809757111342911072334935681771660581850268949595686357765860440756389544834412291828315523151183806523961113595924398782798772445011947127111122503958070159782478550980776599199891534677482571918116751565890334229803791015992018164123277423987625687454465414570782644471797641684116898269090609150008263013812012704891062703576632305919420858587023779962235540880508986762008697700329037284860929357611524235110489092456825498714815498561088876994977424101022993595928112940814707863837445476565168325496738798619163684315250290497117100188639119854362496817424371785470642525463569610786796772213621551867333210174550021307607245649110240966504643978453353526928637401390305250686911874843894847594616932070626196192152022471418533960250713670732555484014533967706415118998308671868204820477252202138953327658868319712131073180476929501316473010541489245527370771384693065334837999351007752258813684989329995351198278687493445563077134413638134865681196998011134864010320515370404613697531754523104363743067729905534562753750216960543371776865230471805054774284238567787441743575480410306989914375390848107583541323116620462414318429946161698222552568915694725364719496720841424526809320258793601737112754896902150908480177174865975213974552859903619074617069273152408422491948207392438367801229854123392145575527579808702606923608561083672538080137512293505136516335644236142229708814791275614406661483878434182103132072256877422186938024040890696236771269751611473903058482458719368742158287802110066869451847611575254272232257517954926192749129906051589339434569081788257126651655266234462174671564588650194126524637972120965793442111704164806698829437573578457201721181183056724020701492358758419239303740066270694928949908072590722725160997490187561221898041838716469500098278665556876516967621527082811595819475208746494929427362599062357949464714825528926378430871619534140547139795253868055864278289794921875
      ],
      [
        43,
        0,
        3668715068890512828442902387790695595495107292803512736237629759562912705293659402041920705216831927275612640089902875627386314445306137254340436841555388006810345775268822767982340250238907771034820779741002448801783294076616815653847341732831168512247536719082704684755920313288539322635807735393941481684803269756448469894972025633298954381521722183136635427680936583605511565218308233082236182548994078286733855099831445573317972748310067393748068851331451174453663335701566340099253085870202338701957030376339362989626252507917447368416491447280497048026255406201311163438988611137149901896665390557547838841415361247487821255835126610215710450501648662201269900248745745672934411240829256984255868765834492310190977589954172230693227866236561929978509784696060320913775280569063335493041605227162289952522107665864892607391118176516023815491540354395016948307370615452467312375116352072841832636113012411832559458919080395622416598778700422488334094057605902667676393907642659364975601516395347752236883124386782853841088673122576493929171378631692601458729088093809856246466232805710025799220362235320888100583470224809565620314510148879143580125518828278795267735224903882276425856119848804184852335090528934719095647562395814975287956209708921855034937241189591060613437606826670003919364287447148931078715917265544116317730958127748972644619407986858848643669990728686091541039982110294693900730554706435483418609623807965651268583170684713001033661894321284177497722119562952447142067830742145035923511644600500647543082988861177832368607122782592470228308290424945266245625697321965115377513196923994881660584768333578136821423872432910961071339406294549870467661956866628507078267870249974101616542482841203641636021845720558274989060462995929787275123594191274225162733937142801756125478729450886280633956602125328921729443719680410614865455952201263166688469674693449277282100938413713506223760966986674504850786555597166209457455160939469759330941381947472992337821436391154843959819778302983198927811725626614624893016757592933660265024212227282198832491731692063276247101203596756305112204172559153254041701635374426222897861149618220384661619938409307406389375825708404674491601121479594103536013534674268453185322809309996806506896927931008051800173974285909965433606537966453615236463556389173430714418541947737247733004349365840207136964382023600475663759448644744507269614224900352066749981374188358626461756352335012852607220746236160390838346244666448961016637340654865657487981877783052657642833373808199683384278289794921875
      ],
      [
        44,
        0,
        9987192377605187855318446311116159187184025910361450934788728551031352623530257667070068806367918267568168290648457026907240193437323574464644545677586733320610998626544665910410103703242853262121514874945303511955695614792796271464785749746837733868507561414056700266583617863797068755073480012774669518468352305521878915330246009027617732769551627690769512299460963059911769843264562756977798051124065420057144378536727957283766587947671741353168907818640435886405197455680900611605643865715182422776218960694372058433064462675537263020000971819763369791908227906740008089741733138756316216032461934708748584642652108626243849989384323482333540342040734343267412445071123033185330236803199364751047048679562827109824185542455735454273774286773143117630987880557791978169443160045694423275069146352174447910486238188932041252345581808315144725545445756672456879800972783218626270848761213171584730186148508581487626003454090314662466728586719323961839111064362990060122737606265227157320468387983958861536906594734381844146582045158402673556249850934268857680748960925791203188141770359158870002295138231921425866892425154911439430204181338246310436275677256788259790705536846440724591045961602990767451449823447304281325568164354734606187243697944988283983882255325321399045003053610664714654067234998238576527942767673774004000248208353614183473724625390448305851980946520390358617477833823771042918151066036530403349220477714621779749559266977374228673365200114030787983920226404867526611704621985480496569570952231103580630633173887308581035916641242613815658054507524916591164187903467910310596610881234235709359529087963656401862329381377588988157983359515660715092416045925938192764850946831102199898543283814970077761819794113145063711215520625938743337939579899464983564276413112726598740481975043196628272131190846987570642317121849787017932677417893702186118767145059559707126146081061501323586847177499759560499734888024587698165205004238331645220417762863113318489659944668488852284713088009026620154006767037234065419606936794825476904515425502658061496701099091410997538934641123361124588866138123476402069989023768168727641451413217312147501548921765629166910389951631886075039879572579923967325991394851254830210776771147915013167886576025079340974287751480488809971182697490998909798395820106048828426078290253906911013511855247002774100645386810409118538365365475455124703941803921517400077895435454430480556933924680050834202242925849774654720239485670555930825566600252034676209698065074304513860976059461700476845581910429362402511436534090019973057848278289794921875
      ],
      [
        45,
        0,
        3398465461146344930024921253149856169305157799297100764160010124101046022534415871473311445234245215548761921739135090581740533233067921974312035963687929774920126376027596203516558619356821924324592359338830600835155642570752283241452649032034862058306328197700819020146346327284723282517333494454667382623700579363321897755860942151446736570838812824625805319886493367601198701136612946643596199270083424897773847165054571267086747577385694055010561098697925278345511991452850564751014096599044230689043953208798678182595742811797482832245352676333685191491240446453150282084386370238291537082108491352859224486337751446942608714678434464666663686111032415334919620561637851389927680628854939034229495146928449735540970256471671153073087153994440899152550892635555926446896379579072841771470642976043762720044817854594975027617745057707460004233576082415195117098803486574504548036350626969165855429230566859622322866465464627006814982397502273037010761682365177117102635152971631146241851159541770700283997827969609201307711396933707247443719085299217856654514189464176063207257689140984712027687380013772103797177573040815940381070034701173595388051294231373457612815761199346321414052959995471080552867901121569132926751930064278220539260092246110631727906353569248323405839288171242527941403502119771332972786572173113251382290905344685905942839753378402069641152070331568514452167878237380844790602305061549862228900142694671734968579989184415643429312946254918431668923929752533528188628653275523932682543963380908367669438741036023336615236705458466804261645579120121895975006347806661237079433274990518944946171168900088665304378341081417068599251366238802392031765734150215658628802255648469713006418310744118316133432034017496630718846144462685793115005681314093413192516415371676004364034889064871923235578292005720166691039431411810204026825390274759583486589240985767707189348188635356542566691852818379611709440034835157064847857804037518134043278931666088355135648730855851435037181646153226132444025406323622614622690128306835223723393409622268366288375405978379759475478183872227283312419156602167631809886023239581457113709963293412360458617644565717229584718014559628095805688003935550954625666478504717702282255044095404458094384761017969283695166183310435133055177108707773856952058043354042948462435813771896645883731760803154445282445270852790174671173340644824752331056715366401152167708309195602475307814986070789806758872045680101258284418546172296623948139839572078884806014980218267675612904940152595666535390313997897905621848858012585656677701573919461662383101493322636269187190072278289794921875
      ],
      [
        46,
        0,
        144554733877244164866627571054344041650131711496975057292483686166108445660848834600209030744723389857329471649819618706955875801752444872485552850099651825488014497113975076047448821526573563221450407158226808719946424375323582350500791638211612057418869062623090054826797892171038341633869379308162891050777303725882138674498213671096998955620935066034973616054452947575348185349828016679591164947861345278708279883690911933401808179718230458674601829217659776449892723357862895791127819038787818384472178009551309398348487109627138911774886944911911752809221165324889738397715313156953212900366179266091321893750537026889706257805231119673693143085437832664263620756508154710675176915600595711047045351184452506661788873850342136063873333351747446483008371158037697982560688826201450104293324646602530446761961764985698086401294395624182103952292936544694421901423632238361759451760809101203120911490288787479427556223660026554011387236661470979878962252094799182918817558533862410605918059743278712162211991019900407428779455892134144616932168858885148858725996752061212770249575393263373326216036218272605934969349897501722347698620731131355104005272454706678847901455252633882121044047803520847231342594327847860282097965576997187913599673365302856240699991330609864018041299702725618303589617664302469772574982839156432917446569075550222518677031464460932740439187787492395861140105745397479932223094349851027438267850567598348864735721353079668344512016423866282587401920211029444541524867381808965505300832246052858033877721748799243980873783654036284210654634690453264194781739650974579173991837974160665006397297290735887266437425509962083321061128040699327891290073586768080284130771966070324927087491132395886239220473377423259923378763638653188219676417491305322540284153671507045999308788272602928558504561858253723706929055245299248074784517204153978794726211587845754895410081754363582354690102091036345287597833372358383488551403793881902610494038012193699621038040769936110867716031572173090975172285416703219870060903708897632341614260320714101060991115711554130525197525189198516574267030783600190601003380661553162767775133092766353066913241107604107069544680092370529813858659655542515497484823385229915175021674600861284352292278394158285774834152644480140691588885882409215227349975714524627882131553060240098169021687675393258241937801707390514577710758092975337264520374575504398894728875124665348044363956239250775025690674931675237874414286598218449788249032254910531996692585698320212348630463623288933568967021335106338546522808486696637243543725056403921523752050624518887793502239914688657918402499949352607853530271032278289794921875
      ],
      [
        47,
        0,
        768584796771490031182447405749632378061112702502294986272300448032709309258125825320621053560760643894548557414092022624643025517816895979770827209792501032165499787661376577658147487213789574105424962023938911485756679182068914362363514090134695614523183194065368902330434027566117791699638087771243813236510414740275361077026148794988183418349299303503913426900037912365319821789768579174898087606854987208134083616690014445563303491895535767746467043664782485290986346357557990385817226641360985405670248933778475057129114717427736425025622549457896666915337730370293005829592793739385862425020779854353781440161407817715972515213308420545959857843825255632691916300094191803570750569934776987421286406736768761888048782531293882662296173871647513547245350819601849355356168300404190543370406994727555720496792753361907049801747406041867761014140618225754057356763571126972639353400642157756153909369371881561694450589801904671237442081645116373552345493822725599744507121433477249726007924227456818457629074833111209591819299302272784937305544849991573699171296759290776067358080588663185506976725987214050762436691085971982839405167842257017303809627722942839062977751183139924159839133663562615050836680614893499931312971581825668147591020731676381454943332337156147357477250235323829622109066334110811443845480046988126067711781805371662746254258335019230305821458853193726335905606101711780876472406028053175204918193004870318312114970934090763355133354325397931167134732405534124211509437109598093629147873593162055561861144963491745601027321672400216022972704394243058140722289743395548656825012464007011664384947261703259086901260066353764601601625720670102186797388560650625675579390302459660088518255318184458901097243364611839790277309701962839168092530210748237615949794662379218946922506108625630554512442713043252631436900830019830850795562391847562494435844478841979869058507985488597463086768432394902442638774323344708742464356906901383217904322980524070050276199402178078185273492748639826444547936485729121866900593574294429750310651760877300988858436254632665615119123293178792196614892404937854205424177030662275578463849451716365395161977777454886649217735577820507955383126428708583211517499779917649601385199794661227824798069294181267579074177100910040522459805765242180462766312685573352410326025406495723432956171926332415198897168844746744378537769709607806998012324970942590988482463300464138747452728241361730536787986792800012127488531240712041437146328070989576109405003961438530137671228925129574390571889683516800445019845628666167427372761693358881893880673305390275648465795584813469980880653728174567096110306476529072009066709488977308974795935032278289794921875
      ],
      [
        48,
        0,
        510812214501664101754352431170342874911950932542438194036362366520690728494487618059650875060894707581163654458617493683569667346532220906245466112675361939997821691746008868937541598725257013901540589012339293523997908128994215486440559615172917274864516575493100524513652818306154150410259393117358866481560860402964759797089388511400676569713056210781124917600670645203869084764360671541353279173391805693523665619779131888424633348462352479899220310861207088375504789679063148543157113288673327570162612963972832312725382038002799675102642692577052417757580219820637472778498644470537673834443612565724704580784845531271298227475768071814663163097005591176962734025849337565479906113765050583114240207321263570113179455267496081015818145919976017062067790675995942682081879822147923095642825491282587454848266809687516986826142556771624869033583995032269084206662667872100736560476347146764042083870559347587550640631908874755898704816105917645889403641176808680184494411948890081732173077076915532596530210653611254354765399485042997157898276084870197647412431810177301370344912358529530795403186909038637652185246719041934505174281530429645717490569234131897792023527169657446657787342789832395466557127744011182509119612310219566512202779599156787111431252128245996321694797554399833780782947908455096411877498877875741749626993679108036899477306265378750916178300493437646001159533078483033015323694603936236498337751380941064845987681090010945377547249097355540553935983122239974669674786991992708695488059316793579086821639611199804605934164624451818405181520184365763608388825558711571984986502062213621907806423471440168902332865781018800738314396601661360121245415197256012518702163164253683104419682048730610288568761010955145995622991568031097432441131223225097194695987119830567486422971513147490964403967863252651671411581949706293606712700487144595650885359869004737177698216228104963309359517093176879029203923444315585604600563503687478043195434589559543092252550733417896939422974231150681994904060135196622412162851949171615931732752257451777159294212800438853018930841081448314758186054381458049464186644036062774712751651694200158704575100520737051609461613803570719125651955561115557326465385587437692347914639417357592679617162563085675713176852416801474847726313391780746739011845440972153211126843781634638226105967039366764707596092832220846241336456188423234722900621012023748587576414674337880460751561472861924226078745335068826617047389159648826571621708466291014416680553067257558495949976215668147565377546285393351093688248491129098560903000710901911309702549702495588299503209471416384957577076821319527543199787673869250043744338508427920999330922116054757877631891852692852575721180472278289794921875
      ],
      [
        49,
        0,
        42436618506531419968447171636147971165032342486706181024299124099321687318926100487022445503238328695420043853856351281249252952858226232017590837417735212771715801959122524872212040597356210578667110783702679888827308390514797896957634989101988836350191549094054194156029970016025160621272292751443222999105109897331083893906018875095524912658383378011666284305580781989729051229240651021640988967259792239399105977372689476252572564120501767552985756170887324553862687622515186986135596056793928500288603722796249587725014377603569910961039310994928236558953495171663085981482643579977614866036216111283515797654866268780271485668117747981114932540688441087268082564820847362038591244723103926000902521898978284483862790391724703094834972248054108611285083743556542991793887916333020085000581931214002785683705937809654554091053047718238048019875138242423139156298883394384533926914546077482280056311451622840752936793298726761190581289870651339118549746392014355842801713511336456473364661092050195112974878615878821384735350640272238245030753560601846105681518587108206269881382172131528039750761612816255465564546708693780213934835666579161721778887056353719214089303240587260185780475305030649703808915430192755458072457885896753935300785136461925351461172546790463314248242807470566689800011466264207862744711715808961109655803988885503898820145494107161394747180466325121848820022108152951814295070720417520714476476158305507072957327854146974164068801379416361102190534661700592999956089115466739473961085337736483523656617831369216803454602940122492055781563194641650454395407096118908240562016822483195061525486559082090997406024581659641334801594013567816695472141874290758834431266750820783507510145752667346421033040770081052109501228039465984938285975747151974928241548049405809594094113520012800187880104892070372346403586087105886548490460737229493082961933398843808467264186409604841064779695491661788558744868538474317915218135566500034807928950229550311309513929807727063588462873155474544684873440905026279443166845090962157217633707711380307906432151462534568512272729177816943112061438624904726498615899713312694616023472062056793680011846040436006396058064610297229293587536973113440333712050390307382822099470271670998859220048355808839219394093096834887452501498951827739848193963540209827060129957165392575301812689373056547100640021868795396565463477112216001227399330006634806267420885275746096298829407258506073058516751301122958820614764042410842372970517973372746804883367074611672416551578157990054978098200070659884229921633928067035295789518261380010692880759116433921189108124208291827654727347601139996831615552006625501124226972416431110397382266406421321479103729887932895030280274120179895004417118190754006825452129592278289794921875
      ],
      [
        50,
        0,
        440687041916608432247017124181634677737032999904898818408077785633987396130850107805656651892616175090043450885981907017640604560548654481118782322712128184442963897612728874026399632034658228146038799671091130096185909053040243037600300207438656083138913875998710631438104192402673132974781934050844056234585761412104770833060361986338072119343804812152681493732868365088519577531672905342708478073322890792090120411674345557203330420666679569452263068067721028826704816597728709052246410413004399883158237977216343185349138957579026515606777546845156076189810205771699755359904187729628390150229912308009646773681009301544396468590785942417542876563115014754220615791190717672722303125308281364974741635991485335425762400355234553493573481869964558299710341743934108372413200606092313749377215124148943781238118296605929343360044999676949059735911605788511269762088011695886421568253791357366514573799785263141374143028386549593487735945724865679779450116689518580916938390036153195805510216762065910002711585717873537803276661620963841029303841296400706351137179300178442932608887376447545700715116658879553048479645546786845595438676406474554901245468379831329955902326446385718565868640971434361265974875484956977323992803635608950567676984253030832808365254151792033883493717937493955129332171136005661594580246227797523469147079787188488924244008775843641750880392761839881884741657234942755593085950278049462415958973436849255531868134450945505254334645873245701629898521944827437333138360135422214499347754411755470542991811106882740124399143686123920336505681371582837015500807546761866698350918229146543952562194823893703384360551418927466742946533350105351448322754437538894077516812074676033302005000431195340085925013294153007618010568512163876407847243799614580867823715562443162739002657234578452589168478192054826951135105884642067974537240690343612003321599914867208177689660212771284335400879921481082862606813754819407776088385188995146928263747884507761714655732561644213415994253708297688875385943355891920837398667683942690033641701341566686265432428743373668196752846810176663318988570471863970793803456607603629658397848511263059302334717229088347019476619942606552126416648024910307655686894301845541638611187234065904972068383890908520462240865095959534329129094244003750055772132692272545486869067108946729222397744394242903730407745771734448286448162497886603505676001619449624360217743134205118532510318391823675768432222947176341021119543556891455281484424975526521521823357417609969996375393138001466941007351039435001773602641057421987206532136762740630336689305271704843333410049786383073454908220024165909083115898186193398043639803908478028477621450568447684606962020001359799035438343713278321062593535976779637725038520597394051189338616151138587761659192278289794921875
      ],
      [
        51,
        0,
        572044485835153220620001953574482381064321934004213150148998763572000084146450491199139145072846784045424365356481907362314778223747568446439560164435948262256863570191153083960357006275371730657496966497274859551102575832467230550341824290021593475594598721592040164813856807654097268110312506492559865402167570977630028845952876376501073272828217906010565743686848638588690151344837646633600211019523507775705427225898746769733788779451684589974773449075878404389575253670326834429215243928457563461857751791029053481060362454388458820627481402656996757621122682957389997546324574090983700855867353104107114191639136148020317265808961523228953011419785644314604838342587483683140415804380610867133264143793640866150763545506812364583552315530411074959528656141525104521562934360245962312241492544914394260421964286012766203264937192281413363737130767031436618306242306731380285065083585703546943766366050774656302403571305331667275982894092183720404790001586547684354872466410121859764993952425700946120231461125645620505820995328156441349065769275319667019139530445372140228112321728824632273562308779081251740590038499906205442296117148615135527635443553760797771457925691942976004209697199304776781293141745911635436102778905336929092474231750027857138407674689288456686620921723985488361342917505240140428760666742495157487354716561727693213194880669996067320997261472985502333797984050971446866883779690112792391169247060270202047523584156468943385237039580155664845422296461612327876985050363535693645455849248560932012432569484914013143134704015578701665765548106979657779078756766544045573905340564762815034761808150252617045083686487123946626217508308083771788998827184090821116557046253879198989694981901745999160521263091045054827530520747159337190776436023822020548271789099219400472087557443562635389309882884804250487775797197809861173521766423786232475821746222921324978997770734722325873184699297172900012850923246315123746751047468017968599800330355293082986063453100142598775688214076746143389455236000042825030201796370899424611867118061275756569011024293934655890200122706997501147755976175459880955719481791015639392515709601485620827164430544696026923907030832564293981205752961472391913698324015128159836392098653337866987370161036102136306701353546093369901366030639086255418382670759741009110904013380229184252303866076828264262472065166392943302419668206259233614254238576430377319814953161001942337199685516467534246994940404165103860774601516323381330424635438904006978617509319257028404034902021826764512530874222965784907921961210122077952628788460153300915889763975514665301203389462911934061343550569843299207665677786133582936155216795375021377462916234264692762782623361645602637343271107799102319015434260536551844223272022155572849700730709829275121644390207214686220457931216313768955192278289794921875
      ],
      [
        52,
        0,
        92819524585751169645917838106658361653416759810007355038774904417759988413206754473440480335444645126723878880387977160665466522565150735367025240991818106314787607761081159860214071799050211185028109687762192523895292762005080837293673455440340286326644582272677299463567879711147890180531697474209597314950068747233704042794003273569358373301851736125544269291604118086035501115472024335419369431615998187642240764478824582973226735335220238737210369958163397018000056361803914199658454357619636217651255410196822027837422891477750091436700375342222186251647636133133451250792967707812879917477515113279491150411885034368454988870802402685687370705345110779258288800128217501631729727603797570614827704333917910032034590894023414017287231870038035107490485549078989094744604818191478227252388650738666806543638979408089459967985873997794586786248064657089050490751647147499742990861497283576012130554505984460730421464777232380553794309526139244491528044294457241691496407602761137381183761517641468463183651146963300216485533039574923989315262038705726719758331141900067830745242790934679568029134821098643723099342846565134764216385244133018529983541395662344165887403195641067990033587401799425471311405405735947670080924777250355578928962692673763247646956816069423488892231380104567136094741567313373290112089328486417320278291139578798502747879854441394452791507627729583237168419811360797370425182155738748348408393966691496689679649152013861484142247740672374715389838256182584770694739497423102086234195031078163179209932191557488119079641116000481900802668415333142081301409068719493623700418516478750174086904698267005201311311160462174147942572092479300518591412785681490077040985635183998037348916021536000216854265609426542945641476903523767822223009791283869318178466703540445789365091013041365788585823973770749336523999810144515135317067956416554258537703731510707588960827015588246297046834411867906998375082557161502286559221910533786221050718805443526970864598041921506669335212686945483495953027759598177994861123170200596826821684427956662245354730685058633173835683232090969408017559607899471674419155710859085320123125822490525656042078237207661552057827521756544278273026323582303544865369592842399592497082067498521046911191727756752208499569449408457153563172295767885938119600778470168196704369877840442057062483835821316293615616005019907673820253173350344214771234604533296606783885116767342514246024052428971194623271937489227946891268264858445863202682732777840594420588756744650494249124837138534230466976711793020024528270175983819498157208742470600724173835015069716798464063609235885061373146128718698717441230113013802268333353584039665558539547860128701268666035774033005381543616889756641127730030377531404146886035191521965581120570235762119594065336505943626199085038508722823288566003521786888862179579741828500792278289794921875
      ],
      [
        53,
        0,
        1882603616864422068143216130944862501881355057434799073529898087044064652044533644293624143512387942294188827004346068493585523836840271701909144400024350093100193877339364325047489705821583047806950581706866105816802766016977787172226750562835940627381545544020989483947105066803930051683854621255980925624669553079914862565599260294080952377556177183331490666027568782320272158873250042255037172047895828157937667558878439051854082059041030180330362426939644985724643744665850122015694368090158242865786532544654192211967796641325502414677277960038680090269804779220700993053567504108233428713370086788387509752576096281632232834527208095224521246860934088678631172460634941226584830323628528475269250869183256796347468347671951469139295119056389979896081965435255327619449905553234902128787833915680125738941939147463427122016165843306351051395617351607840557540988744592365476133518975449729749587577725713364755529982424131919759968102921930219960252192439289618965177994220257484182200775031580338125826849299122023894588895800651654870354708378192728732791104400491574657479337972308044150057126131280157558732145826106613277945830601773639202492751034216620646161384272083969853149938944015178441258218444024523325634851709283474160097969127819318076358490346185637485272156456913455188143432911046134280502932456913531952440197822532024115043409648772288122677208582260632272382905114511567802775323043310499672441321296650801189769043091152095283710318352102566772877607628376542571033392125548296275332781144933338183289613855538224760014019667493860797406039413156056636441649480963122235905490578245861655888335273592028432771558724861846381132838203007729438647877909380403335657538057243039799176612569497924769440359691070239947255213258868682662678723967875303299611842739953414567419231626271348233270971648744298967230641808207819668439350881429648311333050454237147691712997823407425848190277581090352977859115821010466260343454374440183040121672443406722317384294036678088381073555390252319796917761793422185628489867573334216430354741154704096168463109410564050470763576727829028423232786747790107305572823581550733156989555930235240099643141803212017293319232535674297170367199616288625346063372361860235042004761533838500373906834804557930414359970837632195112752382635206117342647883386889015809583526639905029428362466276657609250425199666049366755438999544671303370367763898959170293526477891617766190564869583185039914783425380320114698484976869640066310449239811354761761479084714929723081236664538818496035376860595242062812657240169942936407462202029886015125440304607102629372051501696792804230137742217471799491869486089224952327601877495958699945877041000624254782041080117252508860630378480305307161476493361609964258646501397806027381001216239169950642977564533353004525380465512286075709445876097994287646399638427175666721627923545161416404186658196792278289794921875
      ],
      [
        54,
        0,
        4772967209820040765087889622767653118843878649140861171352628688341625307553077716638038876616749002653594984191014394484791727458743737614379052219982946716738333035967939666280605333483355167798731721983828940230974088788279834793057066212405903271437134123960011382883279803935118194215412079007329362520654475667248929101335998498929095427754618284919347613571457827983480552392982998926430594665252174186720805602302789792136793410421107996201980495664542701084292293428553954071381938855014661978317064175164468054131604276827581245460897072192173604913749747231841744202497674669959527946247414236336622599659415815252016903064739801463830953706042050522115133402088955194282542601775788773749386308785689727698098319659432744416186128147185991962504397661572225275225419291912830826769362339980468973608723733658126413192173059515152575197043525891692634309493954598047688629571204941156926590312333009187503614814783875465251200459741820526350924952573576236196647009383212652386665441214575389246745313023941571732967103844451089832164874944870895293035962632050496509759037080373845435942254555343153257769345410205273760348281514625653719497884802202848306701250769859759031811087820447174681051181379690371186846283080590132649527483997684643469880388449081774517421594891241882892670428314459718715765343898207138669527343342044048899992315858810309951293393217971263295142800336681064581283558757428674502861315572369724896472287361262958752859899538228691227980644528983507160508912602030883277813076380319994460183995853697236429547098836372465750041843831585917427745941834947941680046782607075065484196720064603748206600878307224815939312274023987566344852219001250213837780061262447985405128076651822464146147151515084762032346164800093249039859485790571479095186193316132210505586996148931747540244173754577860469297745354729345063324262887210931622822725832085831084857467380969190860264852327449147457720621508058689251687612628375518641876978469373956814188402454756013758423154855912597185637271413882073121033758078557328560349294949898132671696814177503610100915458507387642092414551306856075291064821342774962337094715932779842004076980661088160276754522092070698274458713326593849125247456085843794026117250465922787217358569762232405543022144517711829526493029004115975206194249481416433126301284161676226498936498936919856665499801722269882533016435032163816263201831423212707580840915538872744749282200581021606531219618161173910357599227980981787577766956207896605974562830644492081565585048868306301251792028261219927970834480288615862052528306103538419617715985001961760188475127466630330498288644969731729045395565453915265108563017964548837883698030750805973516605855467472756125177711098673479294594504748214859869594860610917223611245386336091200560348677605276673999580689270458590446073131386005475372241633569973444219938056215788881578330360865780246143137519612289294759316792278289794921875
      ],
      [
        55,
        0,
        1512613687099508046370658495893113125430010155211317031546796372557356034964647402598977459375206757238329098958325162027740586963978045297204231552259670854297915202682379830277650579287809032375437182507830980069944809420957595207839354766069084200464424976684832385470332712003527136936623481877298163217148626715389666156055582332398045811037745728215579984502511177202736051909176442563046996710675921714766878549578786441684423991496312218440146521517962849065072045302825774801943229054244665734484143829548850300009582529406125574005030014161640024323331242565481985154692484023701922275665341877710689892328068050129621806758723489706753889820501441726549736790567799917479151074239512768657963893679339338962211016191251641545680610606807744398723220227369504712351695190250733702462220035384879398222126167604496742621365544651555251554770534044984255452900541650904118675038980227317152869004078754271525910955362498508038050640558205990149379271721588694321646816743353516948779997075478243812407526686119895014620506664398713851716399415034224098742267526061551384572469757539195700997190461583118146011502000036283945551430796554368892409793066090619291533933894958459735344963166854899484841821848106459557654606657653651706877892181547193881568042797933554004269076877913141142723709979074863461542766182546668840058903343077533892171569787865587866109006151996009389714009211594300657568520727882700889297418985299947750173540140426165319768935431287265600428609121587545759619661876556406821949397854023365398908266212488831455782734427248561905100950063323539301363537752728763830145355046617050239428830097288350513028292661910980132424169300303869109213834749766513144658177965886734683865830468261948850258893160493678651869365761193333892995200755920596200954084553391515209241927532936603459548521228606623223997407676676811183762931927644090194757177731080538837975992353953889779698297477516492401149538057993929459242782971293208577647641403445502171335829889686952113118259276986301076198473868174265625125125498608329505816579117295744190217735130338933830561183643341859284978965606907828813524664297510679539106505708095855472475888853918892130871756682811591177249823771018077528685481382148818431618083526640339826743111039104008036167974059683651164479435155371362762023443666684480997240822144049710851986825358103915424201640322651752015159324142522153797672482763974202762946027908193400136273796294368677052424819050829194429532249089397570805502618502656331700352766366092403766715405774791380946562007783981851170001851543819464813379443333453171536003545767427702761553915140685652663073023669765796742344303168304420133331365068719850909856433122003752996901202899810586473446973582243482748273587467476964856302232757807062340121515447681634381941601062262776508176641658836966411537107417898875825458732051826025494920547855211800881471011768787570037660618094814393454834078196229878630666344171533716792278289794921875
      ],
      [
        56,
        0,
        59920801511410205556226314207529454041539779398983457813481187447695573019465233831250302809783636178705463897114956841244158895385142150304275211666072334840639830357082453985238910842914808873385930744246545053044322054204031046393096092718872684091008480487873665909011099014260276252317647951189781906802790853864202362061949739553294925619682591149863862038075211976336977748099030164984087605526370836274732346030438635079985509007614839917443493793784874562315933131257355466481741608603374270414672449354500583692093285226015885681107860770122421897031955419367074632023925692331046518137236512927721024213584521588229774895411544335532749040486367607622888251916492726210829751258549248412231021415206207001738996332401179077792938151480568023871460588219668206152501902486885646183666318107882750290930303029875805354513795502066554742987323280320498070057965543280159882064580304203557797082427472039259757467388544300406766963575729223973708611620694504045932608850516631668261583722698791843686591866863639597847156062379822323477693485223148980552851774701362782745214839655040059344126663053273129102146546532783340664864997336016538446507102711804733974833667188354977422205997789371893645808890751840713529916470401448528853301642915135280489317646754669191474444145248847530679351856624242055742982097063298287482246527933897962959598078431279254978066252191840415683991151939129547803550953746918499072358222958756194318958288212408495845173945469669612931514881322964952865458786679855372392117024691651495356016673315042474662954700622730991193160211104393770043373500827128784898854116979656894905240663588525600588071080158205912474849679452850452589246266290792851606358740267906459657243215286891868360349710131364692998417193674008331624312459674657771205895965466571780372869230737546133449991713994631437829509292824787340344416903629403989301811690893928621213205934853994942516915154235366312274715290341899574078937445176821371684054338442857882256705445214741069936082341568722942482492939884773082902071559829449460659507897404664648354143887125845101538841937231469916458331121235605049359288077200477188619349660417018879576661749037156889030773238787052437803961340680927903440493874532721074691757399074929992320243630617896525687125365109558530941764327042240011534184607972472665904837789442742279366043295281773044346482759721658674478576205269285050062040693800428530338362176684972478222372874783217304357448530280608179356311165662288509889129642383499890486248573755586593936383783819252237787050344590213244459223252684258483535517033620720395272452953807585088439908675357981525231366778618513902846460919626639510913118309421453189350530744713154558739620828147093694381989412383170578942601894816929228771558673266992317254926068495415522204839412262749866109873050762277288229154040175983127004393030938140448220098563522846505708228351016674291428598263007831733904906892885261270178674715563481553470278146963065040782718356792278289794921875
      ],
      [
        57,
        0,
        296713437508186496533970608077538077885024722343622046896556723834906539438828856894079371535522213608544822586275429842277932205695947939535318752032674549468929394800257863123200138776071632582027112921015489179530900572522713926128519619329541808478278789739356496816082246133005257805786711830295860997937942705260460120022994695521570831371617882002778569263806036872213552940535919074449475422082402538634924062527576875979514259144735273994443520696570154328920249678187987983277893732503767288381364431817202262640953968667042144000284540414984843816517237459962125484685853462466775469481047403109311681820511643803917437503654012727775279791796369036646287584132615856028972129825842222074508629975115504118851147204894923444933176998569462213602819528187400333195017643681424704286141946563644972284530797897615844603951685370030960212863948042459640760291305002422705612250762623946245023702840730841471945545024452665035524124210289673506084212007269034920681205604342086991079394336674650337620034706565526978735924836690805373979873337753059286568010637070659944499244363254845605929675999375074319968222936989879110649268166214860283298352514103570597722731775644671796265123590391311190537838454813109277750313075969519041551718327392739901579018760190255165722067514594004253030857412862034444789433672536064804646389661589943824812561910962855908952828408002136709225273278154222545164001381553250093741120079911692696908615673700942553735942296103036569246247861015018777900114725957619253156555026420281998113771225333869943947721630197449468377669687020591997217052587235039897904697678035828359812587199235562283031067124620572878526700571242649431805486844615139107402066359539798320940974610216066239656586030542260883920290540238680905155848964713282048345228662410862390722269581822283569348541426639526162926996205806557055433738593840743616998751852596675412710388836449072625551526391969320151896905605748379079413098257405806282075111385318166582610893187678355827424279446644281041854555921707564470741778417949620818649802559501016620016462705793877344680225646316408202806070748053239411405379017404476875046451502062818226943758470566585483619491586347351126847216920341265634338203393700272619297173999854546160651373495413807082709740643494842190661624443876084193571042239000385879976648872283258259545108507981115497032363148626055563205519484285053465299505817178729374690478776189566416887337811997619916519839465377038800688691944940938673599241521426598229313068634510335667239105096376137220867916556272375078245375397550271451080973873637992784159245206160022940572237531640209967172642246240400238162997962654933613590334838329340687511150305306636591183180228403096583876703024236001307458271174175248066846743405114934547357947667452609549915741502416535309075429274038138304564048148697894486218978191595226245600741882820581892953837416690110905286574612772540483899529869168805321077072834423715475751704929384802125439092740589155956151217378626860436792278289794921875
      ],
      [
        58,
        0,
        183656722242692308987640637027743869379686086652475586346759491016240186505174379058271114818568895462420547634464970393152514695581193228056714112335420020309558220520284041648581615557579358778598575793350564666707853409735198232941499261263959912597453276561256211307676694392639346921709173299851314185049549159033249002540828811106160925344497514410119921190063850603224960931093639943945789441505833114774455493706921563962661439827805774551194814114944424032073042328521223792495614128318271862825648285735339272650106366539256017133022004890207165575750926434295701444220926914618250247312910369424560958181488185564743763214597221094043926110252266875195295760116878459782245399018366583621634153308067783142907628620625245463258882909467624615684887536116970073734581433064654980532983581897418747582467308331961706124739642840670754855276145029937534179713505600024768408782790344964084570528836809243776430397622678703928168996901948182431668624192385555477490991367711647924426425948686123024279443447122583648618086317333836055511696172094049396852970488216107320305353211324469554520668025367551303556747308982727608076824623081978329389667988052679331055440536818002477105839510520875736490014417410575697121774001027781146057686406619335738513909286026127117076121237811126386744321646548737101175349229431030676084782039843479859741130046362535827343622518894361116621393995126386878289060655439877089876359659895387592541855417671119919980675832000397957338205704678801124160900178159966726012750381809862011432308475319681219235786692207227820322361558447520111992798963550799289904974276000250985234074127432658045048523529187880825419467088988332426590487097787298164766130530972222139083740571733094011182419781158113292818731234580502101049858056825230491790424956378140351846604650761011406923237126010449638563975895938014181433154851827318135703966024932335902159884866008912029927701412769204280999873795355523465232208510102218836357057326169515213384310650593733026515138778606752293444265320819155626740859194092203678593065672762411747972612718226530309939051503170301788528738475360602827332280990264283393300874587777040739338778787808848506308692391277206142474256499818504350198748004482517487334671842333155425113269390164433934030520936456961891122214148816079664711948192368754912173465025385420959947942378961416464129491043068001109594027904865695447303439136387704020623028903795434351456701577341318076845184176961060587199914796764756564223791114830961383347853385747136879730703788261324762628139221719552304111204454882003192095966000419856200865736311799634717168012224997748549162890327769651013594352143526270801115349874620590565733649271646903359271996010694328844592460831620281070016723972709728366672960456285247617566520424864281836846675042149256896492443702732991969808430931467831570976634067349410224069506368503087129850790300550562269473549401630825355453126103768287196032640543741335634666169793217714230440896409927113921431843645202448637856304237966867625531897236792278289794921875
      ],
      [
        59,
        0,
        14209750621758918170517213396306082202284618356099244231002873048312783345498561012038331247485254429041215172051416899351934775480548324844528766811242581606995841868622995015131112017902345601810170858083161942617566763853878566322231567208792260923914163542029599850163895580225203655275458531068110769751225412170056199087535425212514530215306420457465349067006304354585058597906465037346495211263995513066162217060539437115093733312047496006071396336432192189624010786210037868071086574092152345079557478971059613007841374677291739854959975575028021686704791266669662026339122627251139238043388906285123946759258438532743341283396081676377210376329468717393040279926708895415916121985678492447256395578173154970268206991439171053969476511884865858564467733354948398675062183754535680477384188514878929691610722052887762361810862667015984070999873931602816931481616893224750352883349037583271236852661841173453099618085477295330619090155652661586784163526243003310851899829353085081960295497811923469851552814624787533785116414106538271580564451565814572767434012444292681107400379908256753177689537765130757531023473917493054748539061553140746935299568093636668258509632230593070003496815953843318631443449392857199590258019477597808481344051105474501449214424207120872592890998937351961686523663198145531529372321175095739051375321242929947705212707359350656040483462026374881431508528375246652338391793317138164510354783326405157113481094015845775528578820056751302113561925916224238795873102792220009831378527248528931659968464204054511216601813778122845380124709127924494659143592349058154546207952657519610253003621120566367913654902331037692166744638866930862730854745927021424515258079194428254664730774384662556043391421418631779663193447555943283933924144621789174398060762457285265551377681936924900267953754889283677686388612908163971099106405715882911893333426064923604029176417765141036287932301840791064762966044081086840437189274346268971993144369110605010485505698917848518562889326288751675267212926767024372639583622303758763591530990151373286538863942618461551529499062559498443633545263009401609821333971473535664248736682814548104138040931633987726055557191937031673976810143270131124954378953081284629336079955418648413388122101075727709714458970284859234875358356169130585858001120075581134588514218996291077119392633537269198789768241047982809725921199247012913139424822673017266745296176038774910741806888855888661559033760162641381516257261982296175994724084637631611060283775917611416021881050178158046517457325514988720554488783146916167128137997398865511013893443487860294056756869318519320535743293878448862830216379146678785868258323642853664507471786860673499881036402244128492201786581304296333670132210978262375135162393956220319104896239064239966582093691273402084797377843134230000812095344479624386054770979601497939058632393949936727139733070824325892152471746041153991832658873423667178679700076677217807858871476520378338752252847858511536953988701801714381684153809741636769465290456031309934598685064288761236792278289794921875
      ],
      [
        60,
        0,
        137428275335435093457459201441580507977292144659866433586028269665621263258743367287693395581770415434724420399028995939039029111896790575571786128927218148005195320043728237322156995629849596128523814327294365544262933934513463801877051127620292027270476568473864431713340819050296362854917546269711212897523094539001544980407208669150613330593372159944598032603783313327780711340131484275591670106386270290530623427894267263735070116030825050753145730770592583330276882047318300326699502911136228711224068608280115016249063548167054319901544977282888549199490335800108842572135744356067357110788560514433561967203166084103522226368907986313916919158115209155744249103792843932379785503673459979029196852845179945796242389384701019482823287529085560018952217278834518605001972986961964981984207169505620039424847069190808349642695308850346169507875403401929386660205485697415920642009015454401674121678992580157049710566847752393053323527094121800676390257197837250780999487374785224566654306691715193181409144426497937339426399922922255214548240812845701367105751755148797544610185397848528145387532046942912036951862010892549857471069094412885231403428584104354833006876138773924796896684662187091317313453228312563192749614357712981867839725535535874198144894369736419451465936525292652712919136726893494360380695955870156127168334357562549564499248095894053477133543787422781465860596514261333528775197498197351127124163412282357180947380707568995807534970240941602541085415215574410986301543331322930789198516471692757811447552703008274238688179221838798753473137184747329410441179475701738314915874478130510764330425584474107934855727800296367370390014859789306045132238089923842037701878535336532112390540548051159266631692284326528687662951231226316801674856397991632006920008689879821666556063617524694848777197629418172312811560391308746641394468981565694923008073447009121179933852706900471086831637285017075120949667442846504128364754471134855303681627721083712474321300673497411292788131938115224903046375982316308128836814233388579992815090759627287344969785998714836964643489031999006669594739123843641679381967741640468708437910348076563404788677801372102408541586061389085661904721505926017299898589101673807583138907681771476664771921545406249100297041291602541431591752365155532063888829231815636157093995590687468992591765063426956553489483908531817818669991907240398799455764699858196396069051484288274298220878584742090783694519213258679468706778886478012979833718587621401150557327396536934136006596787675036042173735116986139320811100503974179321441097281276611613717986952809449164604314756476860749200261206728864222347708633492934692343775635928949608580174138346578206812960851394700014671105889657465580104599501192106525901211871952840652672309148311965196782766417286062664368175454893358583328028131895452922678270617258599752245500752037241900795041787849992574324267566793643822633307800356917587602407151983475615226064383509372012006183461204985037160839448170698457540367339063796432196502751856556608627182140293311282665328824385949847483796792278289794921875
      ],
      [
        61,
        0,
        166140590398115797602234359843532199016789501891460859378808562991599034823326923518108729948887717118848382766020260364736313711862339875414673443636687365249331831622725274362670726503855962466198566561283906765738494997844437556494392854773556018272272461476675839556653106013909834072147259708109732107925608642619408995375886559842020202490942047226410607753944673803442164007851482640413571196487257119965957869577073285992166698304650177432651427970325199947215901710587366426910214212628066585127502183799177232724119576989184009778838120566208038200226626596775550547851595661144675960574397463499442446472848557405908166160750138147058340940039742361165824767026377346817311591104967437089384840486624677951738830033153138836898929797986713075725575051335289866480326021936640651630469306365042979746824058714143118774874044054468972224156930182126345848950317277877274841744323199551683324003413763565315629165521402619204899053176060913253546826523396744894329307389648199452790862599953075640617417357477390053203918740008033904181854189562954728925581739725990416349507041104076775417632340767636850708212096011302867288908289380042568307164022563795903626379658082786206500657819646430154071597349007153287401187059860177695148713062675444902338658952333406839261544018958337671439109595009107677626613689911951567273187776279779560074440699843178375900520208158223541182637324707750254238201678789760240838807421692785440983825976754553560762073631308123584921799885337919172986902631543087281465482252811650588526167253752554371338325691427608569608645941354212850384832792874215501526963138650872167123079366844162292062717544055489183761467722271992111476196288889777748533249448794909105227922312680468734412917927075866500136204638328596438473866621614393467608878581221293597474064360511551201002106860575169212794941115422733991197426312010556766559295384225329558529424512032624525263414750412095271203816393684391072455926118664480296214359119696129445901734058894962834895658001451329743677654441580451454616004926380023546438017603863906633348907994280156672574664206390069027015461132120848602943726094899933701224104489933093136083460678525279716144502657909450347387587471021305251136742045079382925282868326329927542450687459254717885652933667741134248300447688617870953384307590816012608698434543749709704453219826602848255371988964867083003094323298906687818877062796454754984313119391255926952450058248509917744220278013366669590026048428000071388107703282985982549550552484793671133676393716138398049502122711565631987649364148897235043392644088135655726541104995148209075641182294569297013048366323702619806634454905828994461461323526514206527314798188341679922352170370373110804851463603005273887098937817140628772845287222486653151240712069052633820108500550268708988081975613055264953770456490905094312596535772629093671934741053914465597273708601914927006481505238627592194164356401316130943492014553003406230662397567889610582232279197620046534270295214455198457840922829700170452299821282221329079468671747731807405042495103969945571870249897326838460476991174036792278289794921875
      ],
      [
        62,
        0,
        25106456177287566334804129749908315051839134117569338431934193112949731245812330093610054618065306238582476130661998931155030175170992395382621964066253706721553871776351780536504765398935791076493099102038846498171001073013539451335369050557085430905831216239395039075507722486474487594269067526284416911314983159849219332591429100204527415978670294940039358731610548887023204343226442664646615017663317433700959427989636620762501054143383254640711697013756132056980724574118963239185380928744647774064340469942027622539151339837686204657212333628018632407929975485169332857768557089610106761520938552025095230730877528081369585789388086280139295398490905223179220303688040919890340032561408295156740425676209243684466711527819014358724026747464073306760514902131264701940043269306694611670899214810977037302736565318065809392529406535623569213854790475426813621256028309657358873082215051358551198711356051608892008945503746366120071253792513431995818924111594279591382905489078007706108001204893014096039686870382058018991573059592231692396565677448390310823502170626934243024370820628120552029939050181751569943709257039339504093007648221171020180308741621478250262883726343147742947894097179924371677106555606597115178232679829377202117509973689154924407330061737270399362212746607989124886006056381069297734186439022744146422209292500650381710085202453108339725775423818306956220761098898563966715906356951133885017459015462350120212969865072758323612748969046262522125254310973114138618810688622876070275083660338471468238695591453639518730249534285144606855454969484757092683770983431603442477808637266730207547094253580324746951045073731325212340086432358185537118714884777357839799877389250251997088923049291320559441466881622684448790444631650933504091030064615968670982305245572206249608328453117985739238637342780871534425231865198609010295684977041021995261329253246142015367379085573257343713436703994238960338226229351886009519623071150153715105475630619926397352690656916853727217905063279752396873770921683188356677235275459384667065450997247398515925450873418896347279616359978262787740023158697716595662809832832133832465321074462438987225017593319083597582068842286350085034531769539210055010135338624247291678117185947482725175966329790410061003894588447658340391104910732154698984727695690236022019993043192381460654406103187135350289077698032164770450753072435771841289394967578473235821087248034071506780816533545776232730926332760171296085903500981295863687123739198557160267111614461277564566083217872247493173881941395171667230078667142766683864311311678393258441070690668409261692256368150054937092644528554379462283451853635388903651765336612224804523179606985166505288355664494502813632094770336403687002402953126713999344275348304248698861443398167271527051862244822037537442704775069057648871382024073744016040205653453060695567627889285640525703689635459563058003389447656779132669770267276477553316837984810729484585486945924180833093698087677896093263614258682645455837599519228749382474290008312551025568426865718843073237138381914663946819465253491281049019556224269195809836914745190086036792278289794921875
      ],
      [
        63,
        0,
        474247548621033449581329897860840467872305914862692402291984842798812631546576028524629581394530695633225204377133951176415302327680276538592514113731641234611351405950661102034403518421568415167715066214407394864670308166136268228391043784939508577316639067930570298908605128784385999462763733689377975559461904896862277805742751452210841886169769550153045583898914154856895560428414112030690101910016230046922923231440375317969918386620348525739182437461380108479219342825451968693674418632659385143096459566560556628703617943324484596540797550530784934683389891154352476617510622043929783141966399609627753946914727824387565678524689934448928709050468043927262620139540809453690541953410276213312878626313322594007037585817626518282567312653973702132888974441573955402563252757037967095557156405162049560345499954835093128676249888737026392108735529476876822833184683073540583846025214064697819065924946845848027399038740370848263598602807753860503442228737949294482017587472644442707840624161461920569490200133448373798893906476360078975358025997889529326381720024517227261638158009881671759528145063761418046782255384799693339663077574729764106936300773981358637332566619306510299965342586355868417765262417094050949634003034228948434476800787900249189130135319148061877356597201703647928730794970063165944801992673591955918730774034900821075107972299286882876797237999746008353496432526527807017353948554449961852090224391430338859226699308466383094574881478699516962726595664089318302096308452173792312950668833778773404184290398836797901504910166386866825212923708916079487408621068337080671252052064073784203066736410199451414159048068612583984037961807813894495575872190999407835441905321766059833842143296473384458129594975418294037919584842236187132466907080620106176194282652421524566066140161715056593967193806807369958975874415586008875364226100003436236340653008027247386704471081804797896798017947047022662086248748535612561455113436081196345789305327376165563002099747450803222031449440881426128209374929116857377461248345891897701585772726079756041982918433532175196607657036350378255577008202489597656709816889174977277610637010583993522267811346906048993128776402942081025486725747892784361302195382520458405371079490823913805806115615015768904673805417982754443872112552800028193403578648680850709790764122426105570007436391921281876577798108009406721633474189725275835047211941469025205823310524334150482614321805180958024979409977770923445672967764473395260555637324832205555671393379978773986849521542328898283921333400799985013575735850308635596179011699072287365435477097233231845656239582106542059196743478640369131302890481679972553067694757733620639797829072292170377209047611339862731094178071761905076901077795597026534055763972984918460830699806637210401621390765971210639714748341312050822693040884479717902085619707585759593679285816218495461140191650979313526595173264473901148016026935553312120711266918613343231035733458686514249605307234787619378576519112583611548518006117555600888769487172633821156374063351520279201125078434323466847901273280773175278347834330806325058925313643991287172384104108386068166036792278289794921875
      ],
      [
        64,
        0,
        1119785364095530396699023680124478652439751467786472703116717308483273285321271836447592930146580294202712596867635356876587287677798439850434314740730756433175143540349722612782367927122707805792933134783211948119640993609135765118294536148488391240418093827994001521071508679491155240673810664229629142823644854344873791335473457536932303294442258286585500754765037726403024498791265682335899591916406416403879340351184734505495518830816159302409529652648233005998668464215760380318379902262253736145235579993895867745676255106197031857140129474462441720879845899584089363703591232887229781391583683085399527027776211677407108246976671977345672367171048907330511173941168251273664120211580694826725611276020052212363938885726145632056904247784766472072736004170208388557468091213751439913108722781031794210678436181214919070288688273909355512551539543148605718896770678503644976225827620203599043942845946390451181312625302087573374267433894333101627396069942565317867564152069677107951516758695862886949759674963827518279189951152764523347026384860539321113890941039486257934321268196631001567016394087403133203067992597948847508715102282414498949878034206788305016060448149871010565948968800027406212752629197240705358577239357643748653520001134898094563661811568104225598966093237932496727991396602286956803589844713054428252607767481951909796091735055257404301808737996604217358714760619292078807547895331343507387914189487045614945010695515610421780769133272234966348226447338407192226263759035827338087871684487976642959657785492374139286250584446728763404971922569378508787101173339481869288462352599921156249413967140518515494930124903092543692597134833417684537522051013397196562477659478119733799576996172641419433626312866301560347503336516528447688230408988374625681821869398051005395016154818750858767284911937122610453419706226645134385303573475579568632881700133903469512460155673828490055085938828768677385205752868432334004012728747582279976886945666014426315702407865492404898187024548243896164453370509939765853904632131922245674071475689933191649671242258348367226984076615364455603884405457090452311030846411196185564759663086228715012805468392920541004317584917855033393970095229683830687027581707989274518576030917748012060846137112494046357474615629870762243387854844752633094693884440859373734197956907237747117703909041342911663588602326381621086176191387106109370857659518969687993648356743727511106247773220481717420079121356966729068158280436695310469774528511611818371576361298101383336598953107498992548301579109012887646727122893442639065388638315707882550628372903464473781653361564183289216121994398999904529607592887799829846170804881603867414783624118645810490682039350763138922623008312004193949742192587319675172127641065780088176011014662368480292100456590016282676990272224135041741248833548727964248751795288663125918816083865594697677593153009142844597736937728689560325040355064379162665746854033220553776482390766257261030831489133118249184598213289526978062001093362534374958085147064306169600972342357658862463713845783943783652002223713823456429600791141902686549130563313911551779096915666313826367199223592888487028422036792278289794921875
      ],
      [
        65,
        0,
        330502304463294685863456826562199908798665055980919201989793215399712584937621977933623457247953532252862605501359584091780952776648483346880802278506910194463307106694935492334685080539137328163837455296735342803181737129842774749243118878568511873313121903789838563386841257435652288627643222120965829788494900793780051157921076349064442893680277209474222548631516360597776624648717678470976836115117933809388080682253180704398826599795535541509891855933567890289338298569437023833091212352739250053770371297524321243057835105547390284426654653641580619735853314302496853783940201708525991854569931057599556076677318897584220827715797431444985655978325434568300168136292642256085753671064721800599583685287751092731645642435990256689770511045774791076016843258552739337178953312746494691787814537044701809203206785113690387615659620904091511675748009247042173566858877020153272528833994018079492979117685260635280129811204491964143845996725767191768179798508159171872305195180047155434037368589916367681203170340542688846030731642042842167430244544079924008635704261872617728131611209294716825070960832843937551757148741673862790546688570739860852321569313783123809434095581012293308805410396930201401417784389259032522243473172294497352816413949791798014824687612573910998000134858589156772381181697223491125708989172844174664952615306531942749149169623840037028032782591394440789077519392516649358731420194806291131246906016258412490316481775744607649011934902511986307367044919130935666949457943244143443602008410445787315747375098828860065542509893267783993843322182509824500916803430604449369677145879276378801244330059716380492212528966624464356311439403883151064403533280315309101202619515900611375145481590683308777397522473813481280666762102689831863567430134470079107591821016832177611078509394312720369627178284967416684758886748078486247166481480202923157299819459438767414039935943127384190956879357983318915839240829398271770023020565261071694138247498923662365190402621827905310198369784816580354949721372383821346482695698951383169124029532261691070894911953155298371859352847998869984189494112211872410382868317071146167452281196285603725464152671258762755124175131927786345257843880181783739054873195955518244723417060784970115390093190843407179163071027180983018597667361613036247016136545967299255195669135998174570045991474007425032099636332184573351055206901279497164448860220243095793299843960813298797113131313072458708721014829735816114501758682477951779290945343387748062022516317205397530624651199753409034065935187971979796486556346525294692369027390215534225680328902348053722744146757250435894658259598007341960058512532697327250618840658657570709963703192426367597561897239416613019796858588902683654023062132764593402188518317797442728916674444725656056407618086064497013166232326576555120949088181134058978197121637494838033966618469014018288962471668208755708525014668226428236393770151386510050432699572860826641265345927516177181066085091990234191525706921304632582147860808133493929246236096082563932315656885416657443810490081547818606229327815059456558029807183325336608436168346497469678222219235813446805457474469159182418213418837816315195860678036792278289794921875
      ],
      [
        66,
        0,
        12193382852411262273786050023895851246076168509624959707820864031196016489178372108878977047022371132515023350884891299545393728974048324780187474559169688817581498242610697639667036785412316621508604268289193968706521929200900958902465151246877880550517826315140899228557372401436313926346445275492435449055290035752151127846502341176881175093884432977496745146803844820643617968450055705420446055076105907187746798209581945936384373678011668673593127754550119958111627454789922881610277480983992084321368862228533142675377393431089254903993549657904045497285300183111272977620531502083470451342709666106938320318183571062862818289312844460350250090113058459213348282628124237378574922682626003909058081645175090084939417379279522231546821317552607528201775208661630552882706058418897162360200269896238610229467797834739925480534857729422359718360980421985760063666773961993973137179693316709049090542127815639873336539422987808336833213489490698633262693812500993830340285601751877030369378078362008194186609640552442606508115057703329963218815070413202838223666587988808349752068359330160044722791421391635793506021832935852147671235996161807946392996359795674707247030390745115226808133084747079565454775078042805074693312482334683910899112634992364453919576784942369322072795693660476689578240617334417011013971071274009339058927998535485334359390307075974179706385324656326996267564316884905103081536725666134047794013754863097536133188923910314413103387502635378998529500683785043008812883364965486333935309611301705320209719750090265619124797101639078681669017941122093769357774761502731033647437218588889478245007117965236249022131181362398236542818536396295167776633210067551796762263307858938425826166036600481405189653914282548368512050955736168529068827091331570004564949221294400919215035475280737718072143093785436881164259263425389598647139646949495070136180376343319034747939317891168601505060404027129663747757695414581869429495436285025868911533046116950659403735175444017272435021665359975452542556741371758801760640170353076046225318399317376320181195523356202909535259162747462893430973262421535478592199132495901131764102999953068711894739162763182422086188952393182475902967849632093943170931755430317646421775632845961942748875963910775022810001224266943365122141502226731697097481801362448725150747695664813381496123759335560653997205974841420197908350162399140608944524283421433314090162328678115635993635046752158425922407888758753537571925453832135835806120382132619665592290026981314547067859674174246733348468281602862894162247758261496782174464142692684755538714920330644217956057813308707200527947964968843379450072636924716872330910764316258115290615495854480146451513033675833467691414556248023061564043424301572385821318020739940009768667292463965119231266223510009809538464198225937180977324682274319662815229812286608127969400562521086744135119454806108345545903408351562906960365791554735721492840159707276208010048552563079641669498896681420732433514005701043888918991354619334206021065208056518596371206898743601073536778466024600001395118890530641733850642353321402106509023229361009839767132703176981199394524554181520163196607136952432741960613828972511387368466118036792278289794921875
      ],
      [
        67,
        0,
        56232053217797280155616821618526016874098696443591607526447975614979343447857361619402279340475203455907841939642654207570348048382705123192677749751931834670545178059288851307669231931853574311634011752910115379558492443631934095450063186773386058603483405889096426004755815701310392371911807294589583276254521522949577627307077124441794572183911203153715282738534150778949401984176060200307468149847721639595646942067509989250366948533387852950294783571501915536361785978851524672908135066261198737242478780890594511112596218173272789034074952560269009806148076971239569678097079836206774048831406218598561465362789652795332610457516759026665681038797041571243232708686833411421418850701034578854922527030335931762303580868144811757782446969241608571528446485064662741700732096771444813871364017605423259666696164587906726093733382128500893027570029282726113367427372014062969813521200860637270743677715828237607327638122068527478148708822916136534580896484935752672434345031281853644032198607978803714500083810949185453854813729344477074403104445864100061561792556054773746293640865520838078827561373912922244628358460871218459483791280845716162926847085957908368443740899645057653570716893706083223242557833843457428585838395088934680469071729653353652364910724876080755601152372158798581415132305721007387464289219550759445836377688622249608882893655655270501093392955655058748702496637182926277142341090655981953208123549856782254295797060854122588166297346073187521865639511764556864577860729051302060922519262918762477878909307450668885053801689326153911128304159264086859133388390143410727148431130476029872877795607160576549302803599362395586250451222698014872174153839759901269315818420112830389413283712897926485573668875797894210773933780914742891503729618626772624375226663666359300436450028454166181063109524538342612035805809605661530678219594478946477812002153354458625708628458095233844892909595147988108834062927219970045253106059533782700407145765162759270575839978392955816657812253007793857810331275667186541615358368639988351928140823646668360889708912746489280720048921522216028582951250266029942413353994077175207124412631343670591635576760394194513517143498751864773442969380782219684515281399691594517675913643487442246236337481043947077859450134710954044819183888596663418722273482836912217540351966773098484799935230533342600702195763586426157970643414960309578020208384986091018292874347971107585206052056189941370243762788836210492084024577130314413358269305933539276687389077184264658105998596962491737453293972817573280216585336525695050068233112517894936209674414063254236395322889036611218846507454105495616146879224697689985981960004279277983526241929563595505039533524217036379788418699606002338541936277619407636609929978693366505244971400989026638543579334853889026120790431153963588420141034982544511435417406824384040211351602288106268151612885745023317765716014582039916305752427769436851870246232740136639738706876342841525801862901875362320102360912206593864698716465473004998606058300945246156187430176295300210620389796889104239157957116542496017860324202194190206389424199305067296442820535243171419435294541427290885187271699743292928540081887870789223363981518007147992103954118036792278289794921875
      ],
      [
        68,
        0,
        32415571701497565628674304327792978943257362418746833100439049317319064149797833613700986756720989112590952409637845855068267529348034819079274673359076955452282387524644180718875307707709298342460236409833344716061838033743140767631184570629547686010653130492161590430180581401730418482645932976610456525719887953874099312589979749440886956215870502747147477136141697203721170093601015318649010810996612142838781879064230889694077916595275034356885673987188582949257212260571745418601461310594789858629031178023800978172911240572164550831881239064111594750188817041051866304168746629804276512845700347077627463609668894143489379989584117600789926915980624147136771148723902762678253899475537892423235377275141707561097840952019960373601179494632082332766985371045772521150591534449190948805368828714760170440031779354889046574417978435098461727109675999111057050859863180733551530791460068505150663284379941329495629732424063485836000286058266724848905924636806345895371506164360865981957038666519205719369349049700576735696722848040457706550275192581320162538197974675658742395982022658071957282836921015828630762977889197601709882181393273179665533223385653571692037041783551385198717959197390911857439727967869510731197795777888254927363752346810442748926063996027948327822364388663708282660625945374845725259908287979584358637105539486222490290054834394723799408461048839945138112679212107443937593816818839260732931299972021468321197159702764667961252265508017209125034437004355103214735129149958348820829530851740411634172846753745398278482422411127668483675190423726509321143868055405371226498312863098601284871007807654472185119531291971205669701194403341041601375442364829541004287459953825303245765658623168350586817035956463974859707862939003161037068625583542302531703032067633529042160190105634018023325079982540372263457764119577694994888269281213177152258798350367117592452175621739262293060379122199800362740253791079202590810763360968419412705679834759464731950461445973885146672774003575897023675329391095139567713334111349018507106906230855787577322376474485900112396990898372171454748033573853604932182689818608959525014515167721897173671292498719475281941526389388518815380704016974828859550245044546760257074765518774085981031956943298276165702123256422634782115084976953642636484999926644022395270168440118193692576929038853376763079917107448663632133604814452272081596095038528589437897341735718823583654376393490416724076209142838298588855346145647410897026207015370210704703572595196920268983707616046299743819817918982512437873046200735081323177270059929461883786325948246387465649149484722353978448468924525647961875873103882748940112656099060076338554126915309803391791788234512099686799466749943301689403169137169314495059708926918587086567359561452474370225080198816413822184129015963200722922816059225661112918933984372489390449154687959681834701620765452893949046809818149367072190973217956733898894430742683823738712263281289965274672165379865281808266575162655974209734543383168306537374512061458190957204575694644177824334623221069159772785081814867975641937270094514618394533328245863210315285330558222018797759965850113031063285099274268508119597369353352400992085801734809652163123893916336132942914823878036792278289794921875
      ],
      [
        69,
        0,
        2335788106173856505214382185690125868106664324572936341519006348291298862579870210340457921181020034407963795171550370428473097191473846889609789393709400952983960774686952195426518160789879389848983484811803435000966585237482270313441219485477807548274136095884820251731004629049126194192716816687999316167073509847427633539544898597266217411929035063986918224532752508073967600552297953247531494326718314248678033264500278446300117321912497469454332144782002855601300398833325465697951895231544212988867106516199027717004619074728268999078580312428362059752530891733326114996627692171678536192348454533352641053854640029470641713984228751815227529962513563196992659466105859889432231168676381118888248312013902110410923447250741400962858576657713574388494662075419151150326293545301783237329504467190303260968706443364752765378818129801564071591402422478124103911448165050515303155744835232477878123729770210281589321416810473379489038498342205503581313013252002181829647651564018674083823850878865784192855769193830988412868405304274343861347206358169031891474960830364062673365662790060881469031545000070664635940191636907093556209629100282281475157097310013890701357987236181627969739542967863107649184991504848958676582083624668992582003660167879264628244807032658541259728449750075422868689313102339584556504100445762664408213982275504147411548216712918648217810039701958309194493830495083643283891188156111808322397636126271674828910611642650661150349120688210984642226746540461381238163779713586421157927442030620315450666262191206660937234981982199173019022428616487779136761331459099001912698238662705610289779051243021545596973580026699229083558677393672974307652920921678471389563357380501506508525940501398259605115873615595159446732715413478119460171253445627401861841709605965955536267754990810563445460889334139216340753777818447937109529198249878038001054611462774139369644255033049558233930338646786864655258728149791457507655916285106297506087761512141864145465882896634324836960468829084275138672565841168762143067246065670660913092289114153815523920430304860452395992701517263165889108856382233487788393682314661460935561452174601133968820767912929902259141864860014564551029382074837476826132318616585901445992334809572263514347799748539008533906398296191590098780671898732174044198026530544733581385301220816207919791096971538404462958661027328965073234249139913724415855955529730418513794787839323454881390007637408899348102409297450988971521006219251807514050910438315929944429048927193302711988750943626761229278593540454042981613430250278471028605590666560959926022089968896669476377329778770444760673015996127424018887899399117413026521531111386646877525543412535259651282068898865196151190015751669235276007880660698903202495092887443940300153432310085482005906923768256383572109194067623136697498996804496111526409650265404758651669759442342852732174637705190791137189228889102438902905064058346836010288818074915221894844417033429216109046337642924922028779867693294189515315314580581177877313804352185725635506517410773558998523298487539348461797784913722920193946071354559805323859544876501407128309346910815806015281609086786995130184816560972519018884987961021940954118413458527874532405577462726562630193546867928031308981958036792278289794921875
      ],
      [
        70,
        0,
        21038908889162033413019915406405021778870181943180021242019902929112132114626463360125829339522956914104378212091897732831560285912157479807858784852111487719961036333665166471787210479713027258962839785621236759109992187513348876251705066825954427938753758470127079850890274613111698416011017250089858815870278480628637711034604918143994164469383832409341926802991942440193689667955675210012892721747303934679049524934964994886682158107200940902307183568035962601397227373000370321396021995617976281469591161177935444786331599569221841572128123061170077865166188758702795223893876721315254568189045781159936782281870360270814014036695196647874724356409436969976133151289055330360656001648075879665908419998812371731416042244758234199050419853304821631169206665740186764019219155474237033910876997152150920063647129225883616986445394900286502621285549396223750754705870205399461526015409052736520650479038772878713173672115495812362388414117435434625743409329463329326261112486710843450877239286960695744153430576443469753965287750550595741233627124256531551831372075666613507723412202699707990477001030975731098515114593378062788514730657232284059284751750598835376499897051991860481429733258436484358049478558747244006420401516739118645339525369979065922253592031616958720899515670504528610005970381826852211429734217247151495066249097575304636938953529654126723870102064311197710329394074410326423551611881697582489155612433828639592355822685009982575349018254043701615014310881473337045181604465736141442597284305135055356843238497624783720990341041512288534997496910974166832735851430938877997363512521932145168589396430874413040870150018226415765003212123547781843758163680121757587124194991068399597970733130284370652196751108871941975491555583371644807099294370124878133946729000588379501591597301285679910368418807943956954486702562944803353708629014724823487923470076089921198926861682444743672353637357858533608312901451955747174576728325884163652937563625604467659214001140130243321355960173264012852353927730283102723498153063150136138004580066136054725126520188524759963198051862393890597998046538899140737513825905064165843531189832961388847507958775903696668065483140393544403397827985826681593376011135293847173297469247487461136798292300150130038930509286380922640930335083417163537086770519520812661044662274724602835427562219265955237459718058737615357565735532235213884518524749927946977698112015731905665659580933343820724249817044881784442634362225730578599219072212744001806099628965209940035064079619793922617315678914924906649209407182296855509213779988180749271423234034139516048361381609254072487326600430305742254082096293858216066362204630441950890797238322233147835290953444222389192855585551657206376252018861564002084649676294516305090106060461534352563966094489565183534726956524574030789202410532393600160176582023115851503160714070301128116910800209130187955197732551637450587834403000507832492967755474864924166977600680468801222721509484533112881359603409517980986885700794998165014463561287803629731485160166278978191521003547990623721302008215856847985595473509385450833120439448392846683414026688041167060467839878522263490574198244878141635535037076351958180167117874436139785463342257987762747933973844561802251143358136777638843164358036792278289794921875
      ],
      [
        71,
        0,
        23687705558377987412592188039374410626091953263117106306421881920952951749198399801204887190332117968506359688447698569854860604068096551808476787442939213233618613677376745605386652178730241858294894036896531038179621482421489263260657915628798932176116389942379121236006718469552564884090703724970265924753290287669696491903999286112865469808570867085778688905684921786690546619961754265663695169589633817029778718892672445026642610670823120038038525865323626750298276225848993689089121530823042553328417143802417487004544797900824577289902151170184630976102022575379766773489505911696092095717329046681949262858870749372057300076192488548467531441792020536490125655152965537386102615535862252640395656033313477580357291554330707018823421415898884870327422984559529561906117690803336217952303834141838489283500558724931455594980669148074450523619636616546589846159500159867503483038595556652321475824411357242493708189285108558120162846880753151909800147097759767449944392323806960319366638204469025103584484421998228225134198526975465721220211299642748140492938593149047838809250906465720310512401278345482265016833962409174881235473170611957107671893711985234717462630489624052580820344926003592132702804018211043265847875184288488675807751121750124660344920403227739239264480012302516189818877205910204983179362409440297112190730417278209504169897811623296734706188086165032776462834414242230718859986092003532051511366638715749066645600846827164037636744390306149064823441744558504653372863173371380421863468491588841932843902433095662637752069926294133192326984824498147041255707537074095987836508722347877492188376735974525899751463334040360830599272642040576927906964709034068844072700902371415802159454663365660083565457464972069408018671560536141440129559732689608927708695194141608039254787373641978661533155646627197170742295928214863586738746163682662572665284837442362796966715052359393525629030866934406533584862419920342546867825423630178823845441895234891363049988908498638117256712286522857222674992771088346686022543264107931317902213661778805517262943074734010019513072423345559027063111431698131772325416874350365429871563331266503951067981504682934721320617710045510901477913346145889278050467164460762645011945627667442854543862046447092327901595224040237483866645228994842143011866653251378703509601054748070447645891898147259630123038101409156272403393898162018565828607866157430318796545761172336288576280338084620910031324367193414651487995219534272319388454838001623150415922772986379023938329582573437981693392476875866193922441299238614978599923686630791323272043961549100118643972373938901468232255827305488523253711228656301803361112803280038012312401339393026566797368806233890310485629711956815079170500400684112566588164139121803290600301752585037335938973410897447645242166501059937187868291641352172939667968238633256871213879322795745073038627052717813430882021485434520801325444520454332413018295269914491469037065502197712678365183243430411401827917835748317214405512470261180171967740370944123544384115867295478392275051085122547354663229494192320745026987373924472301461169804567318003869839489938058830343602008087322031473316319660677526283425234379197491120245250009248346576476549498610197677663490876956780909303633481652192493916474082497308358036792278289794921875
      ],
      [
        72,
        0,
        3333748185186660346483449192983620129199705226429881690993149965234656066837640342946025564880051802836424500730322554734326367969381730906501418168078765784917510269965669852170013835419035442163956045370618315364927642335418886321134134994570889610615558047022186725397576215651346648945030706247407014297271840385189009764789029750250756500341634344801966016666152346088715700300276171826988370745820613709705176154059991504757394458288196951785513776095352086896279245401367793957070783516890576728563102296225267728526996816791208705741916996496452834191831779248329692574017250065289577694686887288129262072971440720554305085411649825403624375823411046462559878717021078466103366111667640399731339260804454396654373817584437742643014342063571436112149690456058227089275952216967863089047442424608292174718078039566519824587551475487993932106598106553571324958620163240167114517704041674925586073707134190697187020354214192144432272363499823705817622936883281181913763585441966159780153653122141407179253072620701441430252732858289774972828373070020365047795087153198830871571098145125566515389942851438228702925424063225755620551299136654563828082276551742537881871525051818715161325714803498445058163228097860374603285198874734211052942425669971096577951052846534899926940923790144279458939469555092267692984987041988933124651767462804876266029069973286145627489159485720886818132690492019361264415543872675134839645468684057394674707377348040833122624914393734785917561299187244796438078711667203087979402699859970902816080550276236582951745117175720138882494930971928635877974120056968388388984705604221477418419508650541699809767884737831840182006723488920180410606766343678686802785625853877702614934015063066666592660421822749470150031967118618790912166436846130390814837663519687590388090693941850364804287506297242601011983683006620283170970632808558596312794382251088154803443215758719623436019539914960300012195812691924778297459174458277652181465814703881946453208532277497515183820001617588142648226865761966012448074084337426579281126456492882660891212057904911317620830141133882725364166651169118867144526831092012750430472392973340641232954757797386199609749539656738631635408862642962771879764874695560464157010028577158163843394472090223413366283461877235815934940679247537246198252702801969615074884368191646329777250322298788376413852417889589372797591500213431957107652143986406527594072351001435650316761503297340080152892472833705196847611757097008423238868520469010285858306323534622230062294818879291723345109165541410892966124542231173769275971205608338514461141085320787531388697047059098939897371867487507706567632017173719896667369286274720105543102316643249254950991638808665609637955171257833913244927440312000851735538835312426481242361148017920246680212860333967336651472364222756869682735120149479526698178253351673205395934675655033404001209667323323043949568322031482099524247217845958544277875546389892110507753005488241790377402048865137951619725546504921471824021798077519081908938058996665554475880216265017470899249587587329528033905099716358279147679785140195801423909473751150358736867271784169043284883774106283504240649119007901580657867809313298280518090664161599530314420341429149349898753333661309772937236475591648462382610919949220738528590215051650758036792278289794921875
      ],
      [
        73,
        0,
        58647918299037933029156120354323389539608074496581015678389690965646021515027948222531071670476759411846771241125833682358887959157959431871109923297199028601595506689429237413404691973384853599157421641109374622074334159041219674212960987599277129895198741885229216399089043231341416002401047698726235181575711460408183298315427206403091910838929230652726520315121908299657204100854142074852775184181497377768494338549366600934275132174127397285431666004193157389649509756335605834766220292335198123978436841023660949310049073119996486400054161012743598548717961948334574720357522226930089252681528103877891808935547099983333686921284607362966384210871805053270556690417077906171655606441828478886735950016875319331696251519068891920566176094522289317545768753062241981269062284871457840994590656202960702940769372211361905588103035704299416485630675388382907427841893733820709663893043966961476392450699985085472766150726227252585114307455201459511729974551680773909264607589732754930078715313683602768715005682946707160166908563805323173339297399890311848743710037218861281746743258977096770458459269269446976247427651197794443694821705040927346166682264892818818630175105171140022944149626373103532655564700112894068039198205956572178226397646624674548848753277178457977583169694367503531272825587797960805878109715995814634597004874430807083194387757852015233635053472598865961923326974371978709945595592703389984881541418294128417620965599282842381161121098756811332605196733096289192552105027344087075190640552316893963928144424765494689364322799352900396860851708264120753160353356593406184680423385478644748829912491532492283633042921872173786839215639150795686133589294682967478608116186352799443643972492781710100612865966487920253480298215630822197426267335523966317770510297377242855495652055903663500638312497229629050968405594834055023477391632953767824083455799831048288300880062377743484145947690384449405613656318373942968383331118803438335477569988100571512632448653311755066660911849154346869532297656036132075871502305993090285480747329234118513748499818158512870906916636858108868262214811219682445796348941543713994207226044589811114314572346891748572500039428401565720818217427126934730734975931203918628931887991275982533131224717397577229812961854762340720758686726797696002338699905097368489888071967630790821714188738722133575136755342097082060941117515128172579777127493879887576553244069899848049076863067945114492012381098090620120872275444596094692225607219390662891102381843625751923361152895181242041988472862091866797494889355760480864296647421718222494532366714891279416530203023081066688424693818896393491032380042067924189093754271640665514864030169274585846866309409814572138784795321523027877728075572609270293043150090407482103190783693607258100282683878150658687729993981241230656331161232591185910665648159115021815671838440452612260572788414217748357664718190178027897055342424474053059653673504282933711861160403423932148631204464586517864640202629300456437411047824236392272445776799354944516127777016348937317865924660177559693741955280865395912797211434474761916706527561603950081756257140872806405411291776323535262474879159911358157309420814027622068425034685370752749878843781461782895677214040893234557068221730354772214946162428670397237076236802333786832091543938758036792278289794921875
      ],
      [
        74,
        0,
        128968136229298110206770775372990219388186049662261739719355492224448592548692340212055660036261188379290653623242304062520412564900173427743976707735031776268876462954870295857376856542955681941045454175049457285355655394952717346852365747468039917814488685889471117347906975229340632102080905623758466001852433118502245334602333018240732924989116161593022394088345218766497910293038217377448272953473562815024233601176786000039448352085362887598066418388008065225427246665630985596878446502684250287388817854138656989865034725283813763778778401182412707360889685947766503314715759601455404012513140273541715587521203512760602630297821101167318414277360810922903480501042520921251800230760625082076218551098753883615099147617986825252575954989783887737691757030965571405842635094381922670937287712489631446885373084875239962331865916741620839002574764400444855389319224046550675131473142404826537767794550280063777806035759123343606528872293642008789041229458595854147613973463971967598102850641656587875217686313679696399331550700123388286419551025363856160238588340873835986097036893187598446842110827567644059695560670976425362069419922916859362008122929049611178330673203407268242105870101684105731935418030403385940190831184479814749082614479163773638604532053018028366381595010119270373577387694453627128022496641598852912929503937502694218391593150800540682896644120497252449409117057114661039801581130064791281055904322925879224399266875568401290057236924849493746051094176274250830842604447789270620692950586485985072839359580853210067983224509016560648524866419790672165005743187449143190648587084118217889089201312985353098931359689540237306645343043350238625797786979972575048776677684478465017970880940197279905151076929027274483597146669119174457458808463791788640494647874471227183739350279353116903907520174822732201951562491684707662685237640522349198443049814273117994184283124111078635129653521624103955677873644354434173638258129935910985888443680916472086474341685923717672982198723385799103985786556617123646813008780003191293101195597613277267845546817971686363674623592462204630415113358240496590017598246973490919462238675209335683967192947708879215655447013144738582994674307337962623340954764155859659347840351432379111055738359400909930695254353729375511521451353555280487589478116304714398577697317410406172875193324700703936928247940436235615960704448865035296048948472409340647962548588790037317160136517685477921432862947108950349879819436565679707012286875911680209553620465578747754575753321973294597650720641784320568682957688965101709084060964884585148525280722557076181653015160665711205097994920475498511281171879827950343681704535039024303774791744367082764134145518049298320675991779911257685109714958744752570750617985760987952224689108072673668456324914724715928871073218294752624663469203828146454548410305090633556107630900282814285439237646304405652851207280253872673067835797017577932677547786583675531579255462730789853094516567887575712918734136215427952310831041984116929738012277448267298459552346047921923168131766710718086507897183729691860612335104397287608343164735523001837596148182716171582192757254192710794494165115006773977988030967186565686307514951360230539031749458733357317114661450758108670965648696947991885051744427556211403449390989717764675436600817227601344898758036792278289794921875
      ],
      [
        75,
        0,
        35450491349178121229839930471736313118562231441962409092654653644550794430009225501943821606752436683949270245488309134472631915339114233528019116549335650867573611249804659239520059200330100812250320374578026668789338106912941202924917179640773524815167232350007555944362368755294446060102932779912390609144879961031349354582324005913686602142310784822033251748895341191482261733474208230326703703339112451344726500539416765433833395218965613425234621486089082798104536983972696714712636906204063977714957188292450567491420102709786923432708458181619927966704933487121658677626954555409810877042302006059023609603180173718723520921209849105266091813107701349074880625889371984816514968370888713170831315659036087654117812886164038503214735488391435921931632218544692480993132269882324460267024119757467466808323194039246712702143903305548667317663435642256875974495362148903659674095569753757980234240693944376939666455601265808732297676236048603229622484444864558309378385253502042163461542415917705212967400528691942803970378215522162528309127235349239644274851061816036201466146112924593277940880689795252938464821885326404948488218100471212450001969461296473266271893236258145954048457714189366965233731500538135586113250625922004926131360286351060481952621115696666877986556591260291237288585502156550462432046668058019614682402660905912687190930485024715046721011532309658642290280572422701969427968933609670434141307770332713336915677032709878627517932703087062304746329203449480778279976358713928307414133874255729211162041439471021073115490977127759461114110819037072308915436886592944875499863410802402097262860774880568592707685554679309055209380097547632333541495799109875758105496261834294090852096637049729701819419871761536861616965755935348683059516746751669872806020790097933930234602112295899306130743608653056455523444273711728237701080672115896536468883756774736036642205284130948595413813930690471286248525735008825063452153227662518146615773735178309256328898266904024776167312740027656465188932177751365810778385374073205139596007137288314031738305606008678863345835282126354776317774486519224866634765918176037318169297082437767046705065490464277807712266602725323140014097361611523463031499953141673862990866540693899974690046761403845644949421050046795213641322564181548269286186023255414926005228787782567173517123099797707936741891713112779789103975103551841399504276738686834529162372288180293153122667866530228283027322011509220489057653446949955559297580405688488481247093093914061870950060018420869126187850923202725443178627970951602327920994058401816012280146014878170449503443425859602198862758996183830975948275796850578845293350062309029297523905262708431563284660414567491949164137537750472607100815673548893232706056185317884297427787675872323882279012729391328634038688802646201977874735114754746909843818791168201682939817368574917664909803747761679161839365729067553442545625569860098412041160640389653200059906893352329501436076964761363077711002358670498188199841158062112800297786570103318302735790725481934255954919164153418819758833730361441411523177623690552340006879246436179921395859687197382779273229687342294438586110053072350444667989707926352686152048424146887365167145736463628676366642414830184445402090155737173922674447478193147689344261766714832756160869306786329449312659851508098758036792278289794921875
      ],
      [
        76,
        0,
        1218069607774807594191214078391760748837632593307557569067463503520163011591080197527497164130450134657959939090973758246474401243722092897288952528803158047656078628831108052527742977790684721362129268095791427669983049409722418500482180062640030162307072055565660867489539921118640557584683729161175461961171232797985220841818463125549190829236724507974536590713107433389468013729962244519033437474870576452383997433745115877989164524406327768883397572112504508780873102675392477481346437322800992537989122258172604302340157083240307389931928963760220319535642972950785570209564552188444310677971349550830859754566773474724216364995217381266654646456520542674141203202972407033524247837263121959127498954626676973049429216670470130884045029468219948954690310341296222084041891101085950815467474202196941675185034396058057246925073500661265988612528176828664693965784593866852007814466456504094091366510486411204194600272455998474114095419968167358987532411440103516989125429564164477863901339285694637506786127852418463056962831984132533561900725692653198869458632307654606455761712343167251546093401864534108066197148635993791409592351618565172262380240301472860812923613471887961314231638109462098850884372827052519388537485908399116030393059770997726708128202979155490352591762801305970342425920206602226172301608805734692020545338469423798512913137453962787217500318283075072333701998406436056967818103770719559666248210321131142720444923894645777425048787670329960430548920186208154531087320370067530713751288390324850173951568297702548210428555229112393933469700547992333818936024699694426912888365517443667735413217082387801171594579498920562277528231926430700164985689207831041912526602238119329210929446601282738525018345711022365189107373925293381218390250628597105929851446678981375902920007562946777793394444732482224087564429005068237969276902987246388396010331329815610675079970409929664101478949740449178936720255947886987115385418091721921560529326353617950082593045202311015748679199812746919244709004158407392263687845124706349128652097666260233246177304568381775180651698322031383657674567263762227294956122143636448531787360704526296488610448623072475578836216527629505391060211851397337052352945626187959146910606687253630178669260573851871299271539579569630044627648642273333448872596045513301153135134892087565627148516965862814374680841562280834110896108145779646170041768237423470726302049128739317948416739063342858880384974770903872372184961335176886240308454223414704707466387017251506589230830045865755939843578558345505486358169085575875399163208950090700771594553255885418827082085012859749058029178202131907792097135595652601056316858751924285053717646177453736955489212188176845360417257706977705705187884457803691434115641652279823519497917695725971481263801380611924011148679777639134982851514231967989071886725684755563824063747199910156744055866978380304740046744334830164986486256416949064447762425150776016077620681546878877563718424377214187611071347094331045988294614001203615462343971635507274853304344864107052284162685023774908758025552146718437992470202899138090085874274121544866999723906572874218069050127755106161308897695390183610953390307683364945096271166586448127988695545995951289407653317892533847520238737249502582656708521329189423540664310805473560996171051571752032766834285872501941194258818758036792278289794921875
      ],
      [
        77,
        0,
        5231569129644346094948951223081429385919448088673762707265988921494060338378583231079706278292403394547837129680968192421113427955033494156341549529136077172623532481014238047899077475287463033845575887617834194794874180295706968824815999373916476313528635096264222316550911866613895286766949041448031159511350855359206607759526649697527659774019442571180774042350375073659823383321067476424098396267348358445668518065452364681521040915980902961088930446239433780142813914428265434320132873903926579725252281998561130043844652220306862998976730093615645591625610103534044368928177532660627086867757141852666576843470883506490618114836213538413529651142870401091322569121577462405381205407436986836331196478806458292609388502145166357445249668547223645481258462300096351359489681894472118761830974040860423474279118345056969044256444338035253703373220691234755112837764102679973174033127122656824170517774540402842195426040002964458014727678311910639521212460931167313620510511807480173565135966990062280437045789969279688693133069883262539839968077933655857599031127636724532136983012667664761847225638609183136880752309741127700488167673726334869002184180398561822572514848588592633951413990257007022319855954959894238336742208127093918089830388777813345646883702801198617457504733071009160106316910623127918523506567938860856012827763834668337279347674453999354438309715853259591633100763940501337588349240456968664807914100782858716684042269744201659767384105504872213162251041466527046991687846029755621684316254052356655712181525127128936378247399171812212804706875568118807913037105050114371265657790463832715364377156075116891943424031400334950901535385361726769754754891594363706990860214827080745323889752082683947989273261259757498195969172978911554654427926113659122922988376802021336317098894312995329104135117349208430779071575805833912245054916730748817817970943200675576187814952817269225612603562859342923309550293497130856876588872322131146957177246785314087381089867637628460693424933472819672769282666394099019655826760246448849970707618353323417484931341244747139077531372901410785277073527936037645231369840872892104167666852604457152589617469710876243951919690592229178645581997818911421123878800872869031064579691298506507787989352562393652835326583393394676033260318153177086340392885172142772988476215512690060821088982260229363525491715713038387491595040728166856125017755155390782130014565601248341826335968684940606974849233514202348116098041550065157989334755913114266236142907312296852041752497024652197321726228572402236988209868030393880460028126281585934762638421574645215408449343767172769623063016947723062551402389685032968266350399210686812665462759228394113641326742147019219357787070984311613850629314925127515958672654121868470241814246245349059079591346821785420448052335752388686489131453390995926884317656203958578551746321650672570087711344657736351040193643357672965952719042854561347636011968555843698773684434313730373743289171169834795978736004838599588361145775718762154387466149295883949504274651707905246064273152926805121870032246949636476864503993207484871223046536854299907874856006142170512531805880903718774476339088066705195252296329535745257393430676665141467927377791176164230190459397902950149301187420798184429670156074819014027455932930972696720573688451152622952391287469089928491851237677494761858758036792278289794921875
      ],
      [
        78,
        0,
        2808677289823206479551801124888205757751250467305196658720693522821318283016150283662381162223720715053977115776208791001267187643520393365341312088256460416730247505791617052949664881843768324649186179524923879404472274276718769692767057235455986496060173502483241101253237692496929232329616999277184834490147919456531583153716698071997044436443194013782367878175436689455527566931332589237767969915777202860953666602459247784181651792461636277977923857799975183886101194305425067095228506713023649905173012029931847407274613325412685695509876892293686533846732259639104904968436001806505994474276794100949296464508571734661081270096257630345670563907471063293585982784276868077681259111512397811181989173205455906572494643340102841354692067877228413309534484141937024729649808678634327850475955697373605727081051878924182222807505800796380501189753710586332922698602433374813904194594577288729150076944477317215854973867731486868465651761484978995408502869525438820370992977703343043287393268922603345045889278355283859433024859162608164023837706649943549434053494272875655973044055356312733904135206709759306040974640195592450527649420357056779482049582325893359775002747849911630832910761584125504215708335310556707249878792322185093262279009194674348210787285285152638876885681390432322037269363705735274286372113043184334829935445998936697716465547398796343196277158064999039109931657198683402501433314222706783681922408219969838913571241728783531005214378371336271994120496879358141202145764874518939819769762762511649781097816776296213428611786166221356960734163254221384867850089290421798262377395324039746427100075180998009812663682505122050339789676026125264539687384254037456032540766332238680862303891832324026291026518344600417544375289165983971933181862031493202842638819174667406825709062614746255599029452936264628777166020530900555877366203400586603471470403102551361628354509756519721210408248361547325624050213586022880877580134703950443199802152743478872355088477763449549555972458052863040394679610753470313559350114011439508298604969500179923243152258572694623956731844370730458233924388730667690086240824190735776798887038009307197014340882465820718649283914828684328004266010850324076657957504426724771169273503560819970999779245153917794910436926332337625989683976282074214626360915030505118386869003507028731529424924836098897366394831653125226771012589757742787789837461134415855801327343031952062031645543068206841159204518492825705999433261642866854980580132752519447817252619480138223581598444092083839102931590494046728196137621711075441612985031268442734237031412613807152873413530198089538858022825272063870025042946281567971197621782155495501192233431698305646465017948156673197762158930212661767057036289167012540514176770612558710307125243721067078571382102381361748573539072981301386744758505994803750155704184704417262439603626867929082351787966304466409154781992051489458984699325496903226160237933121566743969469148558357097147907484597252828430524754067977116020152339180029405481517355444053336518711280858259804568758808853508926579654402265356319686185411516476287181269393675693239985285501818302366681101189857808454490505361325415774016206242665425517210000863787447128456094046845534716336821561620847132834653506015743186099691603816907517633872624706270206747887497318695776635352357650954085528950133117400521955408258758036792278289794921875
      ],
      [
        79,
        0,
        188487142262634168606437433048370100622522852690610418612418255224469268066758450220438953621404013091388392522584573001590025845185091823917291328030988987055765834182701623208977521730883419249592504862162330470389356198074361297877961448454964675051869243046691102486845463941211712791278215686246860375808494193598411949681010240717727789791579801262355988380282406087978750576294563243447232386988576984099495447492852800890737034733421345039458636310053429134442014688231914092212635182892539136202155137219987980054364128304572952870904348898682364472737477146605068971089741778467612910121830772804348162795174979393440505603442899477102171086441600900845719036788940339548059810775215119388155962807965726307168698232651849916413940263997556850218626802917395367859589082060055230212444942967832488001496336702289197501669645159741139645047885913241391216747063993780163341173775223171041656041756301200610823972549840515078956347013534714068302077017638499346256485833199613964065495792129921558062163781053024421413659283051780369062558286897582638530742806179953934006217112653653436316761414213746754835463445911215955138865213101651521595952140035271278223448288258311855691383999864434713393416807961517898839970448292386404946290465315720091212937736091168252974819711852412535807448235222613880526447405571132376763684192956220998448835471294132260566006089941126716371258314375757608516789236620050022932662846529601413961678533992844224588600259442377962500052291999009905894141543079001508821035503075835287194987404815488617885616640778216441921596005708883541955801861749745789580547965990214332837988925512144337527465226818130473210428830303213390090286347648676639909431101928156269452207423055328963355410153511232573497859399789059594714747950191345107866125211067335425587800444220821499582948652253921526022052903087256663335675976512498698848212908910299928440059497167822384133546765635640446187973988831891932660967639327913442223461874521752573915110231446788493141065226406635432656493871890293878805542091022099189730472575387728106491275554678571623940520697965426013745682875790601701820026309749932685691798746741132563247372541874540741791210565777539059754272300913951465476017647936808998171976218240216040376490159524562916978373660766567193396069068600599520516888667852233893436299647046736221511121857766821400267573121423864681809724185356359280403206316192065008454505312181095351143108583203726169433642551535721374178775277040261964174791284503161149062955364673949917849417105686460734989047373447972911587749784610112625709922082543440825158402586942376808133160764220958269468981450937880043381329576152501958589967391832512060507493947102577504645479272745001863670197252457783937906597509404494556168519361041948365226717425184596959980496067862953399206908120541179692460606139606176997475882271015504083056210732060069065132688935858168439106185220568540136313777003162473399093920653465371462521693516519665457898407043033991054802160705928343324505037797288706934268881704063515170316404880927315948102692892964485300777864843028894979533849033508931554511279659787325123985878790085584186128087020482639863720408413974444849238931360987695902076495805080662748283256433557900689695827759789281772368143480835497411780660642611035421866309883159593115466357516295483556500464588421729155539822893823754543733537822800258758036792278289794921875
      ],
      [
        80,
        0,
        1581144749481471438929972438161997233423307188063877524040087837076922870296872531007127482353000251528823176507663941755714482827378615592155856735278400949310019033250066126450097683073208149439709926016671668190380190394659649573650776845852667088249678296433751153538182432769600465679364470165727257283280090924891691366969703974401715855678988062385976609084110460019507542160064188976906394747498573032321486177476676854432142403516895360861154448706386718640087810914884385731908176131983585095533616541645963190762350397653575825990235571765648821360670101280012216584260014197280523866350537544327658944947917100335551247486419921606516563559498976663054972812194998539221485324403749712832471992156570589058831723428209842384974715261804702406920309919672401755903761161230325043031062011208001836779353033392800973537114169279898840880876501263085532285798646627979432721953894441652193204103809858884134534098575067407639938697204872070501526162418810865485701959877994592245489127319952371207710847999637881505396996839516884112146125448384529124360715201217463086892221492453997096866716969050275761066812471612386403865751210641339710357865974616788726227108329582928034273338281922268930022763651369730491666106098289537593397846104167350964145103025617622384050871029158540493220556165120910649565070004246911060704839299742098064941595302031562597326280819490994891362905659838347213442982396785663724667964308477059237453780817603975361249823761838443592765138233945109254417749534414706366500890062850639337615393569455084814350980577191908943468872560577467578100696653298839770607386118713049221870121588026458356347523522552427315938043230552792971759732067454670474465015280884885585072355935733886607548096730351262908768030239899460758010648439373930551945356535699921808805927832457316777828888800138755237537022873604047546082126171941119569522155770161385185001503356430309681693008439536852513250802690913430841325958875920270789961943653282433504983725376241699882089413358219309537119433134787239278766115576616442933073977969084122398787537984521065527188680841846888341907258371705322302621492642644578194297068075282879831404511994738341840042553835784964678690593823913335344666015451256983645342767146173635863317194436692840687331544590708014100411601842643208088546748016374451876292215011000442237351469564202696128427277567778421402142115196190941903929902114936525615628421201292082813554861246224631453438049358258947834465432393110272229675141289900374056389885500351030840562639104946950971148731545267278106696437661779210857546463572658074449172076818713496773366983047893269337313569952623117147950105943427141867224007753304152684203896707471278617993025658628890312430275883744771145917234328831159612235598694610374608755881948513324721638242171870595410064889788261571398821427856422219605832281965545912028301263770642837031401258357828313617355489351913239182906040613375753819171070954785819717599655424163606961116552571270367005199643985679309459266171934030354171664382699914894886346037385750380506456832577830875078036027202161815979516652510231618659002223092846775607047172432456077672403452875680596910136108263065053168576147379136604226935654635840763662803257230587324813094527289032465981878239850579805806502510634733505490576815953824535104693075544902618995064413049525565090666207600017770482205625949152831404418758036792278289794921875
      ],
      [
        81,
        0,
        1657950436832284131825334928444614031069307807566807392913602692035853966150357149708562008006429717082195424593788217988561501984043899192453427058697591074894846338982642507310698150968749723119524377562611552888073002934195832462758597687767581496100850792470790117875087012707451060082234790127791869410286099812540467675439091346097085078978827910529333901097264083654580890321775807012921971326190681487241136658273837006111926264010616572108481776191047499852138307643248039967537812275731975098627601099125154517783887980768165887902360062079669937765243065723079104739638845817994987987099295767840410335809714698573826828815717875811983684216966671171363356692397546129859868759466351054016739430653052140490490206608698980076008558246219083186075020485224542170451575837979672262987082436221380327098413248294506241473375012262834929148630230628624743519127335494275190382627109520746196617960823558438129644907855368437994155041265569729289918331521541455321380789392596463473501580234972432679172682446693678665000384432369606585908521529505171450822863695827932355097691736105549520863954991111357012599237445482625860036518792406924498179077842264162940014471468802720700339130910023218290863126473148312080919764141906594068999123146395907268745315928260952046744681646645804592056913110106464304798875712541618233299633263723030738257180725077476761224553550940744804761331943257961673552350596934990918911117419712107313459222210574210300753792226030486166048727236739386101816127248492098054341730505580400316627657731871382725235633185517103077676187380824733446870404834270473301045271338197851392677980384985531573029941444494947232855751192333918929842289186104853957829851375857040686069033763378042025639418938280945767072484975386589644234424700404403600137954929807248072902484893382670601891364240759162816993647787103607161157467992405003116063158388582097745590960451677745928387770113092750733684817851190785805890999216457071059489744813468298658706898346480940301211270826013897303392995431816107458769054394367864542068494322515314003936190587857940724886101044975281261182732187739646797897786217162658295638047241641639769674496891377866306422558939953071312244077478201896441566420009458097932265741745485862009338298784852175385336449677265182981524644502831898978967124663435793895263313275938463808777748654964044243258901349426072950432705980549175649551541411636577247726045464200631770532660578267718066470486782254497257168919331586136523083949229718485772062559790167655136210632397758053285054796170720135503372907910801588918606091819280716056289648937639539067221817763846794478958323655009757076028924145370960051643544177760192084275537746947584530132650169271008350168172763315188437573989534523980342138635474810630767307400098889222671881833050915967957360399335317905166090162787590398357909401236233741402840620433258846698094991077669757638260095627019997468740687289673751880531869639716185575723627089351402030213343142197595175363851085527953591041812126777628623058955050008404145474726263473859518732392715860685701311566106642383003468238319197774212452911334605203859429063104028321066346571433771247363184188122881352230915726696860715040975013805581800420907844877260861273242190100983495096328323824182428050909175647312983186981938556193073821052848466038188172995926964647098796647584535527807820149943447694373175115446658758036792278289794921875
      ],
      [
        82,
        0,
        217310879656481338737444021617103455372315514983231939474693112024124880179573277516645820480505591723286365377589086982654263407849081401597014731063458306084062799568800475490860684114323455974408679351997619466787316841910472091080033790392252960342768326903057756471080830434032524600139457003980783919032280750438166845651349419122808325254057835282777899212597200483078935738724316268508051678452949613355668296741952978434438245369312144258728998785266970054837868256382626813792411585712534185737575879638007856976062531526130764637545864995088760486773024941389920165214165622831094555865602763948280691977852504806918633584364255284655887918639274276391046691916805249508531647038179064033152153662921488692537709501433961949551529049011610625691530632443823248623470669397479299908449290679080343521786850373295121669886430594799880666742843607418135499125885321536626177219380545645821047987006644347182748332252929508549786015148582309745133431524610127038072352285218818762021333660243111353259452991299620068143568482424190649152745480387593508137279162331654681359808643829715384642748274120380493858071147403572152757276760659482998617702710566504476878307175616392000409506035389816865544994954256890198422650786403274278229558437101776783856075502975746512770658138960011212894868844450362515182607574881922207020894931890911189381018270468061162003712797338454007483839090741714617750093189463006041824415992339732303718938043209639590702054016062039662737904072032575436568265249567490565077420327338712507203702845605593779764124478908857230036138504062674630535595927057940312693937528634697618471280625646385055700681322928321009857393531789746912849576171545677974547749859096544140348130776803623382581361229217643244482841605560365982126797777493671439972644121426959407750699592803679068719457613218144470849281162977902524107752308764277984122182570942632523889338423290229605970862811586919113085074272523746350966263113871016210846035758195072971269198577623290616461916856650771715209950241159059653066258078835642825968852420907380681900820152039344516402268804890649816004362702995694098562900983529353510646360065821724425649130442574770771035286636449161240500900452042661620287776286331451879021442428678995078324521494817923093233731340751844965871388929248807153864919250557587441095971573669788654308157890377256696582071915892349273227449036428537277655725224451274465730767922139199473171027790188061221423389328495067884345358089642216435578782048006327863931112018769701590922461084373537232742604956120238083818509421481188274485483247094567505049760775953497304027113447769817446025127443420449414759219906491528321137003166225869772477658131806863335563481705727516029280191457763541044442703067411061041802835214787021418795357835639847075657853974368262753257549460099429878043089828167267291002032644182694696706120528195957925594354369274593345126999960155650246910187017687021925342695902569344993309923245394212781289471476663902169459002303799344759032739075580462227955843446970946032130224079432750762865908464098652279725391659787511132322960000352406383053884677007110971498377007000706836472155043397786861865109704126695503790946324439938212748983093138312450284851053414354820482428454578658263947431668844202288491780409007544340467503938337046686152279842697627135640612117866420307350704822712751007068327778835253998532134649526658758036792278289794921875
      ],
      [
        83,
        0,
        3560421452291796578453281144185285077973164353796030584803473208556715878332910739697870188001534656337653542564868815514409968907434364283488542121746977688552074588036682282352201863055307691674518064348444760070379166519200573968939897843837843519445589372362898535306470534490231624269974994734149298529282338872946101247505319478077252464650806650072055528663943575188299589724514630728885142866873039025683024213482271926800414411363238496479649323026063347790594131673268883615740456289597732637852433288217409805349452505646210586381499607471705752438437334300052258901857439591992020822566940135006336563973014834223117419879747237674939842077711096894076276283270667919981498364472661719090101493788327887030892567246910405132865364673385709974216027722795336725072949753708510241362710782637965068210134878763821358346144908700375472937154862436753582519789727108879134167602965744361446148587634010307557113314010032327006232249143464822612597423170769767481613091746429858878025407669740463123312437796143493198009015201435083065324066040178273597688648500200287064867572505403161867269823693959078987975103721230770123117483726353748912471168612823330492201476963672948541903040441770391798752594812053002546906198754464612707075756738249673071193843354795212187725882644900811421214723947016376178625890342556837300439838908966190435845849041790230836990480232709521434676100555259780449346589399408573827209108619173152999441467559592565953419509252897907694894084011760735688135650800980682036597759556570644853141086466407080308593400566702639481064949482202583117274702584949572621521280823307303274806426729893165450132241183370644375598135057026058491242619619170383209070712747502203895767548214336493328094091183405020917832083871713540948640469937010802793341063638708845128412385244031774774599889039519428024531394109135061677512048776677949059452241360219563005652913006358591931010397284484914934947647025756973559239449695694494766466556705146626260119152140736581687909511607128654238107734911337471843679275652795082179516518829805716585652530034049626371454580062742616473814149188829753410270677179122371161542378596773074313285512743985703129546545584618362804262383107699041311942673613595528447421820051124192551499862203707449532953417144866123391108089200056693048197543048386056694670177211960757054092263605118684297504298388524132990193068205182032365468047499824026758521303931229258839078275958959608322793392689953013087877275348753187288006195402676663852653320990976785804620400010844467709320839929226301738406260796113746899352929664316888414591911806189040856837745206555192877697694033348986654227811380203808513704688104560094729770923890165480637139986316066357324437252629481269275530331394299768718634858252491504075306017347299225200431188777492339269909244644484267746078977331760732998039010009712097268253165644632916771817694823736043173102164307045924066729297054154139173770583377230562028442765402520716295978477467194473863900508179457667347904073630044815430225959543010454943942845897978988519660485512156999773246452987909804851429446327519883977924030941706664370225302314371253482516108473331966891111440318229894389955806099276085836859484545544482957292916533737929660331731560925794356384563360012441146102770229839632697640752848150163349295370774238289348437957712318233424426902462441272933128404461604311052834549971500726658758036792278289794921875
      ],
      [
        84,
        0,
        7291743134293625298147895664590264714035106024260131325036537785581292237537099788931586318420500685193395073438628855129010975678482246130717232430920578144883215388277534119663126430087098692067016919666979671989136737750119441746163680294864844736919213025454056780810818866490588928912369284610991188352875011700772939361038518156935777390140357342722420394748152785489757751621941124387228432209600953509500281108174874652003918957351263130465524960359211333874261107456772268154771567688229420748565098122476152024430976899633065912716998489366222312156256952212470087590478968863187233168997258758249733710762859165013901564986609479424177429134775058628813428331347974314591848594397834318560513132555717790593957636444080254117619075244064394297855263966672090788860093476887686352443034487603530679789117685643219259346369192239019167696570908988242553298660083330200906643469952066790828688188950627881394064408551838906181020404776187601401670239844828821017812288256245024123239274487005576171192522319188621299019336207621402173316603797440008494916577811009141656223169191203733633433490488772152501120060084010965424634230862893385564770691345588586567575563051601712254392987410213447105001768877536690245767871978573410742149920859635443417050495124014075739747771838021857974132672539994658189176793615696567141287440164282951617564465281268572278929749671857431211708954629330632881252955628773658478631647297876051018060877581091736326497942931586463795355884810452944906880853758778925810778826977394272259832291395566403323152818843816678008695506171335005199264467439718506790968367183843839771011025323259326284106303227984831133556279910937492136712680590911886273596086451296047353405689928727679898479179460560990637655738974582879444155146891920084628203351068815361577845864828428091431780813488328973221265975473545162599352936809963803210819343631333694436640896001624572293908064497087396218011210835423191710960442568515302733276537094001928569137644354285583778495492403255279404109307007407667644893249663766156996734430832024755487435685741093121507579532443733060112327373881160196418553284022460212103335694438386842386003750565120880742673271990460467063720443378976612111942793281688090215705747658408158182890692558090859894491175539320937376569181076785886857271405184440244446767635439709794983004049329366996485094812456217624663740195535854962627117660575917759807729235078022861336426437733678768800794538536575086969874602001274751818117397127051884586907948881452375002227595518865992700088549845363647599790173550740953114506892994434060307766194325074626853931722268364213823213382709582610099274554899056884315627386646030027729188256407534874449761776611442317071936748486384668693898986302084104330620428087180808862629315054832382560265879136277137403739736486339281596654069751644771372115602487712742150073938181656320058543824542929950503971215591571020337343532872947863677713930265282297925358286979782776927785510638575431105199806213326716339489967082109009192991929425000036178888678754773151704185366847045628707743208892410635298681312592666551648709979690062430511403733992444483123745141108880301416499950689366070708827262446516573068330963495323118653672280846888923179009825587231778100739560848066913641137898760649685187614477235149000062300028442407921258772917345328439551616892377942469003065541533807559886901317653899984566658758036792278289794921875
      ],
      [
        85,
        0,
        1866686242379181339929355996554846771189503590642351276478755171114584160962819510236216466563489400250903755113825409662128283846166440328441565879000674474082004757911557717363503519717923605838814007569959011794719600803588717766402388375047539002191225084415628508073213373393872617482715101981772024004631758195229640637354756207489494946034770465278267719138183186285048142374906868346815339953718144086858608506498212115126390469559125054499481501684784330383797149546324306650667821940841901976798343148580988595226861494637654504540190701410713068368549670936557853825659211107460683362680555574371367396741454222197828511393334084752109578205402583495350821366280341312499256500486379964400086878414959921906917996724459474862699859352477932850454075940817417612857953832575755481743280840415141623561675078917894350562446835894927930301768466663694348037774399750416667640135949567890470281088815842961676509003779392082608233380292148405976210889519347332757020510047690433291865398221279065930395902619595231966861917052450328421385202704291804794362759603118270755876807356948206582355158466040231631743161228287689278419107668233464929440295170840460419282717267459106016497843126342920006101122512023105346603645241048090781039419191336803722066384321784492846642804962139058808688167200007261966250299609723270141948799197578824336766318416691963052011585502223161563137553120494436700458531504042341193386754181713532204930750954900912899766544231606271611029714252048184741357297878109891455039515065821504910849953206258184352158388851983151902820860499745099285632906073860824361354147382124760411189298623440054697605337482998778742094032460613292430448190427599486355603876273449299334302817099101700549156560245973769954561934827879390129374651639191903012140739419884552462937487922825645619259317066652351736785533444653323923983456754775959194699796402073445413149963296904054022683696199773478971905820162699965824382748668087455587594110330440987454906073862284644012026794172553194232192293742257510577407135725727674848869141725327138260221051682390277645433773322739655959492138334509162489287092331287112733393530475879858928415756128188407360966435106693423775931617539072292168157732199154749044536579797004475436822148279917012865159822505246910751523588402223429097605161572129611655049285179276807258513205451332906348689291618897494163136002608587109533984586824909966224345641890080727687206584740805821975807739008642943932921994521844255917300262790293499626238818760299137952652829895810615893975473758005215312169070190052919363757673845802461673972539050627223702749284779072046305462815263678493375068458391378544381525339059804376985545954407795125096719431027344375144362882454605400903121232462555638470922892527157561932981620382986799503542469335095821063007598932934393447398872839753322292493451331554037849704278382395144025216593832880935269720336146535436581183920034867939711131818264152277260275114617565008777419994342507766654300465641068029097031211690916596845411377524300490639972339163587696411385396579345027463844114587290779039250379217518484220070371273808808677817407159090634780428090047310573551208674887280415784286198607280443123328207856713010183255625417066814662774756349406588480593936111344279796057807012163582316602245052090120375100740267107803766643724023253509986800986963737811315585145839250119234392178968743313882806658758036792278289794921875
      ],
      [
        86,
        0,
        59733959756134651748363050778456800283788425993228031333557513459343485697329664775725558509834478057878413832432896134265971941129429751553975146024339199051208624833685462478544693508242367178181622314438663200310545152073961567403837641961541820821096720728937646541530787140661043217269463230723415062161892262667875852509077531976473442808667077254793595357308664842953046791888576110416494834826155701846202584863316880531346731541555053851839126051173038336704630618365118815407218754400695768089189855909863321142654937062359207378932193178715052398130779966041559735402478592591663075402335492129259749068446442165149618134580923830870420893532421722002027660407564305593765006648936474479911422715001874514763450057706757507659750050371824814812806711018643385848187511647215318413054944433988950190183289341264193482711222219025196227840390005430047818499974273081335603786905305873239258842702322773511650170270136939438208628912165303787172001380158762429537035238849210787263035274469816967117590456673773689118230866113398187168598257383242543393113957386328503745701881405507370684002973585666729718847491086670667486120747920329813906674887221039978841929146207097051768581869630925131151231948131802793301698899293959222581342335939389260924679349009846970808131658141156178684165543143052916904646797401973549949946271659296446789917752981763036031211834407572996651529881697550708023048959523660105099252752551972975509592056205461864885985785469956971453055041955308116953798159216372067057497639590691683757619833724777625785552753370688621644435866798200432236658853957390839488085392209470486883101497641605184583965327729285027274321505990027384627454896514523840382359087952937258962181152288970265361865922782255907889161047239173768974344701396770657241381658069516499385965490141858748399320429682741229144338781385678603747463311212286916784781072452881014137160971594670077018516105170121535536563102421450417513151836344838460642744545942196009192254881350986371644791972476276797590436688101702159973227478246789262545688373090864974241393358714032563619701606607677276706375483362059293531483149456426941337102641194926381939879112564760793905002669761636729204491332383244477693536013203777651133497272218788652155724938356008296455375478466512364017301362604010710794071503646352369176412405197256880435689009913879357785918367855926902801505491456575072451020370511880702028345500732291303404868389563174240021367732065799225056287583929078787432763165711349395035087835044762917681337809453186434943205216332307943739171003217102053246499328878167468559174022452334623923819193158613617691069379822990292126059903346579371036944962655805416556034615759927281838758835735802303136909187741360551607307895156969025304209586813730079350156010254544223104664216338106126150702856078578287698229804967348748207432272905930818355680373691656061521264874918393581969473019558468839786274946208750737504088860196978941955658172551264083609421437942676762200590199025850275271718317767288917636493867473953642853574708832320460387971628894219720590709183338224065032818760611624116083752811242753425141549745084783181337379939558098798638689488644517662000749884643985133832563428135046277570078842081928727814973174263318954450191103926618381570916719008969430875867429676827944572320343933852012616049614844334092518830766971066231998602356359192101736652754012632193908406658758036792278289794921875
      ],
      [
        87,
        0,
        238935839024545397958441469494675404895973620741629521441912601530832425939066321736799943157518043660209724617178055031618473019689996962289852550697292947877635333207850951062884553634146431896611746706396925059444850727235629669011883782621112583771102993777257294600584443562733734696259918045574824715982765560247978790641516909504181202747215772643405751694712415011415243466906842882449361997853371036774695643572412007721455167950431512622713898828631619579293893403844943977671894143804975666964586735942066952715725964288910194899047418804296097445392431638661739870145344362131967351885937792663151027220583358709014456649586521473895447550891202015673031012852025475535403735182383900165815034694127404956257083216614084214338089111704171906229763823004481459914836532122157642730953899715940264054882646247494324990671729182381844068330530407203956538512576031248721181809097244784825939259836349942721603426910129143260908164377390196323382331105288030525694574012948000246374609617346130115476763142357976845096378592671346149914517388155831839649164141036044197044690117742849164836020064903748318887345676922171393560521881257993511627398159150042423128646466891659205031772694009085553137768158812644573324137789602889741782669746633339396080955877807419401073119299233571058625150945304060112445714545788106013871586764744859678670062558510970937868530899161210769264627196319663209476022590016441489992749972228314283955239495689358786216470564167618051406744848874534780008044418828721878751834207510652896544194861462440089843217554508159141216521386289921740196405626855301101681778696863866796528355718130292247695061632822516618393051515756926260740884954849523274218385030576822903064031492855151580410770253034887882276797525178381240670866589620800605869631743009870855611261129937320555926714665626534396804245359598417631602189669656883571849557372740970919509614121921976118379540324918669155579305848481517591971672917305589454254510635324374413202772842551094607889162065034319705629547649316093312928610073660224345528330095006425842694882698196611652532887337513540018137534850062654780906568076948157196166216731906689185225727027794010176400776987480856689126882100943852901534992601423928073897407380350688054979299108404127460632453258582093025048462000406393561246107803933128378782480996474998253362803453604049876737620301725242451200246784144351031603015856992428596702345347700154069741431223471987728562902651135656364540556011191457234966385887629553247970788847925337952530860575700376498651798741071974957719913968496441979808163127064723827489193709365982172470551454219984887962314544656720326490199131094846386351667836669339405720998243976080906584189976878478105255516723359757393089922781697177883269149565481188349033681370251059464704796852068443288096934162199589524861131767354459102503911810369475111497915030305702033809316554126037017587525569458567620190783352456037722697301482605485313094751622093638957653374371018341722836316239993410837223383734251103073797924580397602443713899412002578903955057309140815706017247901699482660572872886423369438602420267049904824072745105739769279958952418419130261125670383102123150104887467888099513777765965071410854231759947498430423884257217597657443698208712292272665610923776444577219666949499649873013099332192207864904672049078676438620044278325483273162939112510717876879030249610741411765108406658758036792278289794921875
      ],
      [
        88,
        0,
        119467919512279489944209999777110070470206906682864779343886113898704335682623328836476454087687433363072141301775120126583242283474653987811433573468100774029980129263470782391975699477066602102129556232720187880604727514833730115006404358046950765935614246475874280280764310273022852436503710709874577152274036950828263502166171582241909426318925616762092488310272202488395254018688988209813035184191228357697012203000742078423362232230714962380430285711822042308054834501634599551998839534441403772552109547845976648960893676338317276883811638779695703377260916946122183207177092249320892218889410755894897257290825166577491022930880491863866700660772799765750810999364103183473270390220132471303973509991411295905878794272876138633288240126059839520672549950922934302374317213962639028227913566354209899048798204999849360313861227309448579155783967652012668027433355663119586175105408571641545975773876161720332647551481611369969689804385913646285746495747083528915052462993430114927474658451824166378345508264112486969092886700430122939893495499566564520362614866773247109831467682676176462799629869444957890499645745514609065635166954655247946878677010300781441136332243827577505198779151579054789206819153389590011489705652883557019157708714255104776086540310466066312742325895230435659445812976814463443016849121822178647685177084195589275547398505909104292939734024072600671189574075190417440138491302474127342373291924410198164207083446828756102050041007553339834842267037051266660131590874623663900338688003509113775369468025764967549513520681129241564368114289664415079148092767837019352296972952611423965411887609996522143333689983248575503171356029314267660824687824418259481269504998203752935464971305196761436713187438001255567274574019368003783089513142566237515861270202635166360451524463549265117936641123877357653655330411698853026866922713518726450209731932558375722099625874432488279179334604125805473712582658519888157478953454423315129499049708795792534804277996229266318835734301524410562393302746106654332044920823884219768685134336035693835106555677839643957959974109510109295995797736248544138507784771302488565667522750180588972824875807804974388036328416969710755425780931659631772797184063100226993826333122265436879994990340975109895440663725817776829620782307245710134341169863489655543184954247212982199237262940718987495675621033662618328224174281141511855446811813839987882407986587211773391587691148530396123205656132135236948754498479802438885051199885876969397945799250038557682456418378022219594896980412540580839608445698675935472245756103513905198882857913651308220936951847351211303477804926586982843682146147660126359335264638990405238771302325816871878486029535721441577564389300492274799515421240071285304580393127088318850341087522220643726567298566851805817142782819082205040102504009581989472933772808906082392787072682354572711747827871288991380587070675634111508737561409609694245184539726049872297811289543350314401406900516770760021090498070568800016381364775102027577925130910589556944334758994507277382194702085603696452984146643864709292102268641743263891682974377322652072179296186569744187536909285507273358880447521704186147904289258383970400331715432690370682727818651916421698493654309018961973164838523863035447950938302518737019831122186121047023843280663951047723060810245484660082910333865204143403525983814804997425495591187328305684954806658758036792278289794921875
      ],
      [
        89,
        0,
        7466744969518316992136783030348685673486154978534051655364499098407155367642688166615004615962397790615272851931774507416626740412761905408733099671861389882703698045500183896782480687462706525554415345162261091528223814499991690724788315978436125229576992253675655842822811534488673287451692670635420770959586411086445793155181443998297403242178223564967530756947846840559463019184092121720328290421560709182197140498462546227644978326081968907644845258366891764618693845568720364988874600472788942347557343956867855285370549727599898413478635186583073288067605217986307726031837842459862416712109830306701106826387975377400986671731912786025923030672017573191029877940537669268538145401705812098295830549160536347623868091039057754267151910221991867512109806439541474577009907825570018277272064902879889152386388533786800563863612099458058159908693801759216275292936237158089663153590829474617485129956540733544503691401892391423694525236578428473492258897165420616555171384911515727413032235065764271442780760075334555862181563844550265045842620774903237869413630554954567337099864369753192651735559382213789976421425379841247458459177794654269308704733405816325205143536064486387021075231571419290769477850601386722400588201997898535286353118364690447002620774486659935686365306922993929218150381621041424802034543361304430578675584236732979210577980451170910296709882132739375130205593194674456341631745738546186006456569739970918016788454465901728095146662343725974049022740436986541473095110043373945246530626549308630010552946620144399048347803608433417705151224979069748474925224935404615559936136059940292066890808565381336489178809351444640796345576786923434176164330924741013559203761173969054332501854659471521797262691774577891872211478250058663794586576768711386584612036228037093762686695745680527926698987622740196497769274114098488904572959239136582609953226383042392963962881995624019534941595829725013994639870614217073889393905729904596335725842350749722759587420675101580343224968033620283641611529697514149994300629612862987349325968470359665553146838783111560295210928503071733234581079901084991144943842585338441771488529750992940271453383182297549163056551017384606436875859904272850581011555370666620127266004564805229088324163204955171127342418485259373369754681202053718358540621710458924429831150784415070289318684613125678977029854044181802462997782122067230794122920345969242139526287991407214414590544954857788675374491145213220451864286666396049206670654326006516852968930957996206122803961535042166450992763165363043848730789168210036875089760967988440568558442362891188999791904088464321211299684306234560852150641526410653533775879592400641730388358197005784911841461855365258267840424264337938808294277840949686986646023679910326644914349749082030495721595490991545539823607734186755109065122068913849534770658960195415368946181141382916406302375531160566227682457423342846903494807253764629001621951607495480706120505703557882527107139634254895789879768849406148355535578058740006090170419345898412861056109862122360350661116245788274572467105774497607496385789967029583908339468938308221050063504611116832526017214080474101776697468898854863335600770728459194160050177305351684110132788613793719663971825496656879282645503951563273510482163883167906995886622898507947500265578962759313800347880276144301666725136019525218111679349510362628057273620625937720590006658758036792278289794921875
      ],
      [
        90,
        0,
        58333945074375115104563272717200772479521719504734251327400661306552481531419899838797345364099754918642382177005078968271905062491724159899845963269016884574098447898057022277178790792128589617279947734500052004188883090595255118151992719309378418792757854456334206589765820266862569053704169240335065150433975391636479884286030692724536493897021519510370458271745065558055173365345625584725616641976950859486344309098813040387484326266629254104446368034310717467695383045071679975084217368351187483415500794702615377554648656963624680876317128828812764778397439343943516542869469040401040785612867127742780510454812893247376340591509513475588555878019892712812017780254715472665341011716987936392885039705718377883258095419053205766669255410807295488802226164593205678039111137648076669814778523695951888575186201308850406286080874610914562016634617009815906440937648232251246090390473545879885774747599787342243185637099925286484373941548422391599543741620399403558142729160824028541257446392875924203059553179726285504820200771585154298300376607703219391655511459396318783778992753142182960819234375553885691353131001121140914271249646753985690375625709815911402291642349185180020670478688667389715408446600171093351671261461520528855725835519235049075994091215733525160902612517164797892285033601834311658892259298070227347717128220102592832969970031496016636903316834196969549486310110560857384401279951790966310619305233118713028680288028070066058065143901879475698044949526638772397992225763123511212911432035130808741743949463391839556456340516897101108404553873877043038282969897226948745332122750898967868016315158658377852728085443927731701657598265709797190833414136876413375307174796885083831881958570639022651550090837590921329756256299865303235596308835605295980590860808013939018917397527285453928662515625106657175934570615579551622987262355148668751082264608591583068372684850924427489156915937218333171422776278968837917205723935750361875846690377635952630154704031225499062392196935809642367806090888802807708514905639442127870141737590573929296345556139599940602367659400907251796332898842523898500333914698802584089157528375509959269248298305361994620444469361029357087929376781514880381929305811701431805095859055308791670399944026475105028691650163225075230263793300903755577657038727832123222936220059168677254382526606799257020692716217487744870335079346089657986661005567883598237742603117444184445537840482397319158882403520812166500431366446999990634614631334642918518090751431764240819663690983743931200885516418024912979994455814842669962928493569044160838305886054087127362170571096572613240311178030969737051047234895988231798363572807216496932584127646820990968011596557546437488931078679574190809553043947305510657400661200838678151593443935389198575018708644424018956988390002592330957850909818030884646706250534793701648321935211269395256898984220549731892015430092094884618222798095400916633556779999718991828914795907972081300623043431410119436658126343439051408321351891579923321464827147211878232470600499779437835668805364928528754054369698024491985177121255594511536280878103386673027563247225987262659609180186658305841028049469052703688983274882961785352799807066606206106754714055751908300748783472226512574204332995219934939718070244017770711511132888529926993881808868854169018894894119068595933750098290328140270732375936222788016790647160134307086006658758036792278289794921875
      ],
      [
        91,
        0,
        56966743236720353819875563672004758816371252062637793364063533869772133811351939384429959337266693566196277222171983949174247678910301627333568560504681379780143232561226995285132840334308669739731765542048439571434493443223046333137382891128440880157778031366839019764874759612817829697199588820920957431302929332741156949562389765964832335313067954674004601147900454548782664512953864436048918511047063841787392731510718263154617545129090483001412884315058358924236632888599647183257626350160603982907135677485455836536238797842591194864640048859212628608143808399564411682174625796388637052673620890823578460750086623065966548110258072481700168783100070426709019750003238302815817241194956237922993530444687086177828069646206201555311635611216755235998400104495900661318493749395658606910924815984504770232972940037341901673185723799015215610605479144026314351352911228272692258745103079773392496821928198313007732231320324260921015416850659341460834367449804767208168697810079159239479275775036745914316858116459193393640105458234030542125821294914622911271651765060549224641007183025840379901543156567703067733073434620109907501153996759626640200822670356537505017503016718007154607687036227117436336251255510776818803333318049494931684788544249355588483330138893655271062373882225368865915421304806980875924230562856354869726441255266557980059526189695407397868993590401264133142053405897040939407339608085353945817289759084399092869868517755661172002629163331491889353531383076512078714400312723959403861979825672554418756294975182919674805611740735989394630121432524004497350503589648725057770994728275032296051296213117433392519867241786847175178744058882309816906194375924045942051161848404450748749282249569510004739459252163398653006557472756658713850434780292428421576970627411307245467824905152987954905458002916588077762503743089220733391738706940508300950812433130278350162210219951237545673189119659758628586092351455642051323322299674039910884597318198053749354986061904214002518580610460650137720800392778102751508284847193999497368765238796494606889155009625675179956036735554767296646981645027982901731920227043317913816529335250340992184650324665533986557695809433437337923043709201903981947599568089113374227952652702815488133868169950545436728908353773624456295837646323347885418391802721026529070200439225851234659148011354824824199654893695345706139174205606303292363247403676299684259549237809754785192242527987572280265511092897018597247593395833618733278063564313574610297599239423317365345334130718759291459772151218065346106713024964919990736524210717026397694482534683001352672783501064250432859886845289743986633829119818424373976996576558037875987395565677528433700291981341757896020881103321709105169364472150522171773156938777834486088190316192054346521106305951718782936349325065715819576270604174740009058869521377421359830096251880212636182395653198760171814323788649247979924718128059872027929448022334828981849666785992523690265460733916259415063778973850653729578070894472044662929019213681769091161959357124011692136197363044812894532186928965794832387641133972169596475794852815633953719012793861007593434172345205851280642245965942371739850365675488813870471373930497853123153368855147907153596614708369958342563574663467708133688129394427825762175972599234985279583847657512645814266156091603687429523112218800923738788550011753698842933525296357646006658758036792278289794921875
      ],
      [
        92,
        0,
        6953948149020039644900698900735560090140957167120835261439892272516195520890969327519380725057713405857980446248474511586260062887750983459732471595294529397085416755389641464655963105654632592191507222452985477606746086466899332906081528886324106449160967331771734769597616196196524595178080981626789241989171790831410781234252374967409917006685063177431593729098860804521122089028253637598211777367540201613359282096175039561605089467129632110955202308565996063253605939873417616455026001314173552208291809459229005853191789929459354528983795980898248609988701523301053023598773933246964018377244666602510546734656236201029822357991139066866171053337036399100463446225114601621018668090137421934025155178125036324839597017276639760738377380676355095887112460285139350982081273541884707319227531977478766990219456142005850696570542404167066439077965119974784039243580908031605897680684992070190408529379010433247742284297458624049053683457297095694642745219654581244808584837300416275471867714849859087041229849801784432502892643265944156401697609618333355274524274846861782325318942524943705152068591548033942205869857869722820166796530522356336488387453086840955501380332352438920718868481389890052737377401336363434297873054603673903607136818218911504350179351995499349044865252461699184241040760669501666446178946505366405370207706230163372136428130553667207980131167257166591208641605747676656562941841799816442094343846288520127625682245660847061512400242754503278440311433731388156075475912718737103329096202823789209157137174410240102637807826263757003863934110218886329126593200726904969339874600766318421201727649005304240098702475138569003472736960774661648822357357610489075587529090862945096737924045702007575753015677097608145664155628211618960399777811390041359215579960281188270409592760538099792581093257247923592109410714149449484610806654514222626765757921650229344060825647788851249687481376751894840187641667165138026648969381165981234106051738144107122305745754459770833889638050015449544547418682154452550417826573502347307846370792630582057377541416152897082779014780449765181826948036741231241689148246667898928727509292493950019121129375958260541786975828766590676230729802151986732862458911805432853283695407068851395545465118451161802792871695761243714594111430026330439091828887868966941349389669589397060192916424867035100963540840722037320909175202047423923428466182160240536828896787880522576619323945424871074360376761930244407797852659264765903084122365543777509759702203104749749864897609674687894643036834236106716647968051413423810421392866935553730485945911519970834091394150737769062913316582511279938316747765612655127419608102513871876751712883572549278446203976075458676690187552647157601165981391364947549313504722849563863533492070667012351886363944578875068828825003791015374090827049805202289758275151195847312294452576869975950726406130403158177211426519493437495362485735396609139544340944002889753101837441468899494551954277854811059145700042440588884088635578882908754971425815888277972875931448596134679638471876976453888653504701621532409046606973156563137894502019677627199418570464579367826955259136711229263308133760010498906840105569683729819686424840093126256307533282799819157734067432079811471056693863767031178517126190859831934766949910174464200750579275132265307240188942620042666472788732134490634468699375589728669477753907982006658758036792278289794921875
      ],
      [
        93,
        0,
        106108827957652111860603754556998539635588048466583490495647210041610623432835663002718144965374250311898142516732815281867337412191333630204250723208573124242225034748959673162712558015130430619081472206015080294148369116524196601085593616171428056758411392256092531951452612016098084065776616028172020187202044658773172960597448150807350011958210268018960200430554632874068093443971175887878609694363199394267871157337812055533070991332600074087448041243828234136936273320901537992676311817248497133897668246167535528362748515262841963639035710161520672098936574452250668030512137307385621536294532753721670325409293637677058799542309924230198741216899977744166046808872717744889738006310362732892725184067248131739846240711879421995596659493341118213976005669294789083474322111361424550245420767108713627041543777985551491721258817720027117251404084132202973724717598483694299019053626465875885869940374984849190455551184422381583432206600308870587122091920542775182799533888661195874724498094206017164614868156913089025338141503895660249719492222784681003122458374896457721254567242056389316968528570623229441090272560903026562073619033860988917986570377437987440040236992576781027643109886214306437721106652443415284893828165368964826207968320103824916721498576592686244929699322210547943709214356652025297933111874395734953742684444445557208100038579006128153894923788134492754283712088582185532798107762152632605168166853508280137835941949069193323224165477246077139791920276906380790020722999029216093807970149977259776730335834570908716393899401356409455622787962883636217887681344968474016946304878212059050953198526749561976293282694851624590306103929796813370116440898705858734012718342266924135447424027049211742837693629068180298614912940409381967535073538551229545833199983699346861682751836291096707161619563219551263715563462317447545579189925525347112839343859384266956241700699950599111108961205404354887145088772423346529387987906203445836439141170350365597580287343963138211139143450542390048638113548115753540645973259899730333199762809151839156897275775266202227891668312591790795063241710210852049450825971469604697762527665271003374044931179166627983782405922343306885345803953151813309572042468506380966246249735714087702733926180992566818488982433279489903469176667515499031541167252226137354486030089488254711760355981609781701640482868944349480060380001921553766781432610956316901471774176878485247491955141436876019769234882765828300988920292193483809883996139624285193519099838592565042899505080143488893318762389929935039653298521964094675984320286931799718244751135613853740661285191810678243722081306854983696729353423970585634906235891110661794727156725076786561719963097591757607851834172299117154591582826196870724484711454702924614803004891637790359408693148669241308030565659690305814800924898673287172068442995261424402648682425419100212911844732613036667335655382519139218921850878848108762143051954583756156122414835711424582461906460156908578803090388939189272372386243424955370639273448191851126383764721562587449050821467816550988700881081571485917921906663341598426894882578840714022002583651203712613452236928687967556278948297086556454348642470888272018290608199178780212230608820770753395474137369777146828689763655441075999350784921164577629248726970626046069754133421808355990220734495710629260725231177674975611314518591490665816526862006658758036792278289794921875
      ],
      [
        94,
        0,
        202386527935100810104286622839551351131012309439653456418112781073812304712596690461335856346906072407736364986878551053051141723725205672679588402187023676371916448632754361286183298413358932541216557023580886732029973108331999253867194426415941885075564750730483109939969650816303464733472882154498264079056258085585019833060733888545096731494109517118911055017712639004297034205108936988352208954147592463521088671789399755938391252623867538613344582591401335321162410790668238586763353587021442920521348179831257628625429390776790455706218486884295974678589865719395415919952534501834560061029869022815797291969624667070148617278877021389377796703327678143602007098138412561984826255669102072070546236829765930199935183343720736246220194580013195897281758100624397335638860229280551369356726394956373734349830345756501069805598209217036391839296090588511010275444913318870653809343099221497774988128190213844800057849503728378684283467018579457282549360797707499764514593500745064578570972827948020585961364022919804287990749522523071898452509685907619038697949534746228199773369110665473946889753940214561945630105019056693955764324972194288085853121346882670148325098548872814346209308421891496459713321111570568022956686729805879740667456701756164989484792118681527562244992753297886646377881702210824872407373511944861858170742711523806311139864992542376872402107469327542572357583325528209200778428301690040764613176538496321850554212874843837875846760824405349738647508543929426228803260135753727230528833071885466370084058799696365173733020582880100224434665396826480773415566697762382760863311367752073917154901862010261373875076300867597141508898530840614967195255882173754750824290988809149779334381828386090458761581334730388316798657950231851785694582554044648751088395790426600830514874144877906620233773504902983007680655072374938508316961690914228873415295053140424597191032741019918468372824253944353895718831303528600939436786431101893465130357772877565483070035600683488371772655193357435811988275476761428675508217404971629781065914281034194526259521183970837057542487798267277218928099692242451088277096030614991360121917261792748464704299158892643720966827496310078070456288255798999926624889924312367770202545710533158980881083777873671547785816864999330553593895834493332340891233853868063096264121652420524882657597388986223990401760365246065338994894089721373351744023799992969801956586781073638568535863358226429957318424217943709492038379874888853015583239283782728716102469074837807425015451254742514104877560543047836345152951967196313848891627459995053890373019858549354160734657295851450004259810508426715761575871734439914822565605147390634718057642673974434756960361079162945829432374545195146633267751408330455643554207000323381041908775803022123947600389556479835236854862983980456855188052294342083064384050463980184587094465339933866118277494901698424179157017245503112122918887815831909851117691544436068520969641487981011163591009942054252403648003008568042816864027766662834143618193871405201692325092422496913327256450121797892823956484396792312930415487553651462413906901031825700465222106854061543610703320737639647193887529239222535457720885500335621313720468852950334825443128936189348715916423743190878550986165584588599017715561502544848432722905036878828257985208289993329848239945188119120784561005595117042911188920695347192462006658758036792278289794921875
      ],
      [
        95,
        0,
        48252708419936505771446880747401079206379932986770122608106518370525746635760818818642866081624305238690582010274540049510062457279532494945547121027455231472751168364855201796623215054162336530112131443842423883697576704155034226856273179892483093605188482006935836027116029790359402223314015014745758133192608987376437044008235730145165605799349001993955692629033713143192047550456184940854606520709138192939756493111006261998920963826642656521708536204295799529984306793879408989486464757471195676822371470133934394144608363579576137414317867562407106119753426138042709443474007712772168103028866944226633683018841981750626872905340583683114814376140944209093111078131164125872500008170920335882968941386999571041675851842167634097904693704852466124438421984713489679943767565329854967638459281769115685550489136170477286156343556857317713408863518868937716743863058543040896631763136241462868242431975937551546978459874347919607248360257436712294078814393392545381209845955642249642922098415630860198454037757823512086824184443330596587467557624873819008970404065940235197157469222403323482027609261376091396317266023226904082209587821273693114371716413258586258878036600821896184719957732861096395233855192413357708146567617719359862971764429331968391907255956959268888424376036225624450388550559501880456646181035869799356620944070241250012395848332125341780279218985174450579615437448680317726099738839813143363618226977776824733443013758917784055437673706939970774172534443553908612888106313006087150486156391305701210066447520314640670053533000576395459178098809419374642184314658624835123620001731616574049962927527339789453295596687785298048211372735745861356722460617480632866365695668826634264054182135720998411609898059717332942661124303673463900797404304401086521094452806701179610662633397225718769944838725428755455097720848581152550975570180866832272689031454759583917917104551879048046809437610243068463434891697508136824959978802751627169101453283640322364343553959753907665415390752787784849688784904758871614207112037913912903235793189819984626517864579439101469247719941958564052050923167300477296312653350026887580951118168043792385720237608912766515414874993412511542152100910703555376459317211552435732683694403339403198042368269047539463164309855052450072651444622183116221684094818536228956462293968519858263102077761033235961992250607181037101700432804518212240107667747381677244852337762292487876972474677456490523703965144598015238713779961996464385953572073257190437047545506096288309225203098357720587112921534841933685973873793580428505271191367208723112170681476826565802584961019390163862526314729616451428901358782926277903660781977233591370110894548253273550205417470881250810280346045772866685003517533997658102063679091826975993694039797993632338289504073980805327814649630498489332971874475054430204390583937858561730780684632785712928683260182339904388871120581216256965125869708688355978741540403426133294753126314979937480919223273724934985929605924850929764434446915386133130088801914459690051728376401916409711225165638177534647718488102526592892175300772223544154571080872093642287673467211264693549083126185591823076007202913182240953470279738607354623778588306908415870243557838943434172338585965879592857505342246192263718634995646227791564590958147742163480037465117540616032150613524191618144664315824861583005697615424462006658758036792278289794921875
      ],
      [
        96,
        0,
        1438042772431334110912456046983150486964913051645200909582179192814542152938936664433061685892272329151229927282585485381207539723764074873904916094945430799899242458153642825138430523595483365806721976064318739945006067540216527981894846420517670875373713721239199792948610433392614799336879683058690075677732904895823169027313064215511101758350073000762997756653310226405317119864973985020979988477785224328304935872678813692785251274526319738838066075637616649023220052737966909325193583351382328540139522717110137932352575621499023864018632147365043610427981759645275091678834840709962006548073484903387207196603072701991554451965835314177553360518025909292436129635585892028709219781457620447237570075936479340260124732501851376638748919831198822242835410771175469366286219550013707423066309087457400399844108113912566485279777181089160950839534451135201441194292330701075248419123448046259803812347398162242688888415761919399155010426084802548247198771828908002266401387273034123290438856292668538413782206588863740207250651453203470747021287514842729550989684310371067520786622852253956293023593986141627976510900973592197806874803745956689452527737233180598056147040705957769843835420498045991071842508609807148430696153761833062474362394283609447117512512854588681469085234465143224355253560842805287248987023364126922467599363045120924615879027246628475376211574554241619617597311792062500159822656128200253240037072558872308096773728158842391096986594177496292077952961872182352834546861547587575071313066600912040290433414699518904019124968387876010900625184266736242587829047364841632279491962875878831286009581528733854306144339064011761013187776633065982212475985473154395297448619447806119701969491849010667349496591450305496808923590971928435111447619518216258319807707876382218907259983191751718409747714821774141067600770289970286705508034500290819030198494402437043379674595089901310349870540030396145167781890625359406576016456255453015239380277708224261440572983004600547796966679986842851213763709492035522611021719446057319016387099891393986738148432852337081414811066145388727417586485639004584918664677390307371928320693779716596648952717907889560713906695691988185744014635849514203136952560289116263469102136570922203870314463145835460675705816941560537531292120439836587648006204990415240118998225795322198631535091799448442663091506175760833311308556613657452398209277712075199725602132423000503292910121935679934092219700082891729732352261442868011443521687724104265922363576386489160643721135099758448232416514736852586684340374176550688081257590561058748939530616336320493138896126003393163223055472707618172078211237142647324698247385644095986549401815509585685741646432165638362631631269042016030774187692174933893366796309798484351645316937220957126323670188162666820780332540444151193963961078988682041645197056227834343048232061886565858958241261437555485262449948616252786152493340621269465484033522362199976298146499002859917894693626553290038644724872826070875129850249912217496738093936367678296767173839728290501932930357580224217949651935914599581271758847230768409594236972905709510943336306183486361663155906670864067938029169775943235512210559624296172001887484799254773176607697601874538792922188000118613920080534167144588069469721053128260854902738068217512665564879296297027192160740499828107352901438407496204439662006658758036792278289794921875
      ],
      [
        97,
        0,
        5357126789067635923431786685513991017113066196239342189616953463821575298276241736068081029338556892202571550631325608635605973387315435262420560651320831509976738290517406269979307277177945179119074869685987091007854835749363349253571124061834914448506121152692407533819522288991060197652600347450976354076617427576459383511967037903428003684367237461329145697163680718991227021653077778874696132621021174550169592526967999671890836229881487164140689349061060464568278243598023646810424008939078994924537414707816141894516000560565151071870529501621836141995011034903880394479791539566147679472731415023858445250367656314681622887880328156694640658024223808501240513444498752129993900225065588724425029389253100748535891435442665570016535594555048719809899343498209272583109331968255388006946292314561992186067860000162192143057281738823227135674054656256371936935752780411716709080655133629804311456476495518866872320460602195776077320273116601363964372957968591628688196835377867829254157875300163595241782072692962821690314069157424518363193520386452384473503800614340225125639980838953354684933592399783925432235061574399480063698036222249323700042790870016587035912360946606091279767420274493320522568615476905811377166537199299339854914420752774951584525570110550392400662758177666291753454428709240601598031028724083126433365175638914962887291880453569388029784610192528464998944046520952266571467634728931817554448298451593472706568220126944500020063248130610377373993137375640543649112888584744324310108183664700900224882696896550624058973379033243806065621263722824778007617293619872618316765390673872371697951784613561588159315581788113595494390027717132823769728542239197484583289168670861859856749880895764442003621870449656823004467252726147672132477664637433626663835756136292340725292791786044639746984385561345999026305959649874539238478751059568784967713546230192163044829956564243750332747946852760043139132918718448189066850433616746809669385405420743241277914831964240363937620532615077384428286125353557221853965364016880754411808834828204711643849144752063870447470412381870420751084883688413858162967739091076017675816017982739472337670030645914492239262117590225037127694455327592047398575349591677301205987711698243073011991666928365038479370784226922040125358717682476534433314388104077922613752378486847999336753523797394187668086059168452137777224593541857052296819812514979518016539434336203584311949573028446466580737308362754484867326605798759012666250380079040803841882311067679550180097152655355711441046866183950607402416170016606082039283721010755465715594282749891533067570166967008831825625923220968006118355972717981057790979668404442842008072454092613180968233044325943864371246729724085777852926649317327469601699249966245300657522019395783097861493986496730548144205894717328910528894778783658554178824450821617830079445115228771572968434723459435104482716806387660404685167894700666472597046889158498906789314137318787441306353142840159985860699850450567734975968056464462504698298762413318002322810713364425032846706594671701533523582981893336977134196289443202212883954216642034361683387378985006811843547350143410965009766295066018797904494779358874554359067293318281413336549960951595287428930161671900547498677817284868976900091500274383849155895473329474127960786737281658623408589867640657342427855338128062006658758036792278289794921875
      ],
      [
        98,
        0,
        2494606557013216308785596289399871865481004057904505368169848414982407910026117209065205232315896477398388903221771357140244354924663003883332470373652195407352051718776044930733251771845265777984542679482078067186721202129073610907181273987506546405544062484599269996755248839260226338652340336959481528534611339077421303068402778683411021197251484842453139412947701247538001083344840917774555446926601995203965838716522820799619525706597449877332305023600301620561596823328316413432848724235366808582249579661423653741080357685177280614939122693866212275884774116816719389728573393682542700242763097850719031962533059013597164829436496297642720801223270766954149953954652663155195402462554240250896367383593897932923437032936538138237367545100449055235586773792318236120527958564499459354808659076213835705218645746431810135076282150276358138881808978214179327269860459826156813845602284867292342490904946136104207361096578749715831140218632450986856204154475880045880533636692421412260836505223356809131223867483938173891219908544781379239108643804529658906421336726216207174722467831939210355170586707597941598118920165624952297945795685650314901017626282879059984174009064360778838953696660068824107525617963971219066271208770293890725265557000195907464005308676590418684344702945265104464206334589441158553359230993730565801917685934446120989860942757431486333912740393053196870090563360860467862602622186159968982494885018190875134728568496303965542595340031292673784449677973654960673335364858951808056407938516587819513455396306543620874835034518061829338501733819671393593887732189401546717589785931942211549348732755836981737517998612752672772191859909951372903958225353359009702253866718498656127865835799821876358077795540756921464933316214154338002284982282954600543753051668305367449299890639873683818564534293515624442035094591721582239211745652058276524270489198976337457808387364595447558380883402742603480779443332484795901232451282119522945474747942766303181979065948003395421522741787695600492671597956605434336866626903080501238465761019383113426958804925857856166699014020858416002431807455511242192760745024509719091186851384743113927888561968987933563242802855633494413703944699469583765079809857762195199977378656169686971343360313808903225671747543085096061170029934932566454865868526019297541636870192175797283131655866861204219547654322194738623902255875577564654989650435688530187568115929248384113185787339580717131665039233854906117173791356864137964800703294199044842719707935122889272651502412003097133847435606932991285976824116420843657580980661112587830694082023838741801309805306621127584167579523020571879534830932825943974707367212117244690238158657638606892947747437376288109649360405440290926753440417849945627278283114107319160120434955395570953743514125187762002897786259652254566790001996585226661286613897697866808316136507064615966313749344254807350457870477899783688791107456092209138659511918091511528234387857742163649982986659220760636740375364781807607834090031838030250512837521158182469112258447092026162755026924968899461706976455676664741373034887284030492890651698711996664184528787493023138121741035998096938149236388921875354186945678519459717239198307303113189786687235458005629358761410323045032063226529791761251869476801575164668996386827552747935032550145238836812788359167018329177062006658758036792278289794921875
      ],
      [
        99,
        0,
        145205212600041805643370330297360962453251543108551499855556662502010716484167092053487608688922568470614164220159266818469543077493951922471036591025759491594534029445696168761092173964922600507568647114342766173890680834271189499255819171336761481277792626616872130326065678867370002886621069404752114433832014329942407595368937438707136112250103943854594419139337970990514559350021843855459741158891071356431187432800977023568721504966687102403514293415628930295436144994485021354439450527564118982416657353313383043812262548381977739971218671644775332684212329411366396098674484475315688926537604305408370718679074195002493552777701532824323484476334193329203529887217656204863671348059017484502144015229562738533395687569019594829781068495987737947448146344730209456915740641092427038805104959440599036990114180951636404754365200153993684873860663077422838739152315223351246817072812975909282749884999685070594933040966734331960135700514452420640493481231846209052477471059345009741194364572115334537352260045958662584434932923313944782787810237996846962187316137990378491624493771419194783332224849154235383838264325022014562570384554404248760826246806827120299228598522879808388325324720481094983748906515889657561870868523874609612170320699602958549257901215813420310505636767867544978058674086700752808878399564317388575274302018260672455203190684866784360400276627114759996999255529417699889826853676089501164207701765863460887044123792619218592818165786713491755740035221572642942032267862495118190973385666264087672637348060697857467333369374958954009508814522374127902902216035981751659120811446958730358677588303717190613977092257271344356216391902018024083567741889322273811075270040458419468593604048824439243158756471159651908523036826434050523025385967451803013953081351275183538756064189738503512239500106614853572803637795614271204665263143219847591002909102643300464894000751641521754139601890874947441190144502601414618915374466841586350215383866750414078880809435061763688867563725975436834131680078070301061913839117388167192084376324759400655853724125130156916957063997022172624294103914667899385936167160989246877832853026889285506896434584995650225526292162632311023822146842850910382939214994238560968512460743824779305025407628153145645886361911838183910573054577422684089972170919121674259702391618621771675675263175923974001741692107539522790183961965424986585112091461710256490705044111724088563306934967179555863146160709693593045300676180910096733497335295107373373732687515382339575388682812665465357595096986251049364157130361301275349964191879956378083815948154331383427877443700652885235911885380188448645980603046184036000893555741602930284999531797788814252686384971413522253910050602178158195680086856163146310325897467852629475225438096525049533374930306762247844379278957470656391194615828084888449155201971064696368188831208580143621445632893502849127992861607973118086768926826491561426691809095249578592937058513989014896468686595227395726829644235318953561299312159166650801601567187594549059160443845873700852817282690780446779449783236292405429386673759238387729876478079990261677787039175609126337021674552267439971951617952175275107657621967858376192827551737858394237833528266470652653827199888791106954413298631602226996405782668129918143073361490206255277001645023242416794961262909562006658758036792278289794921875
      ],
      [
        100,
        0,
        1056506972482384508033223854105937332973484142773277269091054260851944116630723484962003138696888476700115598331977239369206583848006948303947759465460860519101771830165555852255336783660566446240524329907071463012982990921214706591938073909819496212756079729793852497718425082051615096536496535566681258863546218197388025664119307247492886734242278428650173350389825476814202013591732475615820867961931356739000038883530783307574897397106533101852694028765847011162977125664042111683868604988523464950977099216861885720561498055528526585402497638013008741724478247411151691264803000232697542842386995353361195280118485701974503006576113530955761158050933211765250587533854345437995684409603901606721140478565551969104694763290738039271421589977361045544342138135504838812656832964095786158355306034952968675040614318430747195252783493574051264056527886961534987865522495114438265360943846508760853848695175821192218678584918220747228181297976972325807953488997791382045731480915239508214403105161116685692852423618845945767604349666672440741330116990010468817431595489761400704211088859394139222106375497670553447133738886026089780254328781579077954470946097509465753822621356717119624928292728638169047157152568489914999567237810606277655520709095960591596136141981251134291065657233494391405980443646398937755049446012513576693155558950226616239126609336577256583245443943703253028928374463870667252749537996065032761657328344762082726163930944228844331946509991376392719054600728679921295262796921433445095741909628114024240554765979075597019635248617127298052494884234190941008298115404757391837028649919120650082632077536929703331370803230277833711574789708744444751490784340625537146712933890184949850507540030749188023347129035232782248902767503338635900870234352883224203381759270994467069830232495274888765046962889040076671607671114092192183643007698838952008552355518641151489892622471746726489580977179921080291013763772171668579133332150895649888420324207893008530947320795979186129848203706900079913588305924254993739093780819038483706849724278074534547955313298290453574368701976352931845428681908679377615195116533636454553028915396644869527799281107901857909312602025907575081756230507196369478477745323071922440735189664495510454206681259602093253122857843388818103570600538256716112686538539598356580117870240460400795390527558933097095137611322372805470466343808655696892214645896156166978563742337834901998310561166202887896933810332457320223099548482165842823861220059659310211696216408944516451080778313437956087915130506440061930518624170832126227704157602752507140320431042112239656410068301605999170779840145722936125551126233885728131090667507932240598407041651984558843234472237917985342587924866673364343264769931784193880557253975395794914499371492352372122531787265851640900419288713446143660485256267935818312332876848609624231608411480992205326516384211263272229856532101229413534212278021616696049817861057540243191872166519820947673544723647589559965955862429844906155974919796869405981484221699601471635273461312201839737374941554133820918106830983621211518630602537516596092480757910286057574294871060865437262276463697143785976485898351966211513994867129640515617113559600693671817338449747455501847843230846693558773269410922544656878571762960649833107538330028245000114715578078663108292006658758036792278289794921875
      ],
      [
        101,
        0,
        960887494306333705417988693267792355411056359559930232453675914154126336904578666868763221316183412139202045433933335422548906032069069057913418107171915831598864184252741941226845596059353942293367967405645437872006102563481240949878271397284443845491820661734738932446618277854064587909994422264895861867622167905079140134471179683346051596018364959945039117129733979102296633455380267763413047074607041117135843240018763768418957041215772822544081274906902863260965019426024289262914445227771800563836235919852092922627072959761432510764308594384027336312108053322402290056785319117108162485746219868395114343989852651239604912032710896883862109722437560551022645765804712609490845430013950596469133964952918772560830035284267402404752029675180104205201302868279432894761444743202658591258720292982591378444164210145539973437306188715024392225222724410278434137405639449607117474648566694436976572810537397972310657883761521368578737542191694967394008481731174772801614541927927495464861612937784685408716305264075306949228047792187293629421408897057390457239135727638478820253286941979694642163620742605647750875442511007120127333058020771636608282669405314886074773633914432026948283187051594854445183889486720405837043823880837247167243402141036103005851124534716889245623139289081893433281208140741719363978444787890766067535113966073604040603099991896578182185489995453132860080748865190136812013735898870125712143232720960561160999638248560237428930034477978873930575497491083948375949820488082395481581544323684825699835421590519054952931110729843131527716012456183254245496219183994773711567090137550668260180101272343422138932839348747313780064922975102541821542369991332891434733313339802508285830649493356686437437550941018786980647055635694728207410872752872531979977807616496311589370664938111752338262555216752420161800101181658207867557926919604728915994886655339806058936554512462305213005944499846169510564188425358727523532628313735794146660810425452250533744188341958187388729468683315585846763032405116895440818616653119292311543467706289694663982595076469133263703201648631989609467656315875222119519581041426107329853906003674114165641726732669767646664205893461425924796833486825594056448641835145936731889441857782701356446520213534002667442517098315269723766542538972357937824950533576549099438590324442257281274565866683719058988003065569911778868676329742743560545582335425767044379748527503329676068289055955790461928193883154550577237540990008271347092549749292034523925809258436595467991460607521740805955191827930121550487871976950547585757713622186507882818156452901686843832330700707287005964420670325836335727537001830233328802157473160113458577899037326774062436614392605781312314012037036775300700785034404611308897930008236589551879107716949682604460084152300230438503171865354033116049739786176405238416531382170593199112005979313034675543091826595701354402896176285911302353855897093841347812011624907450352219542417601664287181682447747614217854816524763368972440328621443462622148627532225795840336228390001834904992729321714159677606654265784777682053480642759097885656691635732248675307370926797594539261733548588510845150629740494054735305848697601569569640164895320005816443999648619333027166375790998103532166125903643002270469129334979330342841439340194491103464937006658758036792278289794921875
      ],
      [
        102,
        0,
        109240260735672327298778470643967591454049713521977847083935861861303153651712863202471141804493846588617075674700732879206243128381353726710776422154960402442835700772291145271311060446469579889624974104400682507531641804225194600555845458838391373065926738409147115735820261044251509771085490058663157567580522781262969636634982712612335222330779726634777133126789677894672271133236822912284980108197171608284486786658707865447469011606107174308628448999636116531262255413405289182989134160357403288391466883878181411279040643660961006741712981124159031938091828723716886192620675396381567491458693569482343659165311664809436119441511527970373655472090933358954400828502691740862290913530631325525088780360164412184806865596325613843999881071372881740961549391952000866756446392975631996569286650469554870849914971939046577585173666192320066715119198161103458078701245936689184050189939915578894779197653997295385425847919297714632834388029117600061287261103802605163851914789892422641417042824011661035150845423130886815554461609338699635758189437236496873687822763315744408323649206781583213639771637826717437799416760925202089801058517239138998332412813906688190113916811787880946183017202480103424303091746503326705841645952468116021697233077948829439289898816993298353754394337142448766944376907861496642266650494765321475136364861796383246171926749811204380656697601621811779682746247061280792600844325732803554332165796490553539252162415514168219908737708850520658365554874229936066037288723999314997000053618281860079263227318506674539634646961551329994141031472034402841080805179861908082255701736643540396916738822848198869676699503415768086518681093112585783705367992004512030590407365010221118270105151159149504978905627560524726208322182296666528160810060076453445277386672792522818642583296041341461703310174848487986477745328268400131024511552319709628791861012787486221084501829908741835878443013247917148158491445653595774300299778984519005448938065227090344109423024625241493345648438010994732093253683953168623371126583630950568937971061214411943304335968914405235943714494466566253226244205804204476043722305113329775863130584919993201663239484057061661595988328292487608899326608309443185999963448579432922324859054766008499764222981037496704153435667574229692943818633533368612313224413527375588983635188298666947547364946549106366928789275193429145432895719939790034795320302310363942975444603442687715153591964408453656084483990263508160178180293703629765649004700190935779541015421041471017787703773142445014583735206967621282188764335545938673953457389132652989372516133224896354599811108203271287407084405883589779755600505972938566467666842755967513757900011179325072942446031837247217316295073802410274917268279082840002227809637493855727532739484319682182647926715354597292879303882269226823326817423975259698011548658517030641675947637165243689432412981478439612918573098317500570534252220670148098462155155935872223614313385491233096125949203796019481576703467709661937722816005555219079953961089248445911390857981149324512012973724270566548820627255178109761160692897340477905421822774469602797429288136759966318714449322891349545744566996969296892755914341462386188322630273381322256788278242086994370371015008831712032862770593520819641465007885478389215686919045499506658758036792278289794921875
      ],
      [
        103,
        0,
        1552397477256991014382903832897146486564857491692429935502525925604594643980472696510823902253201113006769630511786047255207941550180410695823810358145478413963507576656296702538552516207798306553993286299673528279010424216541551160234970654142294865139312393811247409232628186726072483888418656642200128091657987828058602420336062127482321785786673973613245072828112402275449712356486692169036525193276220050550601247257497724983338874909257354406116502911790913273369467165896108773344214555460874899649989058241788739524632460683124845015583557934123998415615898764512539658897697853126284772134071415958014395308614356954058746750652095615966747528365574720973893727691819855195550070087091746664397853077243044863615556519840709080009449708960377280123518941038808364204029952943531488094959686691565317500997594034461380560655495159733831266507844148751662329913874975253781063193709135004255753534427561830711511849142341874036398923097717698661034224667121487574695691587770411466654822269296664242881811905520928046563754517475821992629593356831413920247938346135534017769397501853409328436705402949969681558037191110546613279788498298791528411138470442278264215121707877408298398103957862776815731547514816965589473939648915759038047618001217313971748276269400634816491001603280349768795654242622672832060836367859979989846306055653235795545261930834862821986004069365195679241135436381438548463718416001544268056105269658105495550180320151011859713747868014991076195175893088385614268634996993845959066812169256794269459708863493033796033252218988562885417497258681087332019262128771364219445916434894050187451072490460321463698066791086381076337948453463548343782806887328694999198491593210468637107186427514232548530823033384013400643668906913387059970756376859090025573466135336873345898926395941454349774067100539079232962856395179477509755034839522458086399619872488954093479745710558032331805761725929755094835188074469203648685019767036109301596765518560918381542575625566436315946164292615720363753251008966471133656437931639432554605925022050310738889488526108716633173494010984595432928210693131984863333952090866855376089696389335377129282786721212759575335176065479255905856871774410172628402217115662007549972085428732446205235091960977936584915012366036385802168742861783510393962808270547249014847359936948688094070459078755388726449415943526341650878037361677325039855451983207618119452886895970459320644574394181853793178508837930565926234707671925561764074766785659728034897452684254564765624083004351892044540809430825808444626922202698062705380273025163946547917240004543819211404861101038836769775747410023985206009114452350420028467336552180249475920618324333155642536753319447860666803762875003079239798608604970843837381262892596614803183714795176665164265188686948130441746835988680976218460054646934011656985607864419694854506983391453019817661198123188011522839939298714597714712381832592201162208103271630293376796112384417765091885940339408852977328180918576596247084382895197149948859315810878271391164016497504183520112436565276400467202258217388710730539901110686066970337376082230414672683952711108830721831146921385579762882638743232495423058398845725452811223733615416029686909621331670392348308172043789271817621256864758852804519915129043780756658758036792278289794921875
      ],
      [
        104,
        0,
        2757611886466055453363986720325550147013558620552011201024705210516828110596474870904538892907031879115728928748479423657045430560603147545825647658497842469745740076099600375705687291061257131314069116832128692497613175265225098103068574302178493263462781525015786488526075264092413877993407778992256086239602224810471632150418258961234888112149053305121524624576950667641493502538817819031250034353572665914559134832077520998161850356493414032384350159423464148509035154814430907610653714389275455851463086404696564963684204385366811583479268126991175148994779285448425528616422743281619705407895904108101859700385693418049906145444836230721360987388742995196042985429189670472829062002684650650654370044668035836957031933013201172304731426793850470206731933498814965909404275332612741325975370959024593870347581695612926804738946752304127836436044818333098863723383117539982248608928200030753955060600840114249117682080753834605331266268455909045661317712145884540326485894977234211936113864787910929572587990323706325263598415021885219303489956837657335768388776847554339749823390144709336592540959961670307196084972312713775778801206437242721296225370148423790915316126024995511866740213367422395688775982881488781830382232880815448560370094963192485597514097744047550771277854684739243265286332738904940964994665829488563297253837111927651513684861504011485648697832489975995425366062325684485678378815848164753552736337727712210369243887978141848878508173000474832112470619927843232409105085185069663350565212146853505981998238290803048553260510774607094912872505315717900296882725350600917481638218507355368766917757425302409323316349912250672167037314423547526072588429472135829158758833881272407576209592930573765845596993097904811915121652726038550939760879125588848157661648220884541216886905141208043080573844350148199082621282910342624811666809392546567265426912431454868548150143642124886090630389309413853380262623726081623975678411959224298724408371245170147781393665303167741291451512180504427123196523556673598678464486688428022948325004633744446771748511836306041649174098464764771134209863669489680105914479081473844294757983521616164142762542973580579651842077520779879299093247243557940223006758545954536538585468162651795659466968358091791905753184101965981153347299736758978138657497626938608984871635111643669385183023996964026754309438220709419572243337190350717866716306317689925047066522805324044404556615681935780607978792490395558449037971101852337296768472351786766912678738137995339834763175587594744895136090226507022492813828473554005238500885728807742956548809329745728404807306798938732068338833105163490421584492711818882134228166067310909652607947129019253009105685863901471550478348787402751836566060806450327363729925102101752136087039739260459871703076975059235173434665181383096060010287072081423680500985863662816596864824075868961851576457861049924220738980538417972889312071419539237591743247273442809601895993292707733254914236402683372525026027885419250884068436304844914638332031362420846839018352092567171426712401846378430083875118001054566247011975779806093492184691768083508799949414363108454056815503025982498251588275992729888687284543259773970622631981966712566869831937313490878315720514799321634969525387978902394921381658758036792278289794921875
      ],
      [
        105,
        0,
        612312846429011683992554399870874091308633985644226487676191215359302731152664438150615862095950545871832338907603575366512884453298025504495898646804672224910236271530622366231587842244484676949288318255248126376110951916062709927497639225973716107406812335512484717599459317581777042335848083797872798750653349612301227123215908491852339087155273621222494730787276490654264464017636887165042631357639174708535911960560684296158126737701548193710487289253232847300674769299411457577703975559034605586438002297580434556922385678993096930929435717467772096172151335706719890500531604295510812009554918814132069714325423221528164829153898772758456190389922842442053310249511237220062093311377130407491110097281049822807411068842929054565413573868831468993668881432502477318803276495700393684218346660156925302515206748741163806209802163565456552976029012440000959347740225616946214301909984242975412498950546349918923919948051012459902931912250817085567559056014451816798243084900001327866556703905492795967580774023588286723939123220846458301241799145057652886684150790963915481346894204271801144369607791164719419063427528691278772304595159197196338228177352431963789108277452411250924811829431185337125104902805660826376947733344516299416030205610065807576584291081314330386659530022956296819903364196559171562734551461738176841792152034489555741580493848604266580600215595110734747803804814176911563277971977879010255073633079084631346079964975837435069137255920249402496955431579472573655822441498377210046752643081787941209724414367845302056818523812970347153981859923224553955000181906246967503387258682712876509450050438947380303915153198096880853036382927100348212958071885313997642565206764187463020553209310005374529130269396378277233103318417057508946919068727690923026279211667109933213332747672668192141617341955590307677683554705116371169581208195624051295297498293062932002666712972167368581776404873758357274593978853134810225235210818502177947479267451961474202898936044313842377485461673668890897374349335806438331477481431252598596162170896013115935979768000318970788528128978552281333951112932267328022208326591616165706524086955715280445189782762233035631763568740358374891391504064882367205475823644576538966260861200083000579961367465352570615722051129868002921485139479249283693784131938941598013969415784775391681196137296689097955446739320723510505693806748700685153774595263810128933585836882032061015552824896718628274214111074508251983479069604152845542207154593069485247246785016477307243614669227569616853832097690783514037769874683374993645895173377732759759401583455249712295278877747924581603359342775070330398593631827901536476138177132594412391614374299383675091188441454980371523032643943209018438266557592501877879175176014833152230345818268216314879689792559594924631232514137935419237912120323525463103252202338687880139723732031887719571865223049652519541887033177846919256325299787416784829227736016361927675431319865347774400634116556281842346396703799047535723298226748330896700514951726649274042957283750511516000323720225048390840970624951199574647701691534610398846642437350656129842339854648967993040388252119367467514239575811090479947927685634474068937375439312346211178368910877213985434796658959115422926491694158758036792278289794921875
      ],
      [
        106,
        0,
        16995095762728058490881727200866895060650495617487279803078379126812769178536980003643273816235808844529769022989465377520607825001635523343597560485280410607773427176211036205167409689297724999632050210498377737428970573822854374466615264436091033590852451815763986612880984769684655738066594917179299084430982205062682160831915303400042141125220512639342771259284965881237258496775669127384529632824835305518164254531138694124408725944709694857878788836409958198683975572612159591479860565395129239326793237205312916558283890967080995892102461113525972741824162440169044021614002956025678183302522347705856082238574922684551603757848225066618294146567684252872439916348083544486528017600327302568209120300152431033937144342403228472615897074489062959701548874429685897830228776119137990174902206970629514631136362160873503640948588267720245081598038121099970122104360268785651012145292281142687656561454663755544788568552289540198771717112621099699819667875856508034358515198132833936091416372718192241423854693706861110697425081206066349486570983748249713180070851341703254788297499277361712029997375806001681739840895710937087390303467858876991623593868122960274938460005529113226464335129436992022509887236223103813025333350406244667024749809809725099419594835784520333949984046670831579219200648710221876015780949461999928427409530019359145266300849789006994098923450096265344164564110544741125494037863801766064528825480996360904625697047956935871288912295476143892396011620385941360523990209003171449639150199131152332431094000984429448979264278081595893312998876624378344193802667816993211304707096842060607058480058049129619546100581645695949590925914864378500152278062107049591335762005615464050812211156005330660820453957927031271863779486121792438419211999920352325887463247399598390641102820757465954030320222715479384681882875113373121825750040233796129992581528057264274518743555599652099840812808344255370829909045041500729393321791839508078642600378250901597042480687265430359408132845594372934117927023602381545338529165783878427993373956156196958678171383606313219007843246292958130697722812464393000380724885442856981641337664272612639416130713480433265589781686614092266581133611047580378624459079540778151402868930367977947599378126811375731114328303082633606723172874814063557111041200325446465251151117914875823980443551031933558072739281069983341070368747323355480930533316627204080925513301293535775161870228592706620763923486981559676249236517069243636505917374472110142413494844033570533888823184840694740541318584545504077721760486871367949209413080127457617819269058582812334805659934710591400567086404046559862185852514165954843625327879971182942694127166481785016136559146234442622265485448232487044633910043479050213972386535907889941705591127040235359476843452494934945857434474692514135832638535676304366192574322512726189971059192862743726698985624994206506703261780067820567998196649411824147244040086068999015016992160080540126323754049869421701534720132772124157908652032790785407298877232246755377193301284044181816980599140635614626475329172806147660120232273989931226423660916878031287586705308857968687237932372718868294287130751744221542415012598132414066163254443737659240096295683494221532536276850408758036792278289794921875
      ],
      [
        107,
        0,
        58963584949408257119077604226905404806827233492784111731475438341304152390565972225728951183501002998639673237520481257742632556616677068679196472409105784825992198940607072101104925394125159054908017677246841394590928451400481194553483468091767843314689007568276876507029954535466171211201782441304835157366448192187844608708590425824817315576056141483713292224521087628515587985139853533648688373344977704201064890411801129142794586587417281506056322826124460751864273042307404556272834750888427415963106841470420251562425304769685594799635939695131514032932773222901775037717690015369030674109848263007764664252668909845816073799806215372389869902621641607754255880140112144560755183368996374536666497159927278336652638353089551668266195929083589197170986008926751443498203369236242149665566598943402895274499463116225533098557945662122392164704477517801969284811713126226566801702443510417342234568926683995115953347532713973338509169995616912394881317970712204860394991398758284710106413902813808402678305657103135338483358445276318586235395207406331708420368802585082739657465303331050891732477337720306648006331658811320739057971996849183953183022353058244405167558400185186671097690869408800773460476689223019241458785328511768912503579910862763468799925600357389737229287392428707089188367651235161637515396843060267923261367000467916755155955314607947621969029234327106440547278565234854028350832956251120911132034136757527996280633971528599175717346054969307418322689525776456063380629120466017268068032351039938964990645758303525322510970312312597498495665840767925870673562778706033996704300860136154412134647503706178346816352720166427280795459536453263472282652422067708297072922148717723951959564353176831785094931237755986331263800271532814619197402223884487238220322273483825033379007000395864196659558112024420770066557788909269707417866023411575387636723995661401835137983493940984195673649503469095849325956482585901095545616706816647543639439329840078300332091561133898385925416856696122982899408356611391461941782948385843745583381359890200598538772117730786898940658868887597929079921092431374394446270318935106910924050239970743189364293647172214779944650779350097549060607980613711317320932121113463709577861712351109596899204907438619119115625264226266214069916459606633259173683300960640111300092236035756185867909155862439480525930547538241056243055479839512177912330762455446746536164352783148031743742299217889674485397507956075521083529548531099587428803190106508887603065582009578710116976088517792871451557101997378757175490650980209902396600015414421153837263229391073729833006205259493628214190671407170318876061034061712917389079450338334783697409602381031316077988389911612823412688621882908618780302829594696704971635523254307382363148775154686711718297764283636538423551418980756725448787773750975953718894594857711048462811379469508976455154624797864266152235972717167177893585434637695306260233445220943434916797481826685068705515429379102203464877398662539543576183114534987510097815305261345350914469170821104102374699898450921119583167092504475617708632960017320443542168111172209916609673266769391513297143938050506244545782495362377649897513341071849573021888124686896164301169428533758036792278289794921875
      ],
      [
        108,
        0,
        25571380284045575472073946082509153558358610010057102236568957608907256531965620654889120370412739372603712579196042879315895414628686706987093075903374540823534349772212568943135096958028374383368942197577983390595765384620144921203332366987024706732514059035737656994065237269935304577242068792078694914525372230180859269514462520513705652015924955845693718972624420644288137023682893192113902388059075771340441634327269928808804388536308867554818822723798403051815233274444079128817617266250279406705271812624870307642741605550566324270387362642720739507280468823418641600854618045468454129264584563203631380748003181566738961485792869460963537747883382600168288347954725190757706404549640622149375985459324441102993394196387406098774264467549690785473871189330903980260673667086766593961151345945944054116087461864722587140916393119377958576629106002772804949311521425633299217201150759145551911398097985915586349612345446481646996004803275392014044999244052323081596607482661597632465789492016771810788270576508925876740602967272055668063793620294740384643958944693759539893672277709627850709066409681915714544844979088075310188934356957988820433830309851054967950020239685260836445134701194519734176056201134750620033358138883533019480396384162201910913638018116397609646698006952748246321559795737889539006267145903208467812412034805156827707525006532982468935766406505905435026366897052884769979890095184508837882060335284292452297350246754642556830387655654461429561663223882786251449798413965460880113540860221948822624838577651127324382089545086743529986852508704838279441223093536345349032906115755868813750535634325953212667472075062857382655765537905302954985176748653719540916243897314371816031453347818419089314741415492491568782836429055458410379807954438813266410547590739611723080049290896929836905686531836138424859691420355274337250692325339668185889418501944756949041958135038863974103033150670182367445235928341062708257786951540657651175350770866944560413644485785270836647825137011552817496858293779236839648221854841148396977323132051466152376272684099929515202123437865641639279158937412816641534365600416639885087676607063133954072692447867738919249349941215416024547406777563733525519302028796822074071988571269930173741813545039444739826422164079542662394213828605922508499685683913670240742770220636842978960233523303754351457447448051587432441009488226824095501512682588405077353976010015379108332186507927602859734955681689188983778429498945767628945397070258561292764801659546585254880204473572927214785055093696470760028268699366324507167524745520875084807247340651202163788183511225169295311965250206988497000016085521900545843462537792527813383052764456064271615528052942673036240992813546886508947682084870413676262098461987149704542375142425124483590505652406356254750983578198991334805542126314975289648657429266506023126862682190161693206464358572267636670951420710571473215199850513042365537410273576712977533015023745764701570535011047386022208363448121659705618282605552593908285886164285012424197312873990764949928677877616674978230815073940238802910399887472943060159446655753679977978189824634789933196686878638224038245083666520289102507196354010315750903615717596258036792278289794921875
      ],
      [
        109,
        0,
        1386227468121892951439777566558369968961092514606467895902663687559493894732572933436643045285428013640457309206210730759865472306352893152711269271446013554218926125601392917688746788583581251200114910600337745707771910558047400313173873469778788525164160740421701927020362353819202906618292378256015263407260425440232560717721235713732507767316300575796471680347756146336886149285687531463027515550414489804340562656751542492346493921545639323273247025764463627439789679690341149209658749421712650537183624622823384721817013027426048357739084750784655693748325895297457602962950446649730827447162186888871909815640707793739901123991705132581023906894294889066948561001497494983778071435821874848627469103979048270063554968077954740071819513014541371847727497347600085360868236245372867908994054544438305067402152431361586888882990965237993082455001610646576813032665940737769028996080374412289538609603825773367220426412728511769488781291227551517411677090871801929828557540189250738497034246650532144717349272625632044860644809085076461327943533984331831325988020180142128221013122186227905914012129376966695930538037060077776059911364748887618955990059418380402845744053864225379132007791582688893571024172405552533883554737938342069607228426398078438917566218264578381262745679553758822747732346231418567356958789656639159693651760746103026389358193986284557287691413374775449716770386782706591808888459002032905540369102475408264901995113932258865668967537663340650671184822956606773241484280203655750004482315077795240407624090913650044705460113106458466672824391924617934669273375352043687494129271011923210349555563026779632520696925605274844618922488730503633593060325495938894767604126667252706037888360955627493606549099132090679642091047140029857236120146909718717092241235044854970198510637739304439893051052426042360479099712567297200985904969216796393228640755118448775880318002388969655968087271311242100027958868492704685014214908948062995499989319437633692352933027578221581977826784639881698604186147791206714932418018385249919777921847266860321767018163183310507083750524564294196988634148285470499868199812803164166470430952897448365881008118705923463120573267276525332090927552030718261671266866117394629361411288942615223730206994071903124391519292239586838761151151330212309016768812739105342497735180198491913491919886996160358857515170445898650590921436108818944882181876515321505647924707967038910948643789613456853999470411261149036651835856144698752019828834793204306907464685115582716054399909052705619371793229275282984924234810577434092753655038013928164640520158006185789544002750807203714542543772916748496103216934333720109008947472407743447800480334716641759083193013749209290694641180773281421689775097760003415855282906207909836423782769563105634039218934491468051693989920617915233163369708439023496510642970918750719154036220303110909303133702241878815871981744573875728674527510072149208296984041811675966972108978788053408026761660017937805226509836762225310137761804982308931324321027597701769795982797245357313391741699966877514065503796339817112622328055496329354267021020661962946119162038247949968811113027892530005587974281669708949004838862127508036792278289794921875
      ],
      [
        110,
        0,
        9393444942675423491859194349630874577124985739746667669660354807908473798568618055566076757532901152473340303014957843534188630943758304350837640773649009447245224015908629481857584291832274516116331710971087665263592128215260452783484225237649632262875110474302566872058298110654947204086624586931966334613934497470096385284070690147439571024882688838596593007584205953137939795588397572354757425620126868337963040947179316725636279222513125264939408373248543436594418073764659057219059896472780842860947086953907550583675794890026159618572847304679547092240439415179033413978759177189036033445408012762551383994711722613789936573697360031173686173293339541756204242756374105820951410837581491488112185445006546036219990218717369088789515822487045202848501881832057716225676255693690353435313665856069117447171467303339138748510056865986626173795912155049811335645494296821801008650674516798392918257472687487810771517669335608103445480793539366169621698479754196645982681978433932815770304309192681554008658164251340280419192511629322060096962272453393771023386977323496565547675325544278469494154964005331647035905935534783637829321273221374423319672433205925276468789253675886623927967718155609361628561434335070874646676803406187936099810454366567934571015152041249153486055328426891883541102463461458508697184823926301209019464968156735315124891408683384083746465124354356127227692548147604024079417848886407008311232691747743692183150162931680092296270686519337153344699609751717019307720486719261390111601997921704516675434221997914187077577266484447722349170350839584718636203392520200680453448080706655543998436038250011896206877172745124372765958030228070270649520192896775942300105863568839189430961534464920537670304882601291369242763304755067194191027766239087997121169908487616075085976128340409284531809484202097439177183644223415868292665978848645354768038187213620693182382992939658445063658397942772495820902729050545595436636981330685613092636451221086903195716020980704044469069727423733618595251032211770501463738733753973604456068992175768980015399539425207967258935162271545537613452036562671561097608197159411578694473037095219481057696571951147488355025893324386657231355820666212678122846668922673419133764558809977242761759325220664284164608244336441818231947040965908246740429220352678646974224481232542789358080125670599278940213013873149748391146625397067914772210340152361858099634242386780504922518373114658811687570816682637818208961081260064131463310287083808629954410792913672204407626766009694673671579731070410984160077553128717149211742122260386321824753299002877045468088194963985737718731335867850685589442383291215184767226266502695471199757847601419301957701916232097514721132266192871853373245791411609414320736644979303021334020413714683133064042053237521581767824945944218072521027596192336433012176887332873980765337639355733241499654270823993029332820651567146780853508758699066841421136664207891818733178108951125043452574454435289267795137891396474976370116141533661214884944387389559366646421145176362272424985311870716438466738989118471526997494080629202880562222215175392162383481372751629063839142598188298775450434393133036792278289794921875
      ],
      [
        111,
        0,
        7956561148643946114152293526081180030280613306124207190467045488482669515745622115177918035439143862805767964343337871726632498137660678932206561296644653822666311936063249761752258868397224720332477046795288053123435100429416480697109757971462335377984932108072047111196908829168385222152800689876346779583951380737981834765989130612606261004355409833623197224943769866364014490265095937275676170559742520601878274016303165069844044324118444141920453427354812324745786273100198637774831391509315919743741803869473061872341989672862469468240126541007944836636501820537738737107390557566507958683347793299181280738518460760976504964224449460215925297291401840423544793529945729005781806271025642646554788281103713485291971816978984132546495235320291355221595054301153033931721492485482904495255137321804812402164290506505594567907353084290580014721190513946100722357203221325823372619460063146428028819242170895244412536564043350956668628971933499450176626781641249518253672092217449512442866909724699502249445105843496136575654136519487293894492100437283718282067728806880316871324124413130899301466328848480833294371418381725762384570706859409205641987474416760254418114575631204686219547246764523432838890699338056493490868294996989823452437027021405809208149616290154835347817576717217943285228596289168216933595689604280478485992899406560182575732145740783946835383158399872995923936863242186177716584754360399395525982491074781818831284500100468781646675170207098956426831281011309801084943838103411545509310855827869885769599709346280274045783150127187097246941605760640453758132253626393666058356707289095780585956600029139916491797843742763275464078031540695659248068947105858641864330941790134972373006749455981114222591052171293179464682534157731125303882468145170113327998483665552951686559868252572881663544506201817548996910034315364016843258963982998159314291524602566736543567064662344181425904630808143323268977447525613857433016625198729841938987536927475449563894944810608771823851975455654763074471880665011577287357717101923860590372478661238122381551875529358322397871975282474606132775597083483281181073578770646516405995833679987408509137019307838097433454632060612460409830129791386042583676092134427088392576758455283150475165837934901349845755983985702849161483371088818123313197638999702461072524757243237516088278044105320502454062261753047992394598748929178521138832695170256490712903730580865802665731434858018296704281740955535590369053942864324287972620477181186211009554402155126488303538888834780865206048504193133818910784412553086192015675941480917527639068650885855655453316045026653597670836596224020921561823744205324488510869421793626398509767454478214742330669031278921180512459790135942625017623767131552765037132244040997721452930768940801529566164457674901103895705924732472760604425680924734007049192182415042929933971865956044005795440755948508767529153441005943396297816703201462486990605262470155632930775514541156539254065842676643933933888844119513357466031447211581040359779982346498003814614134680992181392426261152225491899004438796873426168264170032282295662583481763354275225855258527260756220525945536792278289794921875
      ],
      [
        112,
        0,
        842434483373949349346539666710768013179093109979075999095750536010190991953065826788310565865402155367969166464421979860225167915490917544253051637731077478032441025288536089723165368025569295041773317593982860010161944282938047657976808851603452166541221708595966129567227320437232070906583213068473848810100873053852772517640133522192787728256497400963900109675100172415009513062625461159766270542473862472596879386150246639452428837236514087502819543441539687728909828516339090159004050605873739635432249825372080064675375725560812886252992729433842646994687617330168825865363470286103285046166229604963815924127331764863016940023578005418292512468012238355005197781533513279236440820076940180429423572735353171266985702180529016801494970788202849673729595641972040383889349389789652445976804529228265222619429988113279269875434778180068959493743994641686513423061552566909610428969038941507716227869339036848812209580198907504199000207459295733139592942410898920794098503394918832103920782041480746662067677513658455541192556591275305580790322646259815177563720658265998861231371748853198057192235476551638525235190387864674274474583392858922315401842924797476836101553119542377673000455962369596969972113037664533538872059206609662373258537385245500255336714576797293501575526638173262516618133914084161296715989870753652594236370595984415695599545853906106068227726308422519699902821190990594870067596571849125418116925028103663969026856609115660395346283060120976635787791645994805699197414626128086355106812876377233481056326985868291635242706931358913852231838145455123077890444392503041959404790875891960529816119196614182372246763953694207952887806374862190721605159248043687945188586250392891488750788766180420117028078886942398754332367876706105443155558828890852564361504794734196226954013606057383796966381987289620353931413099638355230205629631202765319836908970125986777007467035654801601247516542700246057388964086412443872520855662943110878242141878515758924092288834053680392550330525930741680043799374315844568259524633802441336498777986419100212064978570563148741147257142435618009003583630325933518889530811178366091509661354357787125815814653244454896745886709066057483665399676400442149986525765467411093620901588566321647998503393006037032985855415807964879263308841667483974366073707412526847975483916990663207357823005020264029632028284869258981579564099521738637750435984208315158112935329071639121183619179746496728882668546037257144002360178082828586865436275213122231405089857238488417112969932272362629695890114288788969415034552623387449535644439695559068035087505649908075047941028684985920251665128784058686754041090761255877685556955929893812271545493554068279316571385468055173589410392299149699370068603296343858173406744928912038774484757183035349106441855882718562632776778066995177044258471903234356493775095814366769193578663564777004428390015854356725256655778580834469845156044585261393845378993298307871913366318839173005250233119304558609185476816070280327644126217518564480303900842757209452910415290909409980143685886105154802219363832627118377926490498502796952674790303409113592351786792278289794921875
      ],
      [
        113,
        0,
        11149548817843918410265815858267957745562654879960306999396698593102230753575109102734258010877703631916610144791629406471587946796184662272710289073102110550160450218101245413099827971308697090894679405164558400897792517129000065909149994498474243050422859117803660275238149827283797766746853158308595656171002164571783202952873143506681331181591184760347674495395827013738001513216607364050770694255846501417488084800383373822393935993162629718279108978464120655031842553889810659967618870536049743293759452117927368267465783209991928138846137705879705779942742275079700266076386667495373357107059510453184676772328407739437424296364869654693196666051358200795998766016831129486199287146854338212126824361650256801913083474424782631345448056605031442950737039368382419880285207402521761421936903962007039503426212537425955357317694675073486338848878075466978626452611163458596473319932790258067174568597903012096262501204528339983062136554385340627259133890854028689307721002578830296680519286237480220374338549438064567445659693086331118073433464861179586802042633355273187084445552845660997202695714364303942709123170133151939987786628140808855566799212168436156383435280429942752207461390187976958584062219725989378339527968350099306031273237629494547778142450956328609239575361416189575994298126458546274082776351863068853917426028284337083675650914520492651206639733509092537840716714332372271853930681272000539260096669127478879980043853025625328225501329264535400619646023152311216589230570551180625627400816274608282482493876836620326037323772989596451761587018147888439306115317590684150323155352780388958515995636844296918157553424365091579999311100212583075934256315801313692963691076153363030434780507734359826287511288408910698415884954954325081818892021364464176672860418686222605140348169962000188250290682103935678866307710616782474150885145850466476464774126937097667575940883522986464802461080313178442796861412629913464881848099674894576603651016197795143392924624046120724443582249082924728734836489543136026259448322812837064744561257721700853352166638664596288621491096500531360052715775069309270064991933603240991704124699050941898396803220697579313911464288685451395060812775189573241542475528156715219811349531726686030112435969844484063041686438984065192601622332823160632166003651988680040427251702868736508334708807849834120987539086721695011656380831399421020735065210880991424697624942389199442129283754773684224271735660564861077711091084418735416527190264288057495653534914039984228561263092700912675453236443389506083500995273462572519190991078740688119705595908716434070596374309474049444231219797615262904455181307337124791655791474586402373338925995625930534242681605509180169609649593559340231859885387622498076483326312284157031899020804086110010481159682179852859059199578985769271245053737428702429435384851447901844313393398025066458206436984628785681745929702586159402323331547260374573618836741693479560313368583798370582139327680896261526990630818353024886541583904169099383660543284396357146826671570408650090109059293392150136043523182430641906607424735560125554911792278289794921875
      ],
      [
        114,
        0,
        18445451604676590772715454865569964531639022457756116207630591088747186868439664875094463494157053381684338391062540185781726826765753240152313487632863400305383016202121297822057588774230436483833778988992203338131719433662777712396914496663705751528621812358043358488897317008006634058850518060866329724704214434419137010078219733503417670165746487961463330316506249392034979339088288931636387157238238721672004965995224667972581928718578752262305314229165646037473626773999987314879119075477665613104076459253524207861795120990332482537029714383531781114569113697040724958318492944464233329818368135062601751314810083033671856138280485074123877553931145844522266730300820446742023679281961735907600890249522287472421302389522966290335384221283525288264452604972330020843942049957888946387363136200191537476106619218086099702359823910160704302354336531530192677530946987892483461600264722885647709276556742441486153718369780982367832315884581311195460487454542520282428435085689966504276299409334378913938997870984902631211164326886077592623274156248562168772935245347892248689927709163036961100079546634066766394630554074793867635407304328101822276545515880398007625937713811856300154194802143182489501638600073968037834294465312557960663593359657699955607386589256837413287543048274646264408804247650340599576161889719838404245197233287028237379851613368310088786808168188197400797159047011113806703264901970551384347210662942525385170929642145450985043732043184868651099498440947472602213530197368690452620182041980797519957781040143426846767652651311477018071370572841918036990102792614289783775260225779349843169708327429434491523373124284351337638355699397183122479135853233407864410807039241585973485353128131570677354246624903256366978233748699076560396438471069040478475418986415549944730260161397700763043544143096779240805929103065566848063539881948946981646170371762611723443591210007704371032333855854357640689759609589652813456566000222474212029664540113706946494313547390671466619255635447522705457698146142107424256749436907771281839612382935958739029002947029802231219559430690278745465803122168584804530118060929956334366827755360746641985866403676974029423514019159085400663985952614668218106641264777916959149855944568884849587806191026788633469669788289777238082653289052478148057039644662788792797195341073282966585423575156004974401446372382701412397694936499271761170223863140093944360115994022546124790854138431050691973077040145414510436305022229832101461838177626928935719729813477179246976045235493105133660381910816041830336752228615930202697203804515444446445325267623327565021104340390439283414440534592880951462422625939604900185484406590106130064756826109792342088561992411924778464907739947461178015200128637877540531913202228204839186807211519657442883937744710147190309387375142403909020664674803599682453608967229573429305713880934444337234627219047589138244287965763733436541517144593127088790188607528558733755619322411586436455127827669454490780515047572230964147212562350377555986482470222298485711393336070071216030763017586774985398783392156474292278289794921875
      ],
      [
        115,
        0,
        3814459090640644463874405224581484958137395920125098343730882945084315558717426042461377875772181087010006555474176018311257559736358724109034855095250295760764769950142168718769436281777525832516338622282332933095744059003895239666209854930900618392812110345333602930887438438563595012284809909974250847594281127996031863901886283692784066670331949450436865969388302785352229523177703688416187386513156873581981827969028299187249028803805657648658445843012679187388464830541649942272805270676138196968485132298277096821263606829721036442339241746548082343509780025251262888125183112556922127665481619018948585673629365462661025232252767956461540400311173255303635555889238404983002094395909936100052074701289424482113587867433457457563966218912971727459165691475188382779923688925722828040267651298280423437959115132755408096507264080644572879305485966090576880683252569793996689038492789774169226097714648118883061293424588821025627043175416792185698731932878092845943708384691077690291664984057865564165705797949917592336246471268809560534644846227214198865521521623857508244207291531267836438999721583721304246573595337511407804113118893327271852076280532957450462137538053933759742792859230773570644451775719928313443300098644907797171206252892981201485120879055221129200235826177320787757921052329303387507838262134911864918249362915924548029109602523314731289115924338416817801265963218677807709535736649292317331895063784042378463962457951634763667653292812177118000263177703784745676762142701926129723744082625018418486190122855556934361256969926513278329236717740157133840219655777292587480876269090410472336580122939119862152942301242990837212180943256085155708466492105520435869918708292723678151731171111912993902039451164170344909512051923725319166271662696196791741162327559319963003620250784514874179333066411682598923476233426277016464445324301035485853065166170510829880046767542429795251137189560555883478566676296036886282238475597891081611524161473814071008861609637694104227308527678397476939399097776378904832449253565730874231394947592909557088747379435119896511505317403662091546528882086418226807732349361954993834742520840734147423628078428274253869354244566736683205436607413800575770040817037229469853921282771369459826247044637380632419087904642556698671395757421613725056302847642101135376629970845296837472876291325448678431285238265962256712033816978221276878156274479576408013894643690627000689573502224778878048788366529116945484567592248447377093904617351467711881288450875728775172338942219671022301557160616007681355689392762949824288446917676153470450148889497265098395820485471808198173094147133468508619487732755548911462138313392348611996908270530851842011385762642963827524196713636093534201306490007914413734435156936688711000420497244539381944772602381911241025268796472985767458122070772608803893670780066450247195873384693191928379720191918753183840310016988703810862722764608999236190348376070270445137332123589948619218806478244541635426707087483459931317017037678388602099638794464690056895863707515730395025457255542278289794921875
      ],
      [
        116,
        0,
        98602960966491742042848469135638447135227557353448472391788990070070352378697257947932846697991924665470358192610829779523669036991237867429015480826623987979132737258654456597239239678337080666500412379902432774920657779362737304267841720598915671682714894177818008497007810950509175480619814141390299842178734321661940738696276055836048090743137683322094328370489923628632723038764502363968799196727704740870853818357405701883605310301345945176570634557167927728338919713118064186559550444512556033320342218832119100468615700015904790756844478357733937592013531944061690105393483769352039806372014800814977080013766356067185467751561622153849957156008313666007354406410765632059801168544234271667286154160284336310380266431966438865314561796839463704076746612467810146189955008345654984584389337696975985287415903788706027387588234111575887300528198048328083397406857255198738579917343935628383318506758885658999785964829970167455498173439221333603765607330691872691133386138510935816335271924844402046300139768517868800774413907315982540020330810642803784749401756312343587946598537888374902801784655270566669751544977872353654252414216820352022106870267260184900776726788939814419721895040624624895061442852094714003157570341811165553334689420579380258336699269134347625521393736231325385880285521398906280849785457414851624790092724685782353880367518821456679775313865849201816570548289729498590889403191661422272382073147322341474958667179220577365937017784689699425103498973178293546584771375458125891221789438954942671318599347256945653439787776363392385083306777729352523671553622013459563857524048694085854647485015474131044532198116592331085969289926420154201120249375189097039742867156242400533247708573347268281917110964152205272149650533452690696268502065746179072947082580362043539072512327867981715817539354536956971486446230134360382494731767291229689085890748860466611604509042267033393234991266797886018115219000872857260053660606310448012027714941058556381943069020480059936067532151324085770153688374429901903628931251138327920499683047580549823062350327055975520448909081855134200919498524189118855421769948854075044469236610382417983143570548966355122663461736495000804216689044060826898186660656799929209432148858331815949639680547375640737596628470340527017808643864948973173223119610458718055478675310299701346290215205920957496384449463190888568300704856688682389256495907496334639086775337593161253676526697441230933749505497364139855297229613668786705660286885744603145793415886129322936568972488093839764078780788884304830583287210881233538320183867363510715279468040233819560668536879117441822329602112764671053441261411680972696877126594663445731400733755079048566396787288301945242071089947615699236961707714978068270039954020986661842648464961131651138122122023814550297436443431747679268110344227730084833988093495714369581125217777730345905551754053505056802216266560013593698026463832758381056243256300533183611696705733776184112674533662852699257380117901353868435618186713912173945968396200842107646167278289794921875
      ],
      [
        117,
        0,
        318613072611548659260914627241843391742881443185654836447553058494506329775532244632309425800541233144385193889649088817984278437806006112301150756513057083419729135921875198465318158490154218028076459254067001956621367556261836803577581609010291264716072661241987942776061051692389186904702688202218267221044742420503153430311663674147353640217122710983205255989163957407691118618678878866255469739979568722938442490133424571088273645000656909926033123141811923376185737397384103748415359786888606070007986805298275056154159373522283098277341507795137311052491400431039271768211030764280252315718618319181902801553758813636376925499887689117740298411297314182776505877769421376581928179758903586675307776058760720314846042245807483713776825237227644805157939257742546266384993669863963264181033392932017151869270402200603181527055300371037590713969341851472599096309287690250034083273186973059673613011562854350788523191714637577844549093084532150601347756962771928275014469752495253336987131411149289765683622899897571590854583724881238927413122476782170781212143934840454670284991812449312849995592066109146011685379634161357374143375550141259124189968667642726955813918629679094552563563704994026268474439325702182692816976840105327602566220864771489712315356218517965815460607340628611642657426102829218202958266462838994354830649565923170548597968072514964677615533975030170503336567372100341293785344663900522544608756927122613731986294062814261717346367590965642328480784246649742066828538459172354733460596987874283079452034524345961556890199509539514782690693182058905845191327661434095371979029658398205127677104831307756453269997074880055409762204779303323696049954918694341782333749427386314687843948331310113301106826322539292071853426437975045529486161602761474805284980617851360389999911383069227699847838685022092645782479245840419158349782985031791820220606708672830795917878305198065711110485608611331980751798604443598135752264716766162459066079652875016341375673957446320704010715509046361827596928357611250371724550655684825824655930048718662290148311903761719560437846927300956739292221985295505388411658204305067810339345959622271494676775626408134066571832308609197868893493152058005002898990111319412902932711397267213793739808340370109033370920191296812164580677886279748620477069059413313116104315895891983733656095456163845496353364432729196901411402533038805698511874079790749359727045201925728103136683146128785718804927111205827537864775367036508569955775538598966971100423143027404965412700584716436088604703448631874710732876487043884298155356777261494676908548320347050691401065264589570997681302941881982108294972173302357482885134932061780984141455591766404096040141073076111374763706580574187290296750782756144428827367122928658507773187276645481770539791423748078116740235048075505023635545925372872647566061390484797695795585484353998875006443080881958023368240059209945676813248261707928985647579507879735203928249390380290710097135714169162688434425208241604103750432841479778289794921875
      ],
      [
        118,
        0,
        128694648660165273391578031864045135952006144429407607663343362831002663064262635072988055700894017281031245239708736989787131938081625565378365735912363493362050634103273329578974209031059675263505685515645070177012128452220271161286579086082165382151524256634401804252399997241266519751950421799189813862748250283856537677381495666643901250143695549379386656351324878846134098202560614257263570822270573474936265390392832720247623903253119124456315265019491543234099327626709738500148642718625969908353138399026525289100950752748655067534272133664306864401969362112001409086091876755196618776250734235674409561226522415187400104994163129373974850683878597167085471399214304675693171951799138022751108540266976157739381281481312920915902081476696226745594062313867612109228992582985324741619737997437173696245344433158172505334556432276904259369821734169175847916970883571553259732886159892353214587256044441968221233378158022739755029404434273518658413055846907192325682991958113638835499023256541272752412453615556283480923800472662617609302704267991377137474382874047884428071848548536846456326293241199265797135819653770864418210366561177383812212775509416856509527998721576709510413050920307974861448147620681047903281724628112496773562467954028292265592169780432095545476271362423221895602299826281954460022128841199402851866860219668753815313278326215214419158452788462522825358031290486182181845509736050581669755271355170835644177540726371701391300627266489977772565647798771370201596604076243177006742090937148368201691592093920927632774148254370605292681323672484731803503502000058956436552414335311292492639336213640272417276926256033561946320202831285823042070909076927583787732123037390169349221238943673485093094709612766986198335634963981572846566061152907830182844263053435616143514520835719918352884858317906036948237476491651637122736559149761875471430110327226786468329579021808765883162824861241369386655597848162684737404534163568960885876093239025292923595129617222886697599815897717678758767536930980478066106286562795149777015746921673617027187295473069091231101785999354277305537366403022355736750199356200640426615140546862539697483491565484908144347460242084146694499361051811523432772040868279653834828136486419294049480112676460498602014842170872633028118535576889489729223826819281862797135845881616010084898567596877965713573182176094968597622675006228320487524354184971448773176834754341050816462294797395524272392444709906723934978569453810183384775685925600623306267192708590012651209620762067605626346718039479044948534995715424880461973424980987563938162414189809042909430127508842392562856932637473600436581621531618080397619247706485176618334234124533348319165655544155181862621468181520317166964036128663768370717682324721038006201922110411308592198830832759076616685953311028236420432486276724758446429215150533072265011292887803805026039490553442632536066123351108864062452265683933802831372130843129672795093089980057941915139926805204595439136028289794921875
      ],
      [
        119,
        0,
        6498212278876048153017628294117005236260502092428810119456638348515309602715650075282733947111692550460642849920291098725684547569958747532999418019486728915445523613225964478526667358489347877737241079961739592914295487328988573754479164351892853922099737678034189178155609215758636974729391756662989687879305847029913908754498041868360041194696681060882014846313832236210858159517859771029848759362532191848611816911969426613600947329600185504858809900580296706793257112397202692772989428179101090816725843884776273493974532257477531218704226520917006943928739518211475203628779942124180616441149734921815340791870694972082666962166008624029395823126200942415680486998227561645444452156352305900091483335697018458655147079068952220268088931442529714711294444056352173267088263295875244376189933600221434298282841870892778700292309638976394810008915455522858058481361814443347206829573752638706659734391701253681591022652901899026829037330769788109569306700678818517853249723526513735299007590430072783388438417398172387887359865525757335044383254898550896758629060520940183955631412181839763691629661598330094582334494811097208686792846131945555184649778849783434250603024043833170450135194798736588097079548796451166658961305567811276897566196112567680850406573297146861143581248281858495349341208558829248458373867852169501895016218809118967772896718773723995913756235630276925962373956474131448351925120907383830912859980559103064099525867021032465299646009219503578528847142546841400712907478906019727096705378423586432851032781187620800496215561550193897815121021014473230536324591261952647014353265059096212202515834548264409485623219935875782107325785090257581046402218362229661747090428197390304438759761090244774995877303508174406846019161308604178919391492560848211210193076945949802047920117131758131779848527901309727483513284905981136835939507953554869082620108082324194082232803017282632797526219090252596424982920312433813016628185791347459403777024838572892523041440590807568327595593048173316740443844508820850314697766651892305085446678472991363095118056362605677572543438452422975352044785694662614794890685117903587374820954059825460032359957096165643374084024775198159991520983582058916957931208226701935867132066757321111340909765007334162481679322039553676654109352806183836503391453160775701394555699223730788889582081536841311416294778341944488236155766036821665477514383821775041647960409441501071742310402916856478151672419443523753274150807389011316031846764498185976586521338616943490244785922015911605985260508172121377797194293482864414855120873972972565880761354439381596635002250581805475827589735639209215602580229108125502336991870438256077688133400208115060501455497241719997521305040074758670145863064502215426072747302640296311172023929849181346796161072094020570437249947188336685489122107339453721188753599180654424550330720189730349856166057254565242143852021657476234891903212562230136164524257529517843431676737964153289794921875
      ],
      [
        120,
        0,
        41019492157638357084387580026440154424307650467326853747212893274003337340887897834763836486986536226018753695477594445642037027175360343778689852091661889702377906905829384086699149493454423819028567839589492961128634166395885023843122169319457043398643349239339748552375982931424968980870757708820210811858515139974539457460735782468233991749489925903064230855563709324591178121838276731315916606307904002851645014906142864108596485339032875106236004694787970952683350104251078715206524862045902434527430102845723499756046664943591766218459498525223555111484096723179597209936619168773319350108703296822930297377239147374837459271841853368450046330077157811694811938823780000466034923299420507657627299849781260185788759172354792363359303272441551227786624298316750331534151255595275227814962240395833110599543455396843207552477860733046280958269690437555595419715907725648435781726618227623903532606456876533750394948731299942071566186330993396128928561307497646813030391044260441496745168966663882177852827531606676167724121192793200357010609787820292939346919239320812448473859217683425105556470619363773858782567641269827825820761577643078263752824555424434630234362369966198377023304175658476905403362107378912022814083700511080187554138572905900818190965665924929135384322689513904477548166647449724786010772114546877730165537094937435629289802533475756551522351381058671973929056380534168367047075430645886350411423528454583935126132502077558171737025156109547642157556833275934899622865946799841071394586596611622406307198749021116393369324410398715574666444966604505273662653240345857905578761433400524565663039227445521791142560558485166668338577385533209086217183987164556598121957291847704303792173480688013577732824342441338240249655578278175708848219054642383179827567128094335216571830405290924164932577658847665626408969954628082618774189153010109809404954828705330881943635170853987602954994126477986650654016498619293496808322695564347672019543032630925757922532958029700054956934567302262151226356397176633840082689765697250526921331435519728525246282984696893017013554569752828773967593277490655874291293211159294510430306008114387385538690749905706195358019532901292125790911682377869542097548477001783283566499057696108101466141770612051984013563502344682036813019976808796695557821766893297399133021250020292460673456889753556109794407528650051450496510364810906152541917659247495207281870494893615684271854178592364503706851511560424339960167781243592343982885476921055258369610217869154521693100112503658653945078931838417855915070016238553652487177320611046409867299516693331386058325182190430333584260083050003256992265617554757884848836133898717015475255966290126151786984135404116292141221498113043258802507394703865571303677627240725460410381877737677841338282113142027920886601152429172128032291392837428674266570124393629940165417075112986725604345021537503761605450539224423459420784420217387378215789794921875
      ],
      [
        121,
        0,
        32374458419012762101824411037062004328549391797810899148918883806520586900718706171824532922274277675351243350680854882344715382312488525124586297044845829499426030574161921950151454222757271936814894305333205002938449181266504192398115545373358795082775050673566428236115748538230211835889620325817522388933841867750898325925702049578468870609243080116537808792262045730182838261786595225998247039751855201039568022684481454982578277161740135228769894707660570279717350857562644216135380739525029794536277589770439083384142440908516878587046019714265969007596618210582285982023397563566618420284291535605793632244930270921795527094966150747591846243994324053599870984006531074177900540804734086942551337383938872814082407739486136732419649251241125147291349310569154544181714807042453468472913884537464817225564840264430097784486967404093518235314078305328327590241286053869256006795137294659403863240985707524431455700505851390494990650969099963004157997161225713014034296885366879002815401427177124562694702676694211209885146957086821155345535206718734824961689195282623878090961654541864848004912057257774795623209484128745761757806771863162138473378577719816307422099945907290549330915826006827493697262999217732374359028297839319567314463875062212687306326004396791290411158156860307180470229903779911631376780715731702508512595239084942701911251458970689180623599679424528855821123668400956302524055693704821861739943947288407250820573326706230463854635211293045546160804190437699429517695410284975451129808305715650109754659340921695134127896071378134546117876152260804913451978103489341328058547844829865548005226115007664362052273082059428533069125627805215805026168763524320330465170612244122715222126049268669801244571862571395589420806065855364212795823121640815892453901673951283696318818616206275945783753100315674882358281737740814007365131932500199515283931584514952806062957714093547055213643329824664717707347679799496689302720065149400337222388457681616015522632820925914182035017872098968449320326440900026713116726092214818524497447201167173123087816025551629169065826635584714830603555329612409445967023770727460630197713148944985249252563807693833205182331314354163401558254002448235239712337856436143275574822343380203180934573136067271777727529074771886283821291464197394379734443171990985487056876530283343451649805439576320774717425175945580283893122727816335374289913585181858476161281587262061826966941263629027369140109671226593327004023255650964052598065581181316644069603730806736817736851145005797544390007958386937540515302176411278765859811069945113563966133968017901541388732764398443376682850146025570848650733326522456062352300309067807813356443530210994929353452978503289807222441096905580289490742151930898474644843311026856307205596996972961257006609955565460505432004046616925906876898837275366546958335709394795769648051025871843884029795649110383237712085247039794921875
      ],
      [
        122,
        0,
        3195479529794049387362093631392569838697984446569000306534620961102592806219530354539763543733759478208336104866224763051113834267719337910988640802362692568906700624466316343938075782759375038608468281359196196259578931266310464240058377686543204073044218673360746900614556945244721891463955177280274851699265732534159429983415336270627917854900082851976404996849132860328101867415040579054969367671498596366687560985975006947605076713811786838210849173820370929636369632114052788276373136548100951464398160600593080125959507871383570142307578682695689007710915327173925959014653728929676271940348425799582908060635205517285802722640337259072892429130714128068020031821617102300784758649587270589998678338352912692481897137618807973507881463931801427389491162124219733931371459150386006625415410036161516353398717735023736054043170172387297651182777895602514765591589116471799858391682348171388387435589462823263663688437546472729241722781306820038042297231221288690981215374265296122723676221404357337470214209439750519109843627793171888744319098753927287382633416139236597735388334853345305500460409951798415469078250466339437200755348084740668291121426010382459418397932812012737652514760906546572995735456374975190468825306787275207337113088000707581248573646682611309769099713085284779736065203391809436370804672762785935713143234506809689817902084065392719019653020491651696216318987786586748558656296420753648431825575309543569932312586816153904170633665862890544039618834823730009590510107918015924740545231347874034254845230953864695453157400321014855094005782826908103641948010122015698416660395858836048685141855454733218942029925577775947838206280109516833463303772029791720977128704759729788072966802639583523737981661664848828626683544598967911260829434075060960361875911324200725586543242664724961844776423715412931574353411507895603342759532072673250895793001368079683373644217509218593119717201911927479702978662684082030224423029150180892431293665836674385399289258281573423859803005850225479088123917521233246703938343532780725975084863800331555213701289225065263645199081119740975262454769559563608321996339747210283535337124130410708082857158242873799528667656819286345465965058817478196071779978392129618744261767758016839997353218217383208840135266782343632464758963995323670919189737183756293600551670349886620561815794335405433283160717320677041129813008800592850404091754758332204358831182038867575050663441831875506594281018309474785699038072969217261101241644041184946643147082716834783117227221632317780141919895138727806070320589436105665338851926186839195062948268472173184927963339720222943754511723509906039431958866284874226499761642506222286010369964047162698705959524581921972927423999474308831351752450663496525695016592341080096007549086521771341855271336076416091779509666337385061923652478852484918058263273142519987231935374438762664794921875
      ],
      [
        123,
        0,
        39463954033846546060783446931072953671463224247308809823549106482004272429323124481727147211816528926264110213417750895970775460282615823323110468058809132959139356238834449033818803473038185865253463114222350042436390257260192322815281673581682240872272536782571216814377018873279910112794436759013148960350845709607127631346235386034569921829361087330544795156774417714615266432253744535929817817547488576487196109240913708510428104791720872596587487644307860286415320993409398323508438873126581603499365451301859001080233559176501484132115208265234174846826643696711330568095274575581959347631572919955594113977221560509361665042251227663621260136000863343544549439209240593715366992753349913562388713664767432523920223572813852104122885002445447451352751257013349381021224102979250063296494464321410638831732175957304421221191638923450926005837135791284424072262492700388719602071807416320964735115228213178927401911766408732412787802185825790644892459926603804049019815175464521930579778410458517897385021192536035655561098372069883717309448828455615819606147155638966654678087249885406924794270113605555638622320194086360374026613602812461658209226596973298056428862028596552314821650489518845778752586501603832417053624789785498619947831509085725135297742846948209939612014415740697169627454530525628576344561670645612670758110919661398866327775932290101437617500205745860176731476936827309713799196821438249445458356441756508893138661934532498619365902703837681941510560830221485767164143305678618532109838180570650522513145390608144720163749848362409989808475529491715816186543551353596638618928896698136093566770481292111275804607096263762769447341944210920075710700260549734113775136982251372197094863562895098232354088598243758735536064134888080863339232717964378020227958230310645388760142679735314389239329179245683890908791854094834595433118130927415074193879397969807821893296886853273957576167626963220748530283541420022638283615883936193773765867019959972732448728844051780198345211401216812271332084328896407318374934159488357891402764349315389513189550349486593781832277773703426829505660694013255828719288234388948534565330581279993514098063056513437427443958727091129756441822157036337016325906346182867624284259653765912202302294595962608321511717799472769958290603373024474600395451508537023884541661336089384861844257186085253316127309199543793236946958410416439339199677367778485798225043344729478489705183255265418436128844397151820958623818733338709490088857166016656804708758639563009298289092878478067588354001604510976660338510568484638354811525881694352451775446748896149867895158729068115986694617106519590733304033589373331712049894805900832662771563605870696076803632807813322113178591901832475157429167784865187434789082461191724279892111272878294728063566243745217703952972280012277636791623081080615520477294921875
      ],
      [
        124,
        0,
        61039508085706925335356277630092824206216434918481371407790532199358633142277373125747346367567131616498965450531212231849526226099918776971497304282227639086983999585641999022358398863446456921269971062440435208060241386641960414918363528828945741030525829967710908278260376575250361085774442155385330823470696603631461286645953214699876837595205208867382233874050849094073011668996077440907308872669363675153472209884502919814984744686950116884374449934033346361992853021369069475994247081026482025863096890289725996715114475948702614503967171506899942985842112757447366889669273907612076876895851491698056345151006684135575081871755858303731282305930391015598419841978273328937549289985375491376765300570202185584799530656919024882381981036258933616860366856412384513622574727542764975015355207636989393096180680563680612887544137512141145503711002661012235223805810284832128933071521076491765806730472854307887656563984108958750550431622196117971854430301517364629734475895347826760512670289635797989872805317292070482214039184850687400361481837844131282739193505556404147706524828209904389038833244370788656920805350964029304449983397898843794086252146842327874341367649037700784181037251281460301854733309506482394400690847372370860181508485145975034195308268289625285819343044747389247276672156242507120858450281174462789553190983841948780450693130857153071919562557382161962901646534417710048697860814247290246068416590140958435560322048574720235329983281129087407346396078694725258039056334285961884100834532228461239449179571444070564455037193689539543901331400580689482706359500968961183808700295901803774451185321371725385967510763561345064980867652722950937558233227243630081795023868480215012111373852670682917660377422143091995245167624016098560271269448621105594319894793203703338875292990085529999852954847252763743925488525076436516130260626216964802193858828825795140876935148168192507238150358223569197487803871726470030424691391124576520849414867735226534927579332797324338121877661332548511392745591522277989737057946020741738263175283549081327927032697544916685144290994675194725114432135871074165354901653466315700230860803085010782173127125120887602738758763434361073033092611126524527687823506094720822424172987170294406929651322036147314078433419543568869306743486882798903864245662295709160616800665470633583723996157131747081871830489598657768009153502142937456892431211017841372456036253728155621547498520139353954644847987853560137542713559490453460894987087289939009067654544261801315752931513791080971608892871245751347343723725159287488756061232333749933298768369780703238936762716578132168079884906740241555578087710317572927483686982501584032791039225020728134929110839864155523017371936298240368299212237903566268713335653305674771434691755108127137739558747853152453899383544921875
      ],
      [
        125,
        0,
        11846188653426944177185649122125833560563015360123745374999163987586193958862772154742604394249237311364097871698446281328343233288379772008969652000155922776359469999790584110663497949351138137718378205864023631599131549554936129788119910371557929946628491982362389821909055045558486478889685570133350849168682037871065304745138328346605254649804571977810580394195760561856760457206000740660928565842955481584541488148094614703323708569155092004039734586981463985072088748483968188504943430149034132133581727529322685027045589542860340677334902287554168070248983067960049280681587418869979529252292532278386504561512903052765572794648794978317127389531145396773439313163904484963251180104909328566375602540300488317713012769825241109182396156008773062471786096558942523597958243765857108555034886969466403007247535590728307303452791007192050739162467531637749355027538492834107140009931022516494314104921891393819011703679049729598624011730272321106374851797758594347544221660055886383166441902994764565150618259497734897198849782756743937784723294522563121886426082789766218143128367762918206357779335329981564976092500052680506920572236516214944753578495502747355157815758404237296233857250945735169319654221491373663782315951858733052211142708506084834503218981718944819180819596186634274547394100748286877991544419423664461648808592686361689024486182698812895095257899371686900700878443437076712432134887776852763728252073916540596729028874748522140217421487985769425695731010794471078633704846603775924094432514844387118443417184122408396883114530200531470403451333031356884931772792446989912419125658720123411320882692468586163992133211357849778812551913561539071057330505943847549353623666214176022526228627350406219750202379209088800832255938019356595214383535751612599329851852503261189418136304126335748260774942266930040042470154747663234980373817074691025634797710271812064628501789816355702814606518623210643464998917876963668500341627222075309898551266532497725222040263656938979679611370240715353745215164210856291238093277002868893876407081099101804049262144821362299086109108080100489555530626765255728567454801277430152399889981635502256355036133454267273735746121431558138879549591969035733732359674034433462911100927205950016146718546837079474303553588072490565485640185271857747016183585081627274187329184328674799563059347751727946697701693239263355343116152408805722097163207271588775692113305108289178695112188279052815191422298652290575568739135977790018886368927603333425362543479792495678003618855745015021822062358017750455317889317783629170923975205709457306025604990525099815973729061749829983725664830101832639399478755899186345797250560833121997818558456913800473680172895206318687472714008654605526301277790297930477959942536472226493060588836669921875
      ],
      [
        126,
        0,
        289503407811863057928214747453963673891828254186742394315876327669686451676928151901327954455770040734862344148718761264520032346628116283352810890800621492760228709652586411977210446753883311906801451783171747757299181224399584333213060940095449127829143505309473141271273659505158144395986557844353881590580006411929417207231909769643101987625160235698623490138037125067957679649243509430302353902797102422239641437733908552565974961949977506996485546498388909729240546519317948866333444744782948797172637719787051991029128585692111011003031433321062673363722421831549469979022641898647281373189135516017713395124113789070597092425372229990442632750379537345789038928083375467625184087755151879541914430236887924718035618200985098440319109759193343966128120226044842247286606696959488469539606868745167952686511784202470536901933479133224755378143768255761195788409978018738426986450776928033167331778971667444216874906011333816212042523983984214432559135930102828110926200619449383446025347579375085671299181060701041601350274762660470480500891506972784247263529075363090722511594730671235056299536607554365314235020898837961597353345136700738708103519313400464019633802698528285752908377392163322740082212321962679694792706158728099624250233137816484710534698124088021265452586660892195128820778887096048696121676363178277649654614328413169303983169660869313563805057068328789811938573434514859261067720397430071316051500155877441918615421757249507565142259372095531557186560270882163958491499278514895443691104179343282560758371673364602742504234537870896783153451923337334171720806447995406804865228332871501141408341798528613605423553319742396877278344383390532371171384876959652870332719639905274202220059354727952878324990894749478103737324834587897748751253913800111641401609743212463825900767831360711737011961814158474998640005286445035978864560233200147062846297251276511902450291552237196543102472315492929206145098450349569288007691608304517279137138378313201189869190063238342745685414197017875963245293941541438557224113794874981844704844678273648662268519536162495747336777882068438635768558697300939743539899067851197273303558214481811457280614364758648249230868323446401647183933284133016064849268530460863579151785162108089827200901907666933829217350697823980663838888791774449968455448120908840404071995519546869727829077345483017847455932247556665872832591880576580239795874439905268975703794365079197124343956690612821899303701134213602969229117522430012721558581961960966954984454806286706706454215012244658809686675271800471687329099995088283462803688942850816534749310711506082736631357603631891157938125222976052668394374023057300611849793404450343098548214922155718752409266676834856321279466674241120927035808563232421875
      ],
      [
        127,
        0,
        896715849824212007965097909671928250221601992483834313234611545811619443330438281220972667040981988553042048130867031030464864742022965263831620627283377100198963997354240700261081011729568755087334154709678089764160081898812317792974287361745557579715182867879203955293429892005417793533149048723522906672067553526373967898322986543410673222586803475436823287716076205614047825901728716903367747708784840269453250906366512361313467623931675377790082423729524249396650219339758473536840787780989547616665062874781311450946724943167302520204988644253602452187207457488422506742892604926760978267837218576651522297394297406864271122448242768383623596487456147896888563298782076811537792624448037565403329263880950250934482496198280895609485354257632881781507620656245665541425270332194544602626657095181340087282248464299934533871737493678573869231237339933830607236430143153876085830893976575413012275884868747169130143182578952825664397822554057363418036534374193237703988934870595458564138379119475171843969954396683381269101928401523828273373836551697549064954486036175264889676728040559767359997530683320632886223450725562229252326311350939208581084658140552681939215479231958580471347876977591451000747891586253099348353996231670006828459318211409160983776168908825771433795761025426286769931736864103159008254682564074126736354405440213009947369512997367712511886109140319016003441500636615675816662848250015880871039647170658042746173197370399396136422887967064164440373060572892116887934535026525656511027842545483043200479996313217466145199315542100928269728030931654137057167965032765910347102529985492462139650027697028278645772014375703470392169997368236550643487219312137272916464320329037537629407166056003059529111135953978067018811790866664415844150846500158823236281781279999612528103158641141059853216908838705271780956332055498170041782186420788443029372408833457778999548910029817498433398189923739493786338996207738925732767509208691856409764892633777272725312680878206364721872281542267277657980028049783980557487408305285542920453462258870653052507730699190796139488121625567900197455935413684891730251994438383380005669406151751900066489962915663481878017523690892758615526379855572468972147143149718156583227846098115080715301945415264546189188131145763286692030971247706852004233784955171822237587071075895217900400951887817640826864111063972415088215476550997910291715191677690495312818227179521373711488747830266732752444323960198166342625906477117895787054150331621377676548314208374128756647528789846866238706216131626737935093357474456437887496348157525477812508594262526261916840684631107689617383514828427534644244857193943329953909304923631358685721062674929271452128887176513671875
      ],
      [
        128,
        0,
        355753490319394183149687003661736715935054845742387799872101130249857304347917818943822771153928811154150836432542459219286231321932954593987044151085317689360443144051093949782205410950729312820098244767749617415495853317459514784069360990667447594968115751373645266330966490770398286365643267497485487231127745860582316319310923595517573900444309353220951050978715181263650303473509636210231994531315427007251103670587943623875090256317432175684917589423171692151329804130422714755223785864893279336111207955165887861798071551936371711001538295980214141248438296071626669569602787001890289298191999526929278926154337954226763443421407424853742644779712500727038414479558373882999478586922629488169451686249353531674432843484596519903817399961257327512157039880408231192335816126960744803849278042893400025655958795398131040655196225084122419977276743026121605065179797133917141732716650722372125210282615998768360591564296511486664109782513857270710954001303010047428629690961343918281044834927143307020016901559651994975024640180604385486293061192832799771806087529225203861200404223370265951121837059923674947362530228532377401306086841645828448818029347668180549740446278170699125907556874101097078299040211195891483336114202304870227222398042992160276851952842202324367904611064288677494431056223622658995669745075508634576360971473086959340841365644031849858715710954838931198081127656326077524791035361456336419645910441408463722272775250101068985075249179975475754412959619864282082447627545196170223190718993634004582033346517480817959206171683204975016136228676224980077917099407019594192517745147444854722655528669656174274835212251552989061527720105438701152985445827872044749001921364430170542435630599276628627807768714606009851361893800971599730065542544588040660198169426959717482379672384914658489841530975992161200263326793795145810642424861849519410010660715707934259817047604286656577703954822551000221960462313811041546455687358167945518134317716515951381987314825674162694116775799554076105873250902234337608467042699549520089353648098297670176241079624600828649985389497125851237156567515009313836562877937686047163127638184714069317731093188811806382442667817328177163275677585192482381010100293677100576184869374464987605352244822657152709545025395894707106746075898707383826607277867536909843438736586878209984358019215868253313760699924301263300128218381263302879843118688967181457071050836374913242234756098791586349850347487048132414051135700910052525654081726109816657076823558164025221194642509075753403667133933123610678158615644550712674979597305719883582257144254664279293840113665597189864233744596514737427656538884548353962600231170654296875
      ],
      [
        129,
        0,
        18295647044314465381554116912587323921820499840843313628123587749714930050224859162772965120903423995967752269147667754481909000279961781995666117026673398934332127380089749495713881958729961942538327954736197022957550335051696390144705603518177860233041173283937592040097134527188968795467335539676111874396232701681614703438684890271042595861885375228692451925927655127340985247912546380869296840444332895347098247753844061229417859746133586067611610319528294764501231335073296348000302800776179997465136315565186082810866824778553399798681680575957928015299232583564114060506776096359040180514784782344434320093559224663421533988161586344018168473510466942223708852575096551898884257616195981344791969672375968233128729743596045161140671454060659840919435667714220146538309022214711863437787352343275803152831816919248887984420777839657778635807802660352072894036220715859255210154685173167017988570425227416119557695768587015637508922474250170968725478770917662460731204439469603987361315869612702853295576807937355517086580097140243928543120470402778343835318668718374168083756352047045671431456811114525460729162031236980340747167352599413106727774926789060488703025033191475185254350906591549206814147689906456568318452676414794077954206168748286119833648820742514506810301242994306065683325353133560023048389278465076327193155614120907020627905964227907418998824458384129252814243422062379719812830914558331631969577396107869796197399859455278509935600334116000824637570132992371249805197487052681532606761741061146623522101268174825211645867466121945525544061293372029562642879430871275477222995248528979940803417108534680337073900765272555153960254971532377906128485460581068064229637440182585763744324178131317351023023191269071574264947506586266110857688182036416920100231809140614421962139282791205162678754194177806904880049541822241963830892501916876344264528305617381263445855886878103106061744990189064186488101845880312285872399008329964919436828475166831731981358300416955185466922318191475126149330369304980135379133908237702955498323127450576009193881306415415970710364628475215102266365073775291099845638415611408889366507324706652251557153226590753295680256241662481581582978640926915278217247618056243265919405165938231421131992721918072174262877175959143370075653170960626527033311774249154563283822653390956340263166817997452917429069771085795816533246954668138117543759249680728760267367117250208366568543205334592162582125398853829159912803357462326124885588200784265892891936849933324628338885388848482825383844226762871907377514640318900300787365111177086720225357165683390032021139040807611308991909027099609375
      ],
      [
        130,
        0,
        120973667316919513278932141305714074063383209931519310602796743358530193144235343276772507056204529759629510200565579883775415125965680307304916886560006941748745121816104562653912115529656201237241585984836895570108092425096036809466260224978141684391150547629466351030791445314386698477619016137146259008911916807143216107523167068607358123816161384713893230168162478142474155682381658490378555938618590853228808385309321110099536577320845893457128121953763597491099352375731434495204939082280573933689914602753136217748636101473705686941505141532573686473001512732788919790660823020172599877517838025394508441282108343670776745819761245260824014841054567815224014110452220900238797595149915871214810064622392587144007499223601879318620496801647876699833538094052206019729413703078716728556579830681787703865006958454906170522750453691356526528146454954253569415785325137030918845838402540388195342483488386288908780108770765906725456752744405491143804329415278931157843238198586789639547190385336100064675859175189862821403310138591155929567650391976500321235945369465344470936796705892299383629628285913802803789294396990373762382195481466922236502292438495237942972709866970256181125363698205646273713855393428819459831394108001740496816424288629389833280945557942039718909383528090003997338810402769853926133376323728734115127543540647692229802492416417988983951918495429482739844796277236020301030395221828979118647369368534752641667578468582557577961215776468548274339836592238760551302847803313474953145438318133149256537018477612919504269417404291828803808997261403467696730285813140374304444331158349814764647788713201687027347574969431642962237512574645741307402952012869179392317187638853045899313691273647382038061809269153963531143782830974085868199701114332817077421531656932253510951810729278669057591885218139228673584297094528727714890696890203213557801189915926881137994192730015895687758499020117630329063189789427190533588251929374749056544199726220496767914979736565487757650960292404650640270365579757844737367791713165414488473590503368669082794937568277185506365905494324415709743295358765608621586176000948283598557674766925905546167165576833482352219831784143723177934739601397005638240605220955285066273477093671152973119519809320451230798409437195972658341669015490684840608001944648022913400364671007981891657442099409888575397266031066956306478789612894027427538025525402025916376954228830063374422712257844654519861926082882008535795057921388742882964714066019815333734553492430366340662759624021553561779818066401388895200746276689711809748632731498219072818756103515625
      ],
      [
        131,
        0,
        88877414080808551682502152002327242728815535339554682853455406122965937025190057143239569447537251382113684017256348801892470593253685242389243279413552916771454423014917594949755459276089233769247339822318094373795484489560241433778118606314507702039019184793105804484121583376174400344154493509251213923686980331743403429552005895522784993987602830627004645010339256718749875708136966788602589793640221766464254810083372136706676427655465427717714975966721889483070097034888103134450017020502585863914915821132110365938526054569074430497137539060341105893962915992503561060409844683845237269407884709538561022457434414187602182359147425799322457705080943877078716068101753869156329841963228821647201603607623469194400815558545806886968146567449987748626821425778829759621118135000033228980783981194162425943838184797944758580260157308908149105062238103193872913101142494785253168568827110637674004438148609798823734531081229043664202557398304129010804396935552016248834682177301925949550534620829863686009499029015229332279602374681622390382147996935680337740993160195343915418798099747319026438496901783626566970688709584835450581139294370007717983671935783017538715662677637558945017793340669271896883640875492346221416832412076644360910153709708916081928572201133137325622354581159064886915122462347910839750346452633917094014338180364238671125134191533753800697025848282022424070340144604356710195910312657866824023562470571884196521620541976665030338557878331146940934783899323356093563252393137260796853744060305106272722309655942617987915522619533529807313517835688740790836614250143295739399154303438526668820853488233589117291456063399313068781077964458680578641355744127173346924788295587540579734312878242267380279304881275348391255402097978702804739921318840549771338452577626919030281392705924590985322100176404731135528373890645982680022100454414657647977240545914996978043031840464719456890990252962896109383447125950819688859094673469216077088231711151642146222699677445481179077354721704500340003526867108828408323672973783383225885852971647506931453485131069319945956640288710655104762552164657470224735573190261520532518448763021577605000468324102136695711759954153160904335168625370650837039428270716505581618021531561245014271368858286005562401444815821394913251951603915087508442756080246566001509791329442069519080867508224193957241737809674246315589762068243741157721717704736120348842582372567528255682463864328608143647285000109374471884825851722324153342480903500708545267287072257036630765597020576380502734537003561854362487792968750
      ]
    ],
    "dps": 2452,
    "success": "0.9921817485156073132283247437585466118206013034481748448197200227916745",
    "seed_projection_error": "0.0",
    "eigen_residual_relative": "2.9337698e-2465",
    "minimum_positive_eigenvalue": "0.297907150147",
    "maximum_eigenvalue": "4.64453800479e+2371",
    "numerical_rank": 132,
    "elapsed_seconds": 52.21514704199217,
    "total_elapsed_seconds": 122.44800041700364
  }
]


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/data/additional_unit_offsets.json <==
[
  {
    "n": 12,
    "copies_k": 10,
    "offset_c": -2,
    "matrix_dimension": 5,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        255
      ],
      [
        2,
        0,
        5355
      ],
      [
        3,
        0,
        11475
      ],
      [
        4,
        0,
        2295
      ]
    ],
    "dps": 100,
    "success": "0.004852825466853840852495827798304521956323041370712714741587475046076738",
    "seed_projection_error": "1.4287342e-101",
    "eigen_residual_relative": "1.0896887e-101",
    "minimum_positive_eigenvalue": "186.147451401",
    "maximum_eigenvalue": "2846508110.6",
    "numerical_rank": 5,
    "elapsed_seconds": 0.003242457998567261
  },
  {
    "n": 12,
    "copies_k": 12,
    "offset_c": 0,
    "matrix_dimension": 10,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        990
      ],
      [
        1,
        1,
        1
      ],
      [
        2,
        0,
        78540
      ],
      [
        2,
        1,
        495
      ],
      [
        3,
        0,
        605880
      ],
      [
        3,
        1,
        19635
      ],
      [
        4,
        0,
        403920
      ],
      [
        4,
        1,
        75735
      ],
      [
        5,
        1,
        25245
      ]
    ],
    "dps": 100,
    "success": "0.172309788588720898293374978692348353049112032240267334551139651141919",
    "seed_projection_error": "3.5718356e-101",
    "eigen_residual_relative": "6.7291661e-102",
    "minimum_positive_eigenvalue": "4.2658790946",
    "maximum_eigenvalue": "22755515.419",
    "numerical_rank": 10,
    "elapsed_seconds": 0.010161917001823895
  },
  {
    "n": 12,
    "copies_k": 14,
    "offset_c": 2,
    "matrix_dimension": 7,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        4095
      ],
      [
        2,
        0,
        1396395
      ],
      [
        3,
        0,
        50868675
      ],
      [
        4,
        0,
        213648435
      ],
      [
        5,
        0,
        103378275
      ],
      [
        6,
        0,
        4922775
      ]
    ],
    "dps": 100,
    "success": "0.7026751682802330944187625398662945353883335208496558063631765177776221",
    "seed_projection_error": "1.4287342e-101",
    "eigen_residual_relative": "3.5282891e-102",
    "minimum_positive_eigenvalue": "0.688593574097",
    "maximum_eigenvalue": "355554.928422",
    "numerical_rank": 7,
    "elapsed_seconds": 0.0037217909994069487
  },
  {
    "n": 12,
    "copies_k": 16,
    "offset_c": 4,
    "matrix_dimension": 16,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        16510
      ],
      [
        1,
        1,
        1
      ],
      [
        2,
        0,
        22882860
      ],
      [
        2,
        1,
        8255
      ],
      [
        3,
        0,
        3445504920
      ],
      [
        3,
        1,
        5720715
      ],
      [
        4,
        0,
        62019088560
      ],
      [
        4,
        1,
        430688115
      ],
      [
        5,
        0,
        140043103200
      ],
      [
        5,
        1,
        3876193035
      ],
      [
        6,
        0,
        40012315200
      ],
      [
        6,
        1,
        4376346975
      ],
      [
        7,
        0,
        1260230400
      ],
      [
        7,
        1,
        625192425
      ],
      [
        8,
        1,
        9845550
      ]
    ],
    "dps": 100,
    "success": "0.9361080296838396037441456829344551215616098721625029564448567522118983",
    "seed_projection_error": "4.2862027e-101",
    "eigen_residual_relative": "1.3926293e-101",
    "minimum_positive_eigenvalue": "0.364380766293",
    "maximum_eigenvalue": "355554.928422",
    "numerical_rank": 16,
    "elapsed_seconds": 0.03499066599761136
  },
  {
    "n": 12,
    "copies_k": 18,
    "offset_c": 6,
    "matrix_dimension": 9,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        65535
      ],
      [
        2,
        0,
        357886635
      ],
      [
        3,
        0,
        209363681475
      ],
      [
        4,
        0,
        14278603076595
      ],
      [
        5,
        0,
        117453025307475
      ],
      [
        6,
        0,
        117453025307475
      ],
      [
        7,
        0,
        13872404563875
      ],
      [
        8,
        0,
        163204759575
      ]
    ],
    "dps": 100,
    "success": "0.9843510733628898461138054290223529281280966895377771395653869819793376",
    "seed_projection_error": "2.8574685e-101",
    "eigen_residual_relative": "1.8098138e-101",
    "minimum_positive_eigenvalue": "0.30721831118",
    "maximum_eigenvalue": "641.234293074",
    "numerical_rank": 9,
    "elapsed_seconds": 0.007627458006027155
  },
  {
    "n": 24,
    "copies_k": 22,
    "offset_c": -2,
    "matrix_dimension": 11,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        1048575
      ],
      [
        2,
        0,
        91625532075
      ],
      [
        3,
        0,
        857811320647875
      ],
      [
        4,
        0,
        936901524411609075
      ],
      [
        5,
        0,
        123761669111791585875
      ],
      [
        6,
        0,
        2009653769862901465875
      ],
      [
        7,
        0,
        4035131585157794281875
      ],
      [
        8,
        0,
        996914862215455057875
      ],
      [
        9,
        0,
        29263645661901811875
      ],
      [
        10,
        0,
        85817142703524375
      ]
    ],
    "dps": 109,
    "success": "0.004857236888137430953281396014837750587827326120918680134453347645294568",
    "seed_projection_error": "5.3224498e-110",
    "eigen_residual_relative": "8.0019258e-112",
    "minimum_positive_eigenvalue": "185.90519412",
    "maximum_eigenvalue": "2.81176624147e+28",
    "numerical_rank": 11,
    "elapsed_seconds": 0.009986874996684492
  },
  {
    "n": 24,
    "copies_k": 24,
    "offset_c": 0,
    "matrix_dimension": 24,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        4196350
      ],
      [
        1,
        1,
        1
      ],
      [
        2,
        0,
        1468160189100
      ],
      [
        2,
        1,
        2098175
      ],
      [
        3,
        0,
        55088306615410200
      ],
      [
        3,
        1,
        367040047275
      ],
      [
        4,
        0,
        241617312815189137200
      ],
      [
        4,
        1,
        6886038326926275
      ],
      [
        5,
        0,
        128680704341250730812000
      ],
      [
        5,
        1,
        15101082050949321075
      ],
      [
        6,
        0,
        8492926486522548233592000
      ],
      [
        6,
        1,
        4021272010664085337875
      ],
      [
        7,
        0,
        70484602494446975103984000
      ],
      [
        7,
        1,
        132701976351914816149875
      ],
      [
        8,
        0,
        74630755582355620698336000
      ],
      [
        8,
        1,
        550660956987866992999875
      ],
      [
        9,
        0,
        10223391175665153520320000
      ],
      [
        9,
        1,
        291526388993576643352875
      ],
      [
        10,
        0,
        179883715700853141120000
      ],
      [
        10,
        1,
        19967560889971002969375
      ],
      [
        11,
        0,
        351507016513635840000
      ],
      [
        11,
        1,
        175667691114114395625
      ],
      [
        12,
        1,
        171634285407048750
      ]
    ],
    "dps": 109,
    "success": "0.1761420252853009600847820734328330114444493057092969031612230162116183",
    "seed_projection_error": "3.9918374e-110",
    "eigen_residual_relative": "9.6748931e-112",
    "minimum_positive_eigenvalue": "4.12920933555",
    "maximum_eigenvalue": "2.81176624147e+28",
    "numerical_rank": 24,
    "elapsed_seconds": 0.09144883300177753
  },
  {
    "n": 24,
    "copies_k": 26,
    "offset_c": 2,
    "matrix_dimension": 13,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        16777215
      ],
      [
        2,
        0,
        23456241068715
      ],
      [
        3,
        0,
        3513661139803975875
      ],
      [
        4,
        0,
        61405444811442243186675
      ],
      [
        5,
        0,
        129813091152189271201249875
      ],
      [
        6,
        0,
        33757585275338362382382169875
      ],
      [
        7,
        0,
        1088482769311107039022480201875
      ],
      [
        8,
        0,
        4366736756883382356549008809875
      ],
      [
        9,
        0,
        2179095641888967712172205961875
      ],
      [
        10,
        0,
        134196505805478950016470161875
      ],
      [
        11,
        0,
        983364722560910723129971875
      ],
      [
        12,
        0,
        720413716161839357604375
      ]
    ],
    "dps": 101,
    "success": "0.7026334427485831102259537586149722954920689279632139395015360430168956",
    "seed_projection_error": "7.1436712e-102",
    "eigen_residual_relative": "7.8657603e-104",
    "minimum_positive_eigenvalue": "0.6885375508",
    "maximum_eigenvalue": "8.38278476996e+20",
    "numerical_rank": 13,
    "elapsed_seconds": 0.01651354100613389
  },
  {
    "n": 24,
    "copies_k": 28,
    "offset_c": 4,
    "matrix_dimension": 26,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        67100670
      ],
      [
        1,
        1,
        1
      ],
      [
        2,
        0,
        375162485263020
      ],
      [
        2,
        1,
        33550335
      ],
      [
        3,
        0,
        224682347070548092440
      ],
      [
        3,
        1,
        93790621315755
      ],
      [
        4,
        0,
        15691066178250176949034800
      ],
      [
        4,
        1,
        28085293383818511555
      ],
      [
        5,
        0,
        132427536910180445005676604000
      ],
      [
        5,
        1,
        980691636140636059314675
      ],
      [
        6,
        0,
        137215948482900937921913608824000
      ],
      [
        6,
        1,
        4138360528443138906427393875
      ],
      [
        7,
        0,
        17561480524732849173092785809648000
      ],
      [
        7,
        1,
        2143999195045327155029900137875
      ],
      [
        8,
        0,
        277540260841856400657113438481888000
      ],
      [
        8,
        1,
        137199066599475384164787389137875
      ],
      [
        9,
        0,
        537700309654477175441374372009920000
      ],
      [
        9,
        1,
        1084141643913501565066849369069875
      ],
      [
        10,
        0,
        125095477710425774931619844123520000
      ],
      [
        10,
        1,
        1050195917293900733283934320331875
      ],
      [
        11,
        0,
        3300027257627255420765740880640000
      ],
      [
        11,
        1,
        122163552451587670831660004026875
      ],
      [
        12,
        0,
        8058674621800379537889477120000
      ],
      [
        12,
        1,
        1611341434388308310920771914375
      ],
      [
        13,
        1,
        1967449858837983285617548125
      ]
    ],
    "dps": 100,
    "success": "0.9357547794908301099899191576220046374478364449350734288355189791575067",
    "seed_projection_error": "1.4287342e-101",
    "eigen_residual_relative": "1.0079227e-101",
    "minimum_positive_eigenvalue": "0.367264853757",
    "maximum_eigenvalue": "4.09165839879e+17",
    "numerical_rank": 26,
    "elapsed_seconds": 0.1282464579999214
  },
  {
    "n": 24,
    "copies_k": 30,
    "offset_c": 6,
    "matrix_dimension": 15,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        268435455
      ],
      [
        2,
        0,
        6004799391312555
      ],
      [
        3,
        0,
        14391972917131409633475
      ],
      [
        4,
        0,
        4024286345482868187994206195
      ],
      [
        5,
        0,
        136121485635958016458904024545875
      ],
      [
        6,
        0,
        566401501731221306485499646135385875
      ],
      [
        7,
        0,
        292276554456343215122261569366004041875
      ],
      [
        8,
        0,
        18777908986895179973913769768326447913875
      ],
      [
        9,
        0,
        150480503525118908010130894718780438761875
      ],
      [
        10,
        0,
        150480503525118908010130894718780438761875
      ],
      [
        11,
        0,
        18745739325307924544496032317190528521875
      ],
      [
        12,
        0,
        288395989620121916069169727956777361875
      ],
      [
        13,
        0,
        528133298046859814557141486918771875
      ],
      [
        14,
        0,
        96709997811181068404530578084375
      ]
    ],
    "dps": 100,
    "success": "0.9843472890231265201963575288793932227926474798421549174450547923832728",
    "seed_projection_error": "6.4293041e-101",
    "eigen_residual_relative": "2.3062718e-102",
    "minimum_positive_eigenvalue": "0.30721674897",
    "maximum_eigenvalue": "3.99210549639e+14",
    "numerical_rank": 15,
    "elapsed_seconds": 0.02678654198825825
  },
  {
    "n": 256,
    "copies_k": 254,
    "offset_c": -2,
    "matrix_dimension": 127,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        7237005577332262213973186563042994240829374041602535252466099000494570602495
      ],
      [
        2,
        0,
        4364520810528189160017586262436798869622189394724086385977721824128178395203217320853805013845383381799914331236401188828288619039319649487565299034795
      ],
      [
        3,
        0,
        282018405787278844769610357459386653946810407568921881383087891719645718652974421703959455254543777747579404994110471869051349434480158078575819934833882531317935118775714479048236920683981731866864091647558106401606478868675
      ],
      [
        4,
        0,
        2126009141242593890770684621150797243177390499415741284610615849941172720461013990347105278507642849059463379930906215054412710970182573165891403893995178887024598849605039855248670500070781596162986828154946427335015339288799096268425794704594723377953674378272622579300433677164813345494658920435
      ],
      [
        5,
        0,
        1938752521753027369159535128093254460862850996074129186209072939195296513063721383443153500504149419832381208000799708179943388188115908718062430427732418715653499876554031279817853898950857783131004780483812917784992659763559098956702577689614713143091118226878580482460071635101987860281051417120959596784404698768072434937531063288828223569007708517428895915187272275
      ],
      [
        6,
        0,
        217490743008954102995798501691167126024959545081587285227597559949137859926878032537371242519103812422683637602727277298437274159760489405201781257156242209371055817272652517824063015706128314134735107637502796509437014172573373256203840678503613700059024280089446272057222439177290757068580023225241884731121557977144200088211578083972672403348853003271903971958325339918089783434671819299625098054717267976526334003780338043655105229504275
      ],
      [
        7,
        0,
        3025770715762523376192741530178444754356086059562181580704737127449015340077243172184817244983989725970079050369870555130393803646676380673596140332032798071550739142776746227101802865270655936307117122209182450658218425608771354973684498231491329916793553829538188979559776165629018183601214994165686587606198803318087027357563873800703696135136080158173495949109828895475812010743664517740379468197743007908117094814448157333059576553125933979856499259411823255464816393602567431811065362354291857229443401875
      ],
      [
        8,
        0,
        5241249125330789665214802792702593891541153911937514168724033669993392721399214475857835699333786764214013940539563088695798450985317953212378432157038227436002952135422060094490284037707521891894949721315496018463790802763228238511171912401388576804253062341893932738904584235011027109490615298904940569906916579146375552074607460457629940791159527454792991661054238756748516281354252182194802739613913319775694892982584692733574366351125708865281789220822213960826450357128417078377380417889567230632082737299266644574064645740525920627541195651884358511647068804383634135849875
      ],
      [
        9,
        0,
        1132642567620227487204741728938404459532465348809380167640381999342580522375257177681376120417713908098593298153935232025692107921081954322220428611328697215271181012369774732006417902204222975390947719005025771466853487778136384985960101502779770941227307278215704827683928083692439072594519253401101515105294788306615684026479086098870367784921405760252479704460529802653681044218812512145719979407373380180780300769041256097571274800960213274711400441571557539944435562884123310204883645787895948356552253009494702330139411887734866702328142123773641667996784146366119723802601966198576022663455354091633499663262624256106453523372942005268201875
      ],
      [
        10,
        0,
        30565832661944825703115392366755918720746591898868901745201636975950741240919462533953964427045366318940042902818139753327725701303977116346632815052886973917724554248056698827182938343590760360196267018209248115393376498385818473576129464158355498983893249188196145466476930717042184459781663806823830554408161970948800549340169043187245966645821812281794062651534971667913406370501904011658575077643526160443150921474045553438795462128162277884329297453328393770231201858987353000193776314648892980121763993804528029069128841705931676262604245497563020444705183683442324344442164168282793259901457332649846130937852411347185967862477676546627814890197750856437317100360116973659074355959972066317048880347485801875
      ],
      [
        11,
        0,
        103056973088026084262534248759981869618933598157066524208150600655488032080586822145425845620308707100004117785884529826296360145315426577023263094462809651209747357701220837998346915743947696238595095070391392785214501344437052782695453992518075766475984361167459234552129424475457800608612781037766919745381192868128707589509231049544778992198413208615713652284739212067040627769511924025394662572677042586326720526268125415427501292308419987633924274616679422305738241281692349374243367124633583575652262639144424364191426654468362480810971362483238165361974007856729382863117804145042969043278825080381734117485793925710408691104363021778836413437769778181995583163728292662931240192368856656340886836865631958157794743294410889295328940109307698282535879272728126719887631721875
      ],
      [
        12,
        0,
        43423265416457721268477745104210931888010353663245923721775282203293421705158194901714051832643654008861747144627345634090112912593153602045741221006407858113189109743405628515272137229067565882554684501125407798790353930807649083271594150161617659583065439632677300078790822661531383657792885870972563330007790163500947909854340289833036507775690061850883359853554471189417833655980605031003989104736122643396731429831867505242387653794845025319347277919277753286836108847368657514709787200341913527102298113445443420861263780408316761897706816571553380994058077225656719285037426171952006374229441062939951613804368774342887900801589369044254398614168341720866050494183569068410822137997593988697920787016937480468106517642572512272657999346608308877849150087543555785860094481954957535802048927667611989659255167981766582402422786674316936041875
      ],
      [
        13,
        0,
        2286780944434090062252947058552997295901504793140699342088237696606567531071774393820129697182636865966017977435925611769198193943636320025358851000542869642907647989344712944346853227473723183325555846059991195942479224871061801336726075359923363654719440414027795472658855721628280760889387523239171228186835625404746334974196877824872013433553366154040792896054980265279487739336834759805070311322067643836126206944295480335335430193495476495937154795298153679350808937633474545035988992239783237058357947074519828115376149760435087955056077045474301884748261718763089102698968393619418472313690098462390773303201117569796607617161427411464762237616845215729976856185220812539255602064614273512447562064099559279320314584575213229891982745930616661741371240079186052086921429617747267658224446854093813930091430685037969390481213127972515065375738201177468709598603620933226479781638235694489500744868380521875
      ],
      [
        14,
        0,
        15052552597546099929666643893393176392683251608009591290294126374279679256654614835931989325740926979482488074814903602940965213031683762312019988035772269316142302823162878852512004847246978447827622827495222072565942005957154332262882554604613794230681179585092281946653403046377147531317453690831709135344206152916915306204922567698401801411765914868595581956623881151983057646706483320905825827578176021374307273585823672613355587119246300025920829173217249888682563184377846820667357415386842074652432943723313284326813787468222814202798849403300810370802879677553916721683711916511299945135510703519970867244178114128815227950288176881011287608049393207382185427868921383892566598637641284987017581204964710570740335876200622764415032291513177230642190888992701894339137233014665358343413994355926413807598397462878904941537023613663438041928377242344665436755525839327943778017661701300718531570342459238825812186529329216960768148713372381805810452190600423775516521875
      ],
      [
        15,
        0,
        12384899906440097738888941909066727088588570415634614724111712755816251772482953496382667340300686346928010576583301474496345859684267187253279526914872907959997269203014030538034727777519429339261496409469199083311869050521099053205754721015945463153151719627875542532781021607135361491016015654744677382849546804381561157758297589003681936091845822162690571995328337439807844828997675638078804397454454041325178758775443874071385180706713857772403309572177675728917878811469682217389313340051585316676647350239050420208755855154880876414392636404241072222827288380940715381042841931632549554798735001170633414442889627692920164767992545680741564039566920020994414211439146375751029823763809170619103456708900833399931183503634905916558669274324003299409209504145472021556474223426380418041069978890753014390678711035849290619649896219663483875594709663822908600712454325176031665290903007683373643166055996785694031298210149092591005544738494352631021259825156201788917742363244371539229175741734085196991940446272149941231281469826921875
      ],
      [
        16,
        0,
        1273732512991622734605900802586594108615004799476952244606529068966946234646773230769589175161850126151106488265647650536381509872544940113499400421595361483041169589652314046954770321627059903553823038260142339282432851688653685651265071007014076357019697227315993594791324526372789257773398050790708900285723711176511272221472281435646233905595682627254633141956510824679897484272507078220573058608946220499048091764662008681874339811442529238036861717078173382862898056282921854485949507606108852932272801339127756788275483228142571297820710201282698556485257735551897153871525987259407255056416083441670211312061018305974537860285128088900758898611296407898875859274605673181549763111413979806822710539571553910924979055753815417933592195240201582228641448796477744766580333158547617067930828547447849192917559942392475296601376949117021629467880847578907297578785919739480883882719315227771775594335843576193583001244648836109950596861378821578557026679656201690825487577019513934550339663022177320324606274868313156170756493438557071091311157158807041857955126850789556816303125336769691420521875
      ],
      [
        17,
        0,
        16374598794961274970711265305009623830491157956463157743899525540436279359756277151845955063201154322569285462590117424659044268050615974942749656369986143491869527802566822731933546529291367018253295157374151482701961007494713611772930290007126708015375042464761500431505127804327945424749221208568325456099950681947927922904706649223161113739150176489767930601428857926078225318213174991700682606660760870913800514895754301945503718752829981522194728628812594709252855367436153356479586605963945105923649705397457450955487407370363145052944550255485378278040767779808189515095210989239330194574723963230620735257546758565948182290336447643233153344431266593117758675961127693406642922104810046628532939329923345400352845828573501568221144424868069404188520068944188296425186838945226296404291535797533334041132748217505266774052680107499237682860999660621329646892304746371398549450271482860818212261238948331696711264947621071241913734488921507162692079233975791071811728924748006491771410132977743663098575431889615324333185404092158917251603247374405933232337452125343157840309872567102249396620129528603639381546378932559612116031064290016821004746114921875
      ],
      [
        18,
        0,
        26313066139482142603281261254523108679107325488415761413637955084666750687096874651613125500605892971828160764959366200775363914181135259932900795566697400128407032550222779146567211303637258605820056100954195340809593226785184213022698236658266130810522827725282707285619520208595239017562162851940589853765986957157644428111356211549857065733653054495112500858755787367669468281709760634889425996822621713984113030046355188447584311575484724875110397001599352334225597372581429528994641624878142408267691094672363697027162142194951043319974382568423857709630787946214916500931306598079386497966124787581012203921488433522652751257075426292476729524854076798114335660707042839745190759282932492753208412293986774397456215900562124726046522856449085198030839431195790933930931118947353619557952816951469590021702982783441987802152540479191364783960181994764266134550454806603520835923554565780146481228000694573072080361604888473375152673974719734425656792113154686660587958527329549870906525769421179909428425484665841410960919439213599408089227758061654767569737731812874459388643290415009941962608772745295417911924274951888550213723898216465323975357871928853308624428550258961368357411467946839100877207992266114921875
      ],
      [
        19,
        0,
        5285443461262971354904244657146078672413608577123335163635882723577039021787486505079980043162618463566057324841383863788271318766734993736900460215846942539558076117607431850651318842733047183833228310570893279674145314802416972231161728390588695872062300613800641219672552044803911934601874158165101007675640473364675019912141735778218735066233066973813699649922155370706287799500336434090624752100884276728021269812750092453698708979990966541486597449428786025613515551146445047883950253658421830774179911462449298027963686641259727538956974988526121482286588945730137661686372703284714406013148164856382609692194067530972066606674992062701653888766474148879123016523155774782290538840924276291286606628812855035522361419463624160208835315996903956010650721031762608200626033258983542651969725244477972452157169605281294610409555861393194891267427022971329647984677742958532817958593060419433611515965177197391710407505336498191294094285678811909381715860604391329257928019517809390077970986199261294878901698701231926038461871768673128116459469680592019578590040156672037813639045755194415979154532778267485290397541129928142454257858697652460386050450218900026820611077226177849856664422040635044038358276812693687889534594620105291107207195764103317293726815695556267394921875
      ],
      [
        20,
        0,
        132709191853275749890379443869097939209463524464850698922607437028055299714040393850415560031823581892582709021375113655520900680972882264418289275236757954389166247264095143778588904003667143973337483312352684275218557396936102437156600186647271843880347613518687556905296602320776257187879216158104315766775960164582922881090083551043286972709531221975711580103194949675881186116462832069755300912065478260627247953117452599710025951706214776473661683434346758944801327400689467300428179340979257615912826176599245693438007485361347024937401136843876411124323387484359423221955523649515996796678733045611832311853625408838765107835015595830549305199758016060532352468757181650121653733984476454679171201296309401625515301950435453130167161053976728026284129906441703617757993134744337449064895403960549823645439000389849767238651245547352769021100464740607553689736784548349222377109070516850665061557869035411082926879954609372586720000793026680063566925120699646585317562717977502109065368934707580488778199807382696407394819586557767989159423726820760222350390616702335183056217150282179611017207135611219653667308396281039111501038649488184028617564989003570420151887934069906507121620777060993596503220542179500177768645331900721250959344372085611345463579823602857614861393490733707150349136314522826468391996440911685576953218921875
      ],
      [
        21,
        0,
        416514747851689298662779759172221413847754463208177033201551266537961996482711901044661213615078391874988197209245928343630525277482172134543648051603957226926237505673665244281832652503330979976361406446165030657586045138788635257826630493440338065731744735476120677993135537686828122303836414371652817728059042698747477159448947796281866004571611773527211150471509098582692537998923706229123303439568001380660772411101420086075638588003287330594357579051552638599050543639949189114246421956910974985790323145428948403015352467889487166908026535984065824273817926004345299755159733965667101995542153510312816977390896741752342351800294519731345519963520332963059719020293710314154953943324374405438742382794387927452900682312065158429695765314741317840068938029071955144477098179870075849564745876090950301064383939581393230240306872420497273372034723592816571394064738211467785430140681032119385191590221671170047738656077365646112465902374416576368614466591803485253347667592606159962063504625067452853631702676867535350005684911741093429660552185877370837249130249166664872974129918603116026508223468202462677823055593215918214553637312095465525066574940613602132546607423969885916590652755196921790922369994083662156696455123556140083599626260150482888240480487261935815278034153881479682911824801175285805151831467084478333548634415296741776486970182039567276596908837271115370813427074921875
      ],
      [
        22,
        0,
        163406629368800431145378427033082139378272364295376479861492158375008506205850231520074414387581757521878957153216976260334302538409114226764557641150634061107967168987748717661404288703780785777597828311479270460022226094702928330513666300423610073455300718081895383540077496383691298390852492417196748422239356759827725682319382958601737577495375770284775721459546227757836328247372472654852230322134831560806438434640884206089162680933956061269307201459063619965260579110779880354364071741801942127598250121072849629455576467732383626710473855709214060861623840150421380539173678115716063728718282233599127992892182398659176991000691401195621562244780554087369259345993839230933684647768210939655489951495652968273725297523839533315610548774216705870892699864488841918363286027560214369022630449691395324389472721440971511665641012949548516839607425162797927315248024670017422498574572916956868986673260532949392481605379133187149768640499434360294143554677244472313414040222492655252571389062554724532331055712970063925804394910065010237174724016508738778650975551505531293030826730102406503321992320339765881638191493678731125066504716255024775743853166410663749702687208294155005369604776657507735627722960165995735103137453389952584657821790138764861424943656204931616568737913857695899973371878169851791958350677851618406251348355363537534952618211217683433821050998386653664621569543788029995928200737655178526506376274446811180731558694274921875
      ],
      [
        23,
        0,
        8013438742655912350963672148613712854047541348070792142594362602571248070583654487194000161462817206720369929386854431313480905824766841876856685355605059675179763136280014144491522453390370810327314173333518485240109203710676494117204186903950552443938987478423043323137668588154054329338566753039516781167337114352673774226993358725120895218723755863512540047750667132188514320420413443629632826592762438837359195046251988440782249546300337360113186937602078322279052751257832293561717781390988827972029369210070949049241417656161038955187768543458472460969329928387443285247197495667062250427247726224593207797761796333878297101833023480384829544096338237981881927159217368958982488112169714850643332782312674899175960622772981567115875852288346394112557987590764859348957403165275479599219889747063529106455437114832910215854817682258035699875726599486882685948122754375364581527454828780080627522685687494837301352313561140226363343966338714852129633122975831102562419582275769875911733332408639117133471648721806003981501591093160061265896502104392350907599326383676116572755288451356402819232089031590740818827015575251502945404240686224006106696134458537491457372056001706391098766678317171675273845757058955741570209780332327578076554766075501816805097641256958091995529444916912343053429317840250932405302841673508789786612158622644115702270355743317291848754271896646352125233675252478617528649567846366999898373222990256184201614575823348636506635921589960520795382309102969479371562594372994921875
      ],
      [
        24,
        0,
        49122239488402198305421609335833566257222152064241021913097911527848591257285463508110010452881162914945151256068200573785282798830689741479785687759633749740970891352933286570753589305647130506069641993265338274975582603253663870474991431345866436706229761048712354094080622092049479879843280508278555391743098799182656569283290021957182669919976222936129368413589566428413669711987622293276374983920650886315846469575444478586899373932957996145399209215619927295697713967812668493730020187938330255739077448946694849121199036138116512083093399564380760419391892961731255324694428767690031737755204718947788932769570857712909495521241017448989019393082187980849259754416918739442781719176956445455439775156874304407021720411114897136505813667532273702904274861056838128576122818057070639514029967071368396164533512036341639167417676869330134835027232148340088383133879063053883718557906850344909086064289731075083037995846748510279739528221383926628056997798663790672800158060926423809368268543626490607077950422767110627960630997601862705932383301729947684886207984182696451318581765744892801872912686967675468104054388953040376414757422636281087427519245895483738016142286467066069042472279393433435573187611077181189300345190028612071608322649952907769624631441943126694996997017214528982396070213642212068422977690267295513236997069127292678740867925778779824298048697209851540321789939414070272742511783899038345589723235253947062142545335182877449611679252713897629215735046171568457382163870875711045231772660041832738817928869302103652506536170524034921875
      ],
      [
        25,
        0,
        37639807608415006206746930964700473858891514982081448233542570750923837187728651992227209511091318593847833821353649232133417153863418635822386818029357808419436402682580109146705526887005464643464611314119354195258326759585351758578596184005316252941632338996225753099656496927529229818556887447460848232800870349140886044681007215409723005135004643221732686027234164048611598825877590186523609234252639645400194567752853298231850540854042361492265783636639962858430181240948811115111821589435907197371703069058206416255926093202393314487762475054622613962516638876950366765007340637763152697299305158173578426341394471099325461299905541276588522636428183062948238015318554156139798022152689851387059684432605214595599114944617824838643189623436623099255706115683985358202262905841674975814357830766363815741932844801366442270765700231307063928672020074619435445783364964133541208338277897941320014215430361913117436030203573054677405253903805737296601642172117130382071096737485985175021983281197315136552457568939117402113522866882766047528229902701708753734467349938616623180064618880816660667741995163880255836882552064293578298409474340369464477935291671596828564730302326205879312044984737258840112724034517537723455656422837117664690437135005480844257773501410233188619939121531761923515105953264260960770066962072934211030972867425618700834974062083625977941586202874756251281629664554082137377485891716865121593857860914102839939351544654787115800672022227074943758201318780436989350767428402519112311394598851738125305670859636551820929201279259907959598590886490054199018880721750201705326145672875394921875
      ],
      [
        26,
        0,
        3605177386155451458503632612926630290533009695778545493648199178280818189651806642972981244068368067581438214805149111794746105325008386651087210260726940566964127703852782856306274864456943081198701666703426163651623971320959716040652610565428934463134899502489138198848597541383940816671650713250092647279986425606089562745149346009708373982553338025241568352336250407499603126089563290868401791076828343779570178293794919562999964014747815844909058635088387862605306820492643457482184847747587721739066998090775137613532201221039129991793767058754294944118679802485963758408905042598520442774880313933726686131517473088314966799240152099909409855251270707861524297660263740569125392085047119708713254671545724833641121184747329230195230460056251425483093386473758738376517944135211798981565693106114681810105716261188174169615651520209177189572033883766295842938490855088107930692821976089359270074499410230311711293616349416191797580840237854686461247208205961151922634162564183884163162032316488205645111463230677200293947796781194239832576006835226384657946094976431711025059248575367509592998583268658081101842125386049011310789257306534633482954247969178876712306831617350551189813588011450793765976382349807602896055769648715373280763041688559609473336927687481081752876979744830050421566124047051243447465324392577019910719580211896412179984487818580371527992757329612834376695230900222919085974035079766861328846558070822638356619947531843147847350371176230401076772276325137752759434913014965247824026329614080626972628584276567923001890289414504313799356076188749927845070801569293616795351495506198339945020440745832091272381141296707016806241244843394921875
      ],
      [
        27,
        0,
        43163424292793899953936975876217806182719588094896158512885465475524438014755160862229674939542926181510658958960981732382762059127887307733344711515006209267198359865326784644030234259770581217136649606356127761185714383008215338574569623988726217954780319504793675532712719234762099705569408660026385755248145039662511320613349497670214977656279798272114623554799347156489597996988561883693496286899580567553403789905505532393863615647348023979033884309713063166926933929361214750885784027906172640834915551865832947828464338587127310678757930471840062027021384733638975877143894372734454356799402926994912488535073995798770222503607280265663396572733628299932865010972858738729298275002177788054227066814929731684229059257991676815908122109976761027125624075025851537876852631145287061604252339663079557578540806255067220760119888288145754655598255485395500272196560847111515005068974081700867733351167528077339124438824402150596585730152894572549949149693372758837922615568097073528055478800265113499733440621584019484069276129014795415635249051807589805839405200140253262094591577765395008816897045358660147175657636711737185289979662883601226797168033766424298408739749940913814513040835669693430973242147655788943960550006687532132084831165889940783961144064746920518403165869472743391242822595321959442655312631921079031814210446350088591380786674530728967757660329037448739410425441797251849733927364414577362188107096002873423799780707510978406581389891643376548370740653723638857917012969883662492158073655657481458155366460246522299654106320351305078559412982585962873276798690438480008281001586458476969611839830281566803413798597373948217831918037843358964190914524726325646393657553194695885208943889794921875
      ],
      [
        28,
        0,
        64597417484012329926794214389013181035879342302707947059688562026789084762264458643316234723968325000195236872950816583434985679036249277049021140266249555407241117370501377007440739383575217996425067997772804843452358524149142670594453446004598679955626079164083347295632958573642682255782205824251994451729693118854335682018502758625808764820925280583260911576678243954126480231649508181612522041536741262152447676219202759159250218571215200932854614582257946078913847415116050350444242355032677753653001689708145842822873459235710698552265690764002911935237944159519468949411467485429072374822066835051112614258154875370222440342834915471248972659634487992612544545118778770199330734266635370590120416056398960441309910129995729940903607941721120589352073093262078917172075732873108540837091955810070329107246545898528661273169579346466983634385857784837754182997075645613429541387525839239577907860048070696170087133625543026257578291927581273251673761319446994120806139531271966216470569519942824906741328827128270758808246808185483910719961140159850142633719873596454954198034273027720975385402424733835906950700113709031823974501643060006068271898663538291578904904738843882753231280846294354358557677956100779224574891423953898639927417714701918603475875731093227724425347353853943497433801865477141962864408625376692061104777246015790410357909728513422215431431582935216599059484483183627629729191216662927529090495932194174799966034680208607337072599948954271262140347875543963003356623219687291898891902742321410173441557227885161096715390144071545110899479336469967657391452230889314911878825779262625244390360783868710263677201109679716929422063291350400762443289098892527587478249100005189885057817884498794058396762392047897868256898931205478010060049794921875
      ],
      [
        29,
        0,
        12084381644298600031378035379276628104438758281584492141603651293629078314988304009071358321164559537112122762666171217633131790088933557715871455507312177751375088589065092232874041563850439796710403367882263733230388217298037457209873554317486930977117469949461494822733396864777710713140673853179696444887199833585735935139654649607699412217954159757976090498297975749834885878619826974220407036619497362271906591172395884373235824928222171941892859586838555530769398801767688959152190672193364504986495265388460884098003501974039011849957329012661591451127177321726339272327943633938688088498767119933070172903936932960200448502078699968738551317366946402718098272944589958562730610101003618569377392907344487557587925393785172355800313213286039160466608004658455911359720216219327982981126088798398514677487966337415815297734858183797954763333407150284299250901635148383732030850033010476817034796892714669225624691770089279917824435638940461187749175439411027626011888714588492567201447225288908599572499252887848999413593183462880797724941972798113754452852114179623427082767362470957129768901760245770114499609638436487975868511970763496571295358309646670540231773019680384147148471213507551322563963399359537465249694319452990024783800702869124218423520599525790119652138247702442606547166734360784286139118121986702867321472374291452547703343714650180572512755739608969502292124408587205750146734325986999500745567978054433600999742380378544321321071204441282097990089939418715053678899392191798993657743020607011528560819389871494538501839739938435980778300218547389100380543697877215849557678452662009420553991813572906731020756520496517394892797639218073302526272134111518976103669141665786961250970998050392620059354104756276816157732518437317106989758697114795257960915530742030037428932396479888751889794921875
      ],
      [
        30,
        0,
        282581497211557132537007253910136371275685258262309201842940202174430009815040078350954494053494293527749319566288790521066001524399131236369172211791713829719470376446461253545912508824908020014351762043135696281737588325711081545100747228512398200004462856912085896331051130713005870520383583099615129900282616969399207575668798017644319270386457766306340913560905852602408939966585987154394613317797541852439173152975473370155677084372497033439024662383167049918544862532013346058613498521636590095340511975184498407782121772696535285198011559836229121326626232211055609539560191238273897512111033170527423705153326907498210419351225812245796934761509182428373788196657118415490986554412687703497078453271612192266135453370531314210440128269125242018365577422033591802986155294984699277241884544716334222977951442593931969621097569963909226770985613235034818249474959312611834691788751913101006372974362700424328921480755046444192878247776974207641064747413558153336065048908944287490611951576303986683230638578334209256055565913079017070670274749556980626084509398776450656318163031040768708515100687970414693359445558856283959440559413694441043146251012371659204702033302646995242794316013061640013117096209977498519281915472291911132485045773311248072571131275690279073829268891034027329141943497900697612269775432540992610861676047872277561271133010502785572284097056921283669370539394465937538900443940704594779605397682237058604533479462632368856210521393208292769399219131044104635870827668405137758141385473692149459583019386710776710958301405847512234045483543101212281663110545692476692006446331657200700631110839030434027126982506709468429603924810484015706774226388576525394293779253464512670061966743181906509718693940607018044119566997517049674507253865586408740160156501223297580985465779276932234452748373470939230055662078866182348955849276783889794921875
      ],
      [
        31,
        0,
        825986642092847456215017732434453677782588488582406117869144648147399218719755379998818019051318874288289491638663432513761055048812107882273639486468146227553361327623805769929658335258797446076188290139923171656203593651623133215145367496529810056270750267462056836441204842497698283238826118512389474395439531835364020432352710672398730480064742350449506257134354628735754164239129949607604080085084080732809552322547405532614947607270202777230460807348331956190605616727528414110471714049669426674196659829709380132315013456684970792571846363895443608429914200850671800127332439832622812905667924067472150665010375222847101232114648447294440209979531888668482925222332254694148234044750422042799701213663395363004024880401104543988706431893829216062372996738231541130606771412697996551259015436667806062536772674878022070838279849515272266256615189070553713911632557097310062652499060832910030217702990698851076712031958320473706456408310676188005787072119622272607113438690148582800032336537568980039649985126782434780767447575144288018602468860367488813891731940420157790226259469180695110270240661121028497297020171984390984425339033399995250189527508055071315224185910900221022064484751329514838672919781141315358903725665814897087544041770004580608171930875733854488667103281474051244394311478860177490744330934481072977932202532434112458022471492559611487832749448965227360469234224247561422617025448963586511437727920478099538056561123405720533894405983164674482905578454248255904192262744105067734319101934822828752507164875660873966723351645475194377702884767379093174636055103223998249616088695568039610377012917835335403629206108448945069992208906498326848205471598852893257261304549907054656966914238097757767521850673770278896330999172169342183660917494262628995307162958828000066163987900580009051591774848941592071111672062973913583326527649055078742516491003734783209152698393463852134409174289794921875
      ],
      [
        32,
        0,
        301795207528304935799298409541435476576272135789953406391441647441029698962524074177231767351526316723056155185256033460342236459773826418817636468293527069643706938220293021769543428547314149274169390434671871383978510312467972506986753162465373634592197798177101141928133245777262183001462524023136572328076974014613727040197035008978811901970079512604379914117114607761045059198945081183660568364787704918724877610803100054074615017639655961372744122243698800052667134679595655484590552939623295511632590521330694027421167878355662921327956671035488362217985990317183731994387514759691815956536051503912257009142318809226786662912998771220199691524003111153542740688469704214760412043519443798237773918492936308752514597412507315178906170529216883001346750369414645186233068701024287126661112327600776252661703216387411031648747635521270772122096690859757535831025372378366593765862696743985071059904061629239808442664375269135800535659796806247848008502003891101907218527047990806605084657309463603088978982099113123428905017320367267268571743593236312228657100061529609062511613641771762437450888547051427714851420575670147136996283170683380656664848412375812453608377689590053608255021667845966419717957786151252466195976453201900081113804574698084067457395184380259530784406301588633665514516205556089116866137593153411284098091889729988813612790057396102850577063361976716194188861002897719649480684461227296498115803923829111901783224381700662165307154461773114392290642011664061546610009768306872918625478494434268485610760758520906032209047670822818950488593335981354756333003368077783805904831722934869489170934522854496222025470246674567959818090521389780207854370682544997744941867475736061866891242051967035436409434947255551687427776030816920148053842470312753827245817026973082166228281766149097662982455079161301164018421646884663110186006268393810107662439211230515878199279328423263405652004234048605099449094550096492580378517947462453820689794921875
      ],
      [
        33,
        0,
        13783568437268284254824959101758891640244095822946392779182834170640174710580991028872049931503266035010206117562912549476627797212624131605792195818563279212270721873837904201868212064903689971665545332335562696201531154956138152100044212264004645193067574633463578757631005435330842890571239052505871586326945583251763392775002749355395037694445978657858058080878144902876537079174301785061906534699154744616563518479467282710141687525452389510545090034059539513044237813330483078809145383344189715104939284714150872714848358239088964474463700671686807227666048284101797562758165145995768773749782733792347481822506659911359052721974308771990669307038330923380587636681176685432500351980892733753909916059995571605066997210068152711980822035165728341714287561637699460574079384400415213505894013743680522488120038889623255122696457176848739600181689689487562029358498648321053065991616385348925929957704403012032591629977926311371552871077368089230044684671877522317221757458605825145591045907681095027739910273568625525518186677777428106791640002479319655304314977942871175793045788292927614874417798868657788483105695274914988577300017283896532496274573728740666308122461897084940228002282648547929686930981562067981864934879701414580040899007392641385250647393712990442948319922522322057822282362403709365399397164020624683401859517514198772160140476631200760977349511050716213447583896924856301591516245194998630724693359877377530521096095091144584382753013104881542684629509428142182255946019511754824610219038663648041854195001264560268741809822620263392442710021402606717030975004693849688958566129410785844926010426066241337557509145133123705334061045170430711703763399662293692903896199536725047732641658499463872359967505501751547982874270774327126400949977794950222673804098864310652199988141204178035365279820411904748114191729168481919388510780003682213534307610914674234683639827785630134453312849856990647960019888181760051360315680937360990012241192083531093801748347430914394514793014230289794921875
      ],
      [
        34,
        0,
        78690265001963783550551300824258324053814114034752939772724289365617266586975075630985638706589295001360410952384000019473317835762326032508592820614566201309935143215645874306979743694149640683295879844229751568625927447963947434860678976813444763175590984430466926729364735153061213352967386081700992278669700698848139936160065304941914141375346980358000031706568389380794918568360276540649588211678212964916188467258615464925515628434619746649010305985473972394575920270286365745864988577177161866453323701618011642646997580319958469979008837580170543354885010784239027016441940959974386492470006571444568835543799888019201138534766964327562890572141013623373606407054745410601180101638897062263876788800704756113082437966923749440031761605864876742196018343622912751714432437260281079688223990727786748696019429629553702801174185969675715932162343284100858112986265128888800881579117448993856723523373299343314060544165262559963713476330885170902615922775887359390135995513532581678906800575122810324420546878137260886880719242617718662075878278196125036484048503793102658348049551197657799408849758858756016296395050033731608654768615720959828657339481577989090888771228065093028839296378145747035480295852354087249817749317685888649658401153876080894085795003174936041176780043564300698636940726899870573625432155397211149540234844450071337473477157935333263805190213728935898623732902486634656536739308112452950330330652418518768212712852170658361694711299759911004906050012042509109405357225141723679084450547747447193248709804237110264825253046077569779060255684848588481095995412092772001387057725324388800390839964389779686252822751537211161063581860116817566088852165375782398611859940670847358979820538680850807174547520158631345466611419185203108553168187972583107473608692068136661878606530182049359649430373303210393275797798067791443875968250422202553794218052272577835814595713401410383181222968128404754681568330617084639156539240336398287272818262755822102370500430602407540503526101534068990770152947746970904955135572866004001750289794921875
      ],
      [
        35,
        0,
        56155249582871010693787076532750245804419842118479072955586529987412859327253537556422019785590377657895921529259941897459961098418839253486509745672779014914505054906797803761682112395162604564695696553254945525173856499493551220858029533213636614350881583116978842544599854593984025531107630735837648936816597606862962368999133055756865020102437117308125627680982269684957067061357427032598269510615346274500019526634029086531366320046714957199775470013674388033656132742174991665795950187393808235515825375200031634926596510227564915389514896696711978061632319113658250533273772991653622156300885697391628015745455377442497528053017277475083244959317864411983520081684288363742962589709303110760200372272874328792016319831124123191622501844259550875420218830689926521046937029420274498927263129186423599515821767927709820481177011170652806432070858684236469293457089518921634822129688311014589092779501935373255810055113624811914646034491892000683546016065429124767138442464416245559863831327734335316387435715751320412941458598223487113029896245023151643501192140463250928534388799403636750655178092399346184098412656704620846504664642960567869707733508215766897497652498693459504979157801979599245781292480860038856412494642095952397085756046929375235594260807658268592290823655714702130128318428834376729379952225159933696461185510809974502559093187620549727952524040808631561801088945352860510402193376981251787902385788625736570347446905060470743955602315092228026333833318810506646932525386871882163122013747404002038290592580876094162648902823697955963196827058198347897937984303073118346096538115274455151071789876265298133855462242356760587387829623317299246855428351244498647218540553154284096705225737764127885062597350485348468862307692682052893758959920218576452267826546614447264550716031026540708823236496865281271196238561686784772243250883199424850370700351943874403701076269630027205930000611693743276596066097107547331625937368734137180632937503587153808484736955560643602243815092001696326138398363048261796132118189605031990937655440770671147255309994387934840720978191318289794921875
      ],
      [
        36,
        0,
        5009215650102891560421962404160204585154457594639211456360992945787008727855143188928821421733180918029390496054867242586444908635840119451741283712780917831605313239329490359088631507158452277986254766334366914311372644068665018263015522119131112771337686468406013068083732695861460767634016273655358634488655487946646754792738607791105486742725948548251837363907357054934692766246707579959473578787237191329293279006947656133909554989343125868974136099424656398157809515158142016326491696711460208865655501425451443532177661027060556658650774566199647360078035189259489352449005679897070685676548355673021872835505746158613640493581349756367745925685944472575682553581394861067899220468814352876052796524312859374540874009397799598567956373539642764951109747835270250396715464117692536199345620949089641713930166169675933742529371260432952238129974997878197164148693491368546241222645841683113481779897244992264940446990672028546847431553168521378683529253541446668342779513427273904590533628758255539950758003199467617258987689658761883414715593850427453616115331452324667932524728320008222921337654770038265145644201303062686608735234909160853533100710730421538539816248096591468800953878486200178891961816999950637464436104288682301767904880293609971475113479270853778720915862954668982073665725683972425154766554668908640657152489323705701661602074394963032039505240002464774589275103959964598294341671099503430138770337785270854715685435142342270621939842756957811031393279426498213267999494534264022921500771190693212171032141105768867345398509721382136473446083325363590073180809032586009768150490793305446035305489655076491811721313324397732640019101784465336441440743390669490695771753225658658813125493560969208402366661474961836283223664713408501481293840971251259009484355737377344547895023676626889412854607653184311549236046051727878668644818122698700285792392111413301393930409087969262829124396698170328980612698008454020567667257948721488060457952137956369985757568966003678704853999970354989540916279938478879191877306520016873597345117918240362780262324462039675702180858792957623466505715296840876100862903634308211670289794921875
      ],
      [
        37,
        0,
        55854620929124652312877736745990509247041622184266055407304486315551603399717381809941964439077689107141241216617039202540083644509362584299724679069623180603555480167164649961102937124908459681795466231505597493447714555898032083199348839082681246526339550521719299173618817115557446775326177666097192287761462355866317949523307205359714348661640209877926726526239610042711097361527150173217624174656122860062373615854813128023931367627267508075114021058972069259628362335649889894893369713332429443362674091126492892785868538139738497526107338986703686768325619778760795321991900017437157678704651676522782690159723552548733250787537974486087000439860192675924450432099763020845472372942070633091517294399875660916611735874909445558950095172833849673683650694566364984587845571804392135109489031638113603991985701907217336340737935757456373716789908198293084004043091353078790968459812755194516526125457525834150758442420626732051993828863260040492261804637610962470474228619192598139752652870800980412498570428231366621822705776039764175048598602894480976361038053071476943160710021651445877672383932986884019634070751198024087723022425857417780520362732817062518645870296341977893531093033347983751559830839874507449379475188439490208928945433615371447612584207986677738221128239758635108342553282298929157484797444570440235432751166066711223688000522025919816941786413540313429170962622531390155109084103411411103822128228707684647918518081437809148097417536964507276258802414070783195931796037871115715679543828291538383280837199707880196197170615471132744408027703058179044046312284254944407670038201526162945003960220439949341825828722757589208681627897990147342967536183904970295720839016635734061784312186890766532020586569440398020744001564623245137372639626106036663622379658569610752424820804616696322369790835486064581357499631744286424289179567731602297408554936540725125211583120160141417024474621963132869617980682148559357097554279072673196031659746270303523515538360902182695783727122207866434558198074903191961727159791984163990141816302794267757684256613849779520543308316247346083429090270262268563077056219414072577277910648899509783697148340983982028809937878289794921875
      ],
      [
        38,
        0,
        77849979344091006752269242177988114034325582973866319658650849706300790823099815270408714185776294582629104082361138336006174108611956592391492253795740791717898099136190935648757609800925451623871677553326213691037720511797843143940660350358622987986823776297735321480601294512951180499163278937470531582416771035483788316400169755736506556281690515439005281632537506172899443994724241132389220033965342462812625238455551036848351331995562000191688391479398773506537949545424463707684947831356254334251528756546367399723261351462408071472796389630142274757223854574065501049574748058752065716795958790743119746916239352515646323711630228765726576280016801306904568950475144658163359384836057387899444339777524414955883272114407819524309053156093184785917087419000163187287081248140821319252264962433757474212421051151783890883257455948225163566127870864444381665109975946938710341954193370675956406843597898555056683506897521081977181561498123559358389197411825353098320641788493445381105709995484401385770080628887115485024013336208617120942964665222816311352609772098416931113330470302868276084289000279815197974938488662001902709539296177372756945394048721178824368974264841003444554902856724772604334332338502682170126498301059553743398376652098659004012933422312130319334472839366149310787248016430395547443339275509872315714145076868995034984877754392099788053317665941703362367764830652400692398230825548131529992791735017122840797719797297280320980108275849274697306021312101211026053586160904182823979910845263956475578449090480076766716361064492545609791911495609550980282906924237331518593600460393577793008260114197767712571443816675287481568535204008558236475799550103119631509006318067898835602220288381269304600836264595501805739360623269125716267301454114979923485080654052681711878001992521233255002085030226870180874007458503506917541557332563277956668401694134937668703202447640271037097147555227975941638407036914694170725122326415473662256344100811507174128291686480336260995443034086858353035223642305103678564109744576365298011759438251360735183490901784526407345174983318187902791513412946904677171712200567295246198725061572775458276605651413870237335110505983072188936559514527708932699808655057878289794921875
      ],
      [
        39,
        0,
        13563379320832841245711697811582183731011681399625417570835205054798262498940692943485956337494877828505523157572153387596078622690517909383907794085915809279100036430927400536314180621776003263804373861422603270603427128847482489502328279281170955639833953511684082894948325562958393033430288142248609167424574339518056448722853198743461224712979649028853337377410776086799205508632255858480866505814159048998431462903060248189228109160801508219077539963832221303435614153376540476383582913437810231435539525663658525245010285057779690982006115655344397290473814712095312423566728818676988913499411361253670907790288320256966279308019795959688202679222207697370056613781370493133483756888495060739925662198596181244408998376437096162200711200514186573136516204932868311500695111086984509663416227570160611082817621532991078831527969736187875002207850694503593075327384639925049527262063944865770205989226025523134766361214923488016629381860576017160335347087581530851134629932438926997965762831951378863469190404857946205924292289436539789878432220851059911660389261010999816774157222168857912719607860112929059587928771798689590210596993671443067177215626535104797493083452757065720330749917190150672193184732266905400387739264229925320660330054377519148046419619967827790283678556826557456023006958778153276435855661778323687399550812375809831978643353114372142836422391446845308286975039328307218615352169945171763917505608573356340077173883721478142602765244152202147133535392591456111574236848190278350108539965885045927960605467564435060247516643835690096196733130902948075596626960505003522381842111993641984236588399315456540394372602106793002557248160381767253577155585331543974000086142356266260175648961805169420139430054871370792276363412721292342716879619920334256295603878839760644029856689568532355466386858918668364255615221952397452134776494515990464048563880451158586634231408591942504125975384843525638422631653532933372605381933874982929097113191027762192328216028148768647953845396088928234537755627440189936008226026268861000733074034046901978347804133303771782441245996204011189096389757170897971834125990288030222954049935582073812857150691096792050104834693397888857562668094226081232217319283052453860482868629639625859842591512177364280278289794921875
      ],
      [
        40,
        0,
        295384244399597291729548323099055206120279610813957089489077541343064709192480951747145384335775601564575773578792547128477013183210879154078955340322142587579607672508627755050630883001948719454041902438081087028283289558925620366201101663659635758236743846009603940613476046572626252121125741504343262796854889308875449194701647161539894528745401059278842489435187514422891038715924250237708308107796548185276749112344567937019599669938010346566580124786056113727289737927255526410216975460317082334593448506500857657000946612022487900751044451906073293480890480342112205050838082453016222781604439104058606382072627860127321406306231248780119201867873469987849575061371159250049712036718266584825049598538562058939688167837920017365646026560587526551957820806760852233092559593712364264621370861228425809949052568287833996612118978907295666151147029542107917106551261302600417018158132360188721679578673223347931900052216902882415073683193742254469394856785235634072777423467383933777198714215021597016275735802689781875644056848423748044355940332899728869679772057027846911748733433442103568081140426673805790844075351326482951195281028034273102669571197115165697036085236030493322615105572133467430959205613341155119625352079593467820170231681684954924361255105420432703311849692279229275709916788147625227688965713652323981008299078034700887859540824906543278594281743576765280747649172964001020952756762509379408090703155491009463380115712173445556727481962744834124008502793953763482506283304896658967613823301244506097034790072290042493071314383978543810218964664418308213337892581230295148374039160428504980811424672493389766844739938839090116159796593135398280131314554152532531529821075237677794200760800588608246412723831189070238825390258257029216183401303200882879733004258830502317995050236841317922667581278274669043303022066245473088597680517420715381090776099616010725030637187610586544360554680713973859519943790112076529827723888609095964700123709045383738998960842101402721374048915354504144561013041531325297928358080945172756240926940488662540407797055613864778566064491549125624622937540017559201499703498544643321908254299187310818732386581233150157622618340988103592239478062803451404846558059128472226784738671608803577687961522635122330922269480441939185509456265770032710394838289794921875
      ],
      [
        41,
        0,
        804112398683949092347740337726679626196535513193117470733104432235518356942922046747914939527267658514787065536962960667970006413574028938296656439366780755692729781514892150739012536832978414136162905899264754880814052437170246740976708922388681969866863641738017189843609185024764506774006670899141588288483720683995638344558543684579645509072163089471558879496794848870079386540956845314403648142463382474412576361451173393703443171449128980643295132354002376146029290633052225585059520254411767545435158558925628316823278272398513320528478143456885921049428870232498061081944203463213517365015739992708216957336952787137198127195309194714856012588877257494299711718722215001870740610382067040315593305973956055752120506102794205951847910095451113227391692601768154328779001919339255322008090069054665286322504942141755613254846000971498015244627235688233378132197175445434381521502491229098330532212788925961491000365137929816501598950896236322392661672011784000534029428305647022771263239612899517970887357372623893205601317654412550755947565356539665528809908873515989110732186579652919447696650797708002691452597372005017547649785732666245611731793523925632577864690843817559159960916858835335335137337035566261668951708918791608607005941623801586005992778940023402199750447729194622703274591916582770022719734325338522222874064499388192507949265043681620586368790488336703979114873377093547989101121069908044528587819519959238661994911197476487500692406186362404919359093094762115475422390831064838732095011952655872036389143368002733657070691854099426053114920480421458236173050480524707325371443695402056288732088550861408883418024176300724418648580960037437961682297830860006584043803499787283040714995085535667986537188469680670067969310511562674143619336491604035214615494701468601382654571116591760248806903080824456263421621315620864322304796168123253790023805248817709031516341663496608746108001084311035248331985688423555152068964390350999725211205599765236622814286182707889845579217748877353024543758847709253014851200361125176792990999927489545956881113529423319020056460499487975238185555479850283708563521556094918774739875969023787370812169190622924186774893484014346166584483487960833909980232040811616501914925956369481556611103286890019171294947424839167494209344951572731030614189383607887053785149389049915019526251478289794921875
      ],
      [
        42,
        0,
        273625270294709735446887199801124045752319611075057990416541725678433212590186602708557198990858669705434104179465860557816095480693765453585947994863473153202263556560224496816200454055168284542375073433131193874755300429371096538810091587721622633510937043071006154579488559259396307953258842638524039736365416091348611421340722701473953003167221678254601700778325568225947653084931982287480661499335300978841793907604607122888266732146690654855587272847401246867415786992218397071300244203974684323652452157679054847167400382250985671850663327502969653386072689116524390992877967163214191856354167147201317859059514563809570716367883898484038926571067425260671163534443313273973173082256990378008590000996358689367011894246984313442285830982542979914620263505024326867633372680973658842640424214895070737504039450227630546154852304259812090056229612210280920740670584619714745635595650987094006869751256610897716410951179526119800286981012858614698789285320493324693966596703744856165298912298240740186342947495848172861753777434541944584609945339667448079583343828476036344038732601569484793260301500731957584959884929552237703704811748240841824383971093016442528459879841141364958178684083103301796829951189279728826562156624091041992523080912339440542997435146464155053099616842737589891771850230746086193562085470276255125409232701286409764070399541608029078669801508514802529204917846222780202418540091764077937048975403179500131795723400326286928368114078986673468931744275253257360512308477248309604457010080941305562626305183643131275095719640191729848540817447868108839394935635548018634489302932390552448533236788083684508257437483760548804400411029347588891381113627884735258515644509947698985081620016303942121386770715930642930784513953619977715944086311535183423586770639896474645664907884053999320054885385985075824853743801563287524026271871280235580745200150925745171379160590916858360718155808633390390441675533866565517043510676469401145779163272664416523041519462092382437816326487872992112250672592620115356856889624734086362117512779069742963528124057713777930975131518447577458486988473738343295347770436549336986769556976953115265179579412253613278757264829929274116636830677202430971717892487699539226613081649695064091484729154516973700472717577231859351440145777964241455524906696902459209410699387385526598859518336532656238798365949211758447436398699478289794921875
      ],
      [
        43,
        0,
        11638731828159495926999306711483583628260815746537696233355482912097401683539403165264756000479607242716733383965359440179559436063975899390382224663848516165513076931168357176731015230080739282601972985610869525315148004590484654086854807835598187748799462254157179609107799185435081270653962006255216300942569148277342516405803318536365952356415220162244042448905286041908638714883915786824096803106580692180054233746962596088424381804264994418060032552384001079049562338097788911467274131813926963053479010081146710528102381879405165918999151330427894242908956223300350119091652000921140468514004192282234140604590553055501717526812110041972049159674371991215427536704392786344940754723315996379013335540389665015649713128674662422932901193466082595517336441458368546214236655888640979367164507899978631944748365177880926708166235551560550752995060017862714435823867001111002946595284468492254581569521754974497154443040652308616147009831775898398649105099622589031705452490480326754583407358767461326143486260052948270685415383130727310815061653244734601566891260592348735337658133781847886721094856407413264450775797629017048093217164804643284250483425887825634217482198433406704419906217636313785579624402961887221481659239196015911471676192289703115106351862648619063335071351674411591958305579849747466451597743744962748206058436596844047456760098856434269571673681958710582732252992335949364239339392397768837592117143764598648683840908501722748830463014790220344596820388734745738117973731442344224208837960441203131759833083359152534909207039750519823938518318763328363706976667266579236798681337314812800267871651723040833309862728019510760945560649193032540643401018491509602533941628644755363395964055313131458983054827907374426203120850720670520393657428890243384444363028642100713689021039159473554087652460073380741647541435951876387430444750473368527751851834283202857024702953801306154231965260876537825773619576058213202085983956861679895285881230972166384396785822321366540382678317751831836222832420472280841668907615131138016897949241506533210757950623154250668740104343962591720435239701450800352630076723279137453809972057813983455886179368841809423499366783449326103302159104869955147094088529934692740517808261337550804291013007326827738099809149363672926658932481106871460054367338819822713677355632199101087600556152743986269894963088829732833936630724024990815506945734159088269132535385400278289794921875
      ],
      [
        44,
        0,
        61882112725693744245450009251921840326636006865658833662301014383707148198618312060352815504916084150558019845266226351402340163566880839827424169978932995873532640811613723193619024874703642585579131405581661189737870911119193706599271319353847344840184005475486522875215278604982067194685028055258547621022476892617513645789285584236554805886961256885731213179218436312511263756486658086442999860060448295998093028035885444043739026294586688903186523375593072829910128399644367490074226646738876969213497203465816699723460928229016655990340947215789676169713702713507592070875873477538427888204368079161397857945713265512248803210555582358807682562669701071330053041500719047387389601750596054460220670481455544119349610565519923655437491551424968071346667885778668899471798594035322173430104720098213709979513235511351006219040858941114120375496439846249644843504429152861690455786490185876801934603400386894296975816453093493550986516547946363141776732167522566030590186431599467060987342858999288216113123312153328230648838977328367052184805525726167967799956702028784648016981607020816311685674252385314819638480430073634266806853833564212371100069370543929525348458671080463480633366113396036503167534273695752877589530572919488819949236784954979204913897802541046105542449547622216436477863599892119054665066396741629175284552438243300552444219676534493042093490711889137626474365750346635706620941036410670940062090248879828102787911555922176811288487481943281584642263661871076546228053049758735440287070766660907759159112925358778305409736266613398393408170403302548987265458800898278257841088809930955799892779406700143009975104649412986324649161624686022216248893921968765637442560453194504906083314957265190989515811134471882904825704075207276330132059984861452462879897750595612772122016908707189060195283238596171516982547503016799485257843330492627521669274383788181898078632790862951252389497235502981082649932251555223760860267685912015486247758483250890127068079352310965781341228428853744993386299204803077572650219221313205881561916400744968539470671860287260853639646258265939005070932814539141909683971112728167645917196417959120110240108373780787169951734930507203123293235306383424560307190696245700562298648948327736184540324358565965376458325767386974601542559579990817659545020358570564494089311539041994618524494321981719314731884355133693318820778890263015756395131124548117248140401036202062778334084442987920736648727160529878289794921875
      ],
      [
        45,
        0,
        41127718336656235507381098005633403582841584629182014398325612177196627069997024129261149395410167050844689491913428507124044000804919899462075286050282663276791169903471062866653181873790273583334384731468139693115109303400179411718426113223078700897181936629031468141023210628984784844022343701546102834492376382775369043118194056824821583540186933116885912368322619779151829536800735914434660184076837534843622428911372860646259842142969070723183737430584566016428399027972715218320770070373604030780669723135437498236074961173295285284848616066298593578234004692500591007905582514585838409942896682214884821131772774853211090012241590139800769057951218572541234435846568311219386461190090204918752718313043506986211600310908396366205722986747576407901128611047529312819138424036142066589070978716197945420255767479858819704174133534733035864991598861487408040235182167459578225534775223748657519143621824888661021387818240389165271638299535981859967615937494796127763181077532037123531820576188017420797472032530730105544294245356032183869847580027587679889798648702306089350249471229515383632927078352705114157121987568053768515809293436744456847790571435101070020382265712352308787368374413492146367682014592511233262559625545184797483169615098141308687890576969791405748187261355039578023505151283381253709580096816882146339133486421074259143253173849441225648213856240970935628289340803538502552881869309818405660007358323628293775312466169121714709537352928881986320479612793471632264852889368807712435609860853877258389663231531380994749890988636155177005195998733823944182118665702921063298513370623585469157523719278615468996719121889946399812685070165319489453892092173132749411779970432345979343124962127588208587214015866297078590892262881625298294873958907996318552564831455458156520314499900459185408202682330813376871396747491338611359938214085202252276827205456991018087671493155934262171692287551970446572334319411448953736531334427093153860866003834924098333602265841301920619934159548017979252606778449559693919227738628537857341432945419477887411674965071933134657422236407375289403179120747676963089076663073912920240792961850517635414103660900049819539504931853268907276982803707179053606761227198179083532817404881129901313075537229870804754068957234425240048383308838074208944517429545079244528136583212113754731732991845229035923852442292346531733116246455874047457516318621530812472526666506846418582662782061850775878963926167213872031087691945031825367677226296278289794921875
      ],
      [
        46,
        0,
        3416757163490054921694799074516193126038018197979636660936020486472810987985012810465788150435644660098534773916752180020050695264830436229762329376072600268358919056408890307612574073579507804047138787432423497213808123585214580952319749879097928667179897303789408271911872073008690276958626360542057035424669615103939926280345898345447491224994320618527904442767848415954255391854504879319916113278229854510362213837581022025180538408935266263542918008540449133035692057967829945796378664096412435780593871267502255263169051520599104145080908549047613026674999294115244282353791628748232383035181533871727600875729794289776356708651580192340520499227600702422127773420112550083293763545129832596528244521443414653201208570915322559444357345511511354780649825731951760582746247110183315488913825351639686413467375170606248743280672501317418457595587270642423077583167803347405982044858143367955480234172487222114030086532297420131519311302522622828097156229786184711841149510837532159463741794500062469097109369524482133835665467313631686485561632913979913667395412551160898734848535907795264422156489326399032386367745656622854862298895718877731241557128385158292605523427302447993421471769550720410706026085958649845368195452974961824483089945128803043848467089816246593913347795272986163536533867344246745711327330498010813329450039065511833028453194868286756719778994765598965096230121866848659401119105550089985627058424746738049280991592947743534376056513560876551338043746964172699854303963504910123657877203882229586120955419048352609320003962946721834372816337209947284541054579005702132986355924227648884061129694438187662205952229053051892584247395419391469204658842966672646275501686380731273175401607204316227366519669864713236719847094510861980395809825193367227794583641321875628078912066524198334682210608619550520222927738169126696432393415629305217460459335931190424600294324184350916450770285001171562125984388224398037724176574236732915115607762462116819762019421395687949416474830673601905674379610279566965646493694357653182911051253193126617272148650940631806228181688176782288901198689139128584052951622386768161635161301924689791487996292091882936373567058077108801660886446574908504922846058768888697006790297881260103494764826804663472115164958549002055843283716719070909500142373640734070927229596930938831337400199204074619842073772832610090187383724465443468507021396907197615088221954718730058121991500589310684596282930749039819175860283713537694845005122347722073835057102779832855989416316216278289794921875
      ],
      [
        47,
        0,
        35481634972731813342534453017062985219629278523397856370347740263600350688914630442975292290442915383879398581843969270748866125189933630728312391256273125713807136096829155618713270698238006191171880944789658873712277283422198368869687787027179304078327738556640051634723731774158109291509465470081649255899501788799476203383932587218833019147833089421890543955148073870448057402747869641840564447734793976968811083318228488804460385202189573392326418983742099877541655812017873169878575376154562995684759730353989156716906238519190048448086304046700539556295790209388871664086671087335986435766532139392142976375160157163724210484992251023331522283951635757402037256634341045255470382980825510639891847567611730805273180088879046158067477396586830888549575254265943046576038918106706042285680462162990052319919655474100957338909780726316114535798478671425923573684361047758043775328633865543639110204180848721931872062071195800605439610308787041712858218123933288111316712012012177816143468528273762028845265743241964487875893355797006908557841890240499053219825942284770352942993806337088664265532327385348886952590675099977730029497799162107437976790182360780485356052635399162545774134686948064290409927742728369131621346175227629934354686050000572254645654363668745410585825316940273159744320760067766541741321692488680014290566976193700748799674657428002926995229258944449515205123577618358918641747730741186200907029051695818365092522337342769863995842415543980817019015260468102299686867349337477622281801171219773505391348623569717376869155940016374185927779936381905952582256955110342596037302540553310447824319342378192780863383845253634984652483361509317302969226008956358170120260244991899147377714939308960341028095183133908922494528085922831022434620550199116110132706852756821184658100077458323979894251078637062029814600215700917590056818013982693623804607325884850941570310530710636901835241972692102592292110343042783843600153676542591802330168043171218076481995132933591182950688383579489042635206959171578982907552636803930401841680076463461554635127821273166536181909669289726704588603691248737779063316800503757912133766373385788900193489681460737048847796896276017541011222928770271325143013589710022631534900372971339917779084045159709864700095253196112832352290678168470796312427616000609200903355058154453401502488591221717723246674670006656449432376538418587192915392252617646481911531164277653756676730573777404760288672362816245654381176168060886740031496949907065256795040581745820344200490446924271333216786578254488224573639992278289794921875
      ],
      [
        48,
        0,
        46057795451148880826143663610900993040836988443417367535490770076708370396479115489128133703038774337209419370764204980081966808958250761116662569307073494338687871759616563116103443118857271954949313358720692330737625934809112572489013076205555005222724400056253583548037959871590599189617651707183118071749122702090526146953126698984582700539987258294719216524759209419129028695052129264382173148958925019287486635591742333510128577137174404334618042097039403097693681997031498630497356056602136192591078027994257535421143748036384817988548243640186589952178168196655745312272281149888634277171227700581919775907855849068043714561937365415636233595409536044491034164547800990690912828385646079560179382065673497534865168999970067481435342189935953740334976526282040542524160428984316189009587646641248849474903724460224321900018214662568676672437397399286669441365616931922006565109819980338434798786607141208255145058434440807531594641325215959280648121656333374890776373174591859142799658261425436941994833928761949710109373233972366462648138214059697487737491058818552125042688319609810996533059261024742467091214429603297992523521513459711609647966585714419054951529195721249742380631290294135083821050647527671194377913440886406753678132148166789229180591156470389493114086020928356196649967880516680177647926498844516903553777854009393210431357742185961630963691136237058538942957865944657732451246133484717888918317373253714900963424552369590979285422729696108540005735141182935819586502751637125832984044696229603534377583357036275676285901507348841419489795621158982912408493048365963194673637696863805973062119379120167196022204753265595805111299003386367265990470568104915806597983168608409196985429073509837157484751950263451142583399321802323248388738660151597187758619918333651064963806146879060787866664881492753528883402858863399095142238241262726205475855721910646103819925879165832630377724992166090713335014610710311213416713708376180420187596445717137939804391550753108215712849848952273528539125710744247075349938080954348434467806079262749265882694025732937552392774704426514417216428766717418271861870552312771295825107341267587041507448152040641184212305987453221164238140031784032061003557107554168284766555844722412536203247333272709028376810149782390684465909222767310572088554999712921767644192750259277830062517697392912428457971293283287644964085160833638927668219853873195687991322689167230869883194083487187432303118482243698718531438609642701508554730759274693591101532741490907600342365784870712304144472232172767140635821749142959607304852052254578585062712278289794921875
      ],
      [
        49,
        0,
        7473304582251263522764545917307224696713595222539866521857656175420218517550909869005719266019550129491636907672520641374656572169245074376728149787569853014110787996881438475435840166598284862221034281965462846460407722614026429788670796413773646844919523077512663950808146206278326471215963183530233330217215158051804161602544771566310916178560626930066650976056231289834478048007733371248335520073759978570418018476320332945538956673192765454598912354463902076496418114808438391150793534019367410391626062700892232121875383324999481946409168851040011600043012103318814040350343260013065771037455588718019151576549676652305812410259817760509312741687981370320521525843775658484864770694951784633336021417786463046762124525354248320676930709755557122750458691435634875509819910854681014614112547006476624147946187007844539423493692450516554283273546141473020560400077119344510156803323353647209087145255137149366089519515031672870224645284317726937636081208094940100111058503700596499160817019247367613711103582341349328823220721853329731389311551606780155031699038535087356575814211381066288408031649429653410780508990027508086273663211883978177128378288352805634635417192797819830020559591108568079224697376735256599304058822153060120605067819090043502699420952409955141107162783305633204079680990183738060440581255514471868114160706491441041625034091447544324918071921567875799015151842327482599974809105387652931914322723505294795805217123617496795100628160550017718049982443352845623654604095638556550469461549879846538026121421905404765583994784211345420373361143050889017418599137672994819513198641545484409971347289875015496328726718533365452387108825349072670764736455500387012973402243129083972925084078702023884678824113739782264960385970526176548083825310159485860031356178984597537554249466294236058020800117342855062908679261678460234581085076434430455341919378149480878896443204721136398194517989829245847260364140634883926544240523862556418338925872137785590962723452653294122963035404234973738685015295444244358212991196793388559780242696679464161261846418436882002814856426172785233506237856420890333991947210625930518906160622967014057037852278901657010533467055010429786893681965605900361982941086130632359521858862027638591189716111551574626053657351277921129908540837865484143269354433083511625042847195199027438713240173938126386541307397534266293292989925967205880511811447598915945761645970054252101809324280896986985662200878193866042945018419185657549295830501060963308747191561616673384278890637858868105585477805804316149839200980427746101759403699746315661651536650426863995405403628113930439992278289794921875
      ],
      [
        50,
        0,
        151576624630067196825492779201779991378449283906481878441990943854916250030687092272086392862838335365083618891738853142616712122173861534731952784081804962419911113360735893264972017182711923079031514414169751958765243795684312098670164097958541301246223580978246556742042899247161469277327232193771101877889903932882459424532455404607630021731022899703746962101036012562013161373939543281129403479016239885233899156030351851743282961625715583220957369903613828205846073138023928659360603730769032305778238089975414958281291742230005674150184889563783818401432213821265268127129781131856792093054299398869059961465285891021596312098103194675329792011976137784146061377028979158486417154259519124426502953589509582682744997796189851048178374591742298240434192007637981130657351426137487610187861958848722951883521170533160624584103589970192351369669229214454598735874379423819492139699967233881975651659606024158752901661566688680553132555936778411553980944061658405318395234159989130198838187399039545415069012468490674127553412418744035218046454214157761815065818953826325421389460377496869458064358124254405312413195490566300371720016295856849276105432178462215746123274407802947823924717266920454935387225845899947405533592300181182213893138804630539247313902180517962476415134717869884419858105879486653793934444320801241239605504991461265329594718155122292758077791026744883380074649779806151395486577251587279210471386973682731113255766974137759014519450718435198139469816816694537527942730530500660189728176418284267931089339742810915384825482472635011970297477599820795951098711588011714945352609142647601022510859869380691397362708906730130020468840692450871104271659648974314248282142431313129385259002653975313854778446584149281779575176819186300038915213414817037680768787478564744912862671528402975568013510451493243092114667002041754541511182804178457482257958353428634737226062074413238957801698230632216247918458011493793166664555262720230261607847663497802787765791024340524908928706367743285350732087412139651582585173230292674020999335796980123988315137387344725288518393330147273835488697607159668920552848370506252991154996091039978684482777143360207970450379200730171300891165497325706497324035621480534583525183389929237094011497558470202863991894977959793472851948319355553604455627472915449164917258531356551057675671150721268069801590401698297264699365673082729400869588161580136835444211941235107251761977516574185191291114997021669626727361304319916241872279497101085775402570099387572609241616654987593935372239984216909728163805314368333485823126272360666050324403361197874710831085360978917437477771733995216631309745957063992278289794921875
      ],
      [
        51,
        0,
        384292398385747575492836940683847965214729043451585862202049642451709390378557101706998663576715117019485279388855067715776326602834008986016803190661873043587106474494415870651774460232597815067952955493205979254754753982261896147532344958555504799942620792033074020519751537420256121163345854660936034088192275151131851995520916610309505025513687230160871812447612397733164398867833209545734768717987500758074033114941211715151776769259744767056239532076778090501106322404955375416069792700347054370527087293788354204568310714431114451152120681940587384604262671838768628277970938302257121170250591544241777728724716216156443278620839130855254652389647782680267318251567206754896103977172241446501166617858487967959963581558383257880150330548287967960335596118781241506786492153159137565468200440242999648689857904956884907381202030408452930090693287310633584800710482620043650333868743697367355350360697939416773982980029069274522860124267642274344952546453585634951439196318958118445306480997038217275935356248827664035912885463136880574942100710510675970657084450852955547141623088419696185402680023341039714902340103421136498494977724333587288765918907582278115381653927387297759490998601588615995851683969064661542831162610564117191669928158930783266049247005843646653477226767710691566825610851224137057684960090177182758652979846773907107424914202734205281717248431189045627303386624898050675698874145021987575772651839400897926240047494463301480689264533203303936589697979318373517874339241536886104385402635985894753842427828743421155554437521307753291476010582640437290691873522365043882289604104955896903277274546562387017085307160567271327142868169415437227712872042504080737719543144281596668265181831464984182497499107267675942577977271079059688632699962111147770684755373695745861381765711849291426748313533770079859494478548770631779974779339887953918636055518778050689074694829318499061394175282581870600639917405706218169146012197450877037747752912658340700523706073190879840165248701945757185032650933526825279831258943405585999355447203135188000825907461367962393741641504889325102767960927343838001715332495900594837272655564524347092808819311503820874449475735263081404639598878155322785940038932646419607502046707315787451330674012786892090445974496959660874274721800102011654167642783345199298608653622485861572539383669574746380033339003032253956270804633651183878988444854717524440043056780859186605362978764048526476096076201925677341523017138766272183021385308446445410155868387668345582599982475167148527978693359584494173331678579751911996011282392016867517486496214217074608774816542761625253321880707876881828690286222969367755286948099884602493728148792278289794921875
      ],
      [
        52,
        0,
        121787122369209719443511432860567141609671093208690982885572269794889900145666889808761123862577681177639284247679077041719824290296056381355632810428759003161869380871689076769722915197989650831655872572767378011054092162634221607446479582537141758467155162953985244138016833924070252234638308694515215187131636421839352351257800423534417733984300020488071267829905449484076807310900216617749702031571213477863866098479699037035584945706770135825662421930310436386889101122118918341770564569991863494941250049600299350241394993502890089936065734951053202222326071495356736767979967233044990294310194604070248274921021025421231927888604103289719884285436505149368913590707662668063060673946023596241450557467976693474358176850248555689239506535622971796241694455676183421400125510088012115972660128377463773510760517162468490803489326010664967738717684077882003328967539975728750284746724756269504420218298650128361920468662362606865882968893410765756843619311484181616820462719602753353143532200638926774094381180972880980580806620028727287400216280258291842887467256585129808019659038555597443766752424126653656114653495897559030799620776614591416320276822942449384638881348360294334688453712889674596301249986136649940047696887183865274819962839985287682002522770542055423511407064612788193199023534161378964288889040652184493049205961913420264510653331089869535623322331025325838065803070174679785800961042145397477897265187070277229707658664826222060330340345795560271068871919587090503203105491224943549775890660985547806670713312805486029293089367670761251219484039599265597114885867870261208292469020914601164268434766434794843111639117434002288906622929521080659634803353904907080361858941766253993577270477033090952944362410001430859118269604999993067658655524442008734610537671597643363788732460567851888581942511773726506643556933387161805034974542893260250446231506943121029197945543325873247528710713165970914217840650287992503432194742258276303264278106342246833909828522174161744935500861484174111679794770576213109561619904338330832995381744117383162460729318128812474422810609290758006660262104571497015066949186923810882538352299886417408629467834972604801162105322779266657697853162596255430816212483131294438436016530267399381840853252941114505315901951027354819809358131337440196884010968339560025403317210721040717727321073375665196685540030841590951723407267974803630204854513165015418902588894636044802252301340734031051470032901265581419960324284732018986146990496916141884204127786240516248334433640899501906339778183235232550008214815991351373516510625367301419752188610662758367742368044359219036756884458165094740263878017494588723020010172565304569509002871167597359114386912922059361592278289794921875
      ],
      [
        53,
        0,
        4824484961606173173960723106387341244708264093611367264338606572642461128382362550746476803303637193068335909247319148002022069636821301553486600456072725060794341013925148768550875192015609225748078064032878799770772938536185584981401593238031008202718817333712917038111183292955376800988420656327512101210243814929984954687257228616883343826127401482471403030558143688544847729415240905438218088466016200436586727906817354463955844105655168434675644005079650452918266785995069648444839889632958707022557675418828792258986274175507337108255416754674820518553773596291283057659740162713811922446498219855441746705787151641203252126116696132834715571645508911382660728805669656405139349114371448652410170343939633798179341929514156662959210736987040540082907164264883670160086559348343726493017513030741455442804594260537276757865186724367577127233142352154249924885019165298240679596861723454392988661854794816648125390735200172926728228054234433704690236047440314707954381001466473726497743500918924035920388909232712145885097105483268199095689133668144709648702729628671067627172032063999626377538647928834871045198507712671221030869024830493757855257628494333492584651122954103701575326583835234759706698843770437724130988757341796432880723100957021337423326339255251967310541587391573292408879931257605781731020132595866151039907176576183159968262342782033498652989547183771171370189372329727909417545523257297874581085626060802464959136791212729024363640595666710164652235494548212416435410998578161904959313147073141875100842714606588469821361084667111516283006990736039157195090174627597636417565882372597385265202891435679441188163852169917265193068326556160203398420033741906676114463965519148868557499653220455618681417279962944326109691780661252881212402338389136300938982892496839156363643756289245516017954279616582601205715018227396563824313294739227918386302502017458227950865642298503090704239508919769985075330162773827464651523247652200761940408141073180899961967649530963242033110461668832474740167483434968655313784444727571651582367479925436075955039589692847327000490760769601390905967849889064673037651819571465437610206900238673176867409577312282686202832214465095193417495953764122718484639170224087327080925833874165885378205396049225033517187389674122680169356331612664684723256383102372569937218260787895378131527112808224535707915864397640326763527758092518433005474513112726458049370774764609726987410891335634606047402734448529665310345939236250024008342468629979405874811069238580813668381799680379877545244165529420385582349976941254626885077744124918225083362422217073864312363344602097836818963650475290588912251961578924594470003139382706877172883291505952989573802622025570160127280575382152845153795798420792278289794921875
      ],
      [
        54,
        0,
        23889692411609890790958535627387265877988973071582385133266872951724933186079184390612152600602214502840957761554121290539663607493678057690770687308189308594852676916370550064743311725491440499565909308114953593187196511754189188531107520445196399705796238964981210945432016503920214790619247828368201773040788891181957928113275482943161233721458416778455530237879745109867567739256996062003454298977169147391449302902579031711497141387158398741458517718003517957295808940810502302306036211496133485317655405073382818844462587428908892112405022808386139674941901597452247853808365415995388529800584781458896685514156963098243650082236570275569981261201346493069437104549604896177038769802035113532611397751147817733825416020113238213113691004619423623981045649139378820187374772412069735079722680599529951010962832413439812728844465819940452932718216467486235274917571129408613084147002170607356258929476764343226776921446471739867421593812047980592927618199880987336345630346621636996777501741350775209406147805811392289046149133559937301147888906540908617395805326103933438578259383151699539178986875136710516472084634666286738338193059856319713710548558808917696201917280786980991385185537918466620870591217004510430742895778823862935033337594070413975893277619667984565248201047540972272395899758956909350884881475667171253488391568599127810644939844136422868877714765235504224821390176187828325967922740247426331386080954810050589533411636040599311558157085994906669081013617513797951626836293093559598572653869494327514023757960930789375288196058548086179258628719489288487683734572320212354682274093898590600902619192543394397127808778126507881311663586645313109890879063696164669854562620605563673155981569577930286162279129078441909383466973718409821878732386534450228883720947401912343658469183144369663276374288408746854006387645963766517588095811069653315933432088225560946300847069028862728043289653040507461429436375537382896100607733696266707006932289692651137365964575042118868666278186182970039501474146265217444875243894804189167969272703612288679639826302731597204030211381895001796974920056117145013947892593991975485986389053028483737004837262921800138195787456440704455002837312174143749510518346351547260575464673018777919376019795866655191146694897133876875979100440335886619282358157142120477690659387754432986269940398848975913705028630923401120817773528535722734297591306804882236163598984486908385504395041315299315576298430373724000702941036531805444496901164611713227615267005020705843334614099371386586975943822395521322396080614500314569816459722512900357485366175699826050737702497116461832324276501986238639841373879358798717014509095753361650336936982468559024285981122047371698868932310100712804672779812465350231238390592587316295060792278289794921875
      ],
      [
        55,
        0,
        14787003381272000033534641981541386349301430266628508027350965887065239999045316579844427712073846163413939475342130281957071639207256846247366525385554989194301013675452688376133136716965283366732301064599462957691692695673391732204266695236115700420244652337087105018454052808400313329027646715604108563481528055711175163456072493325363789121146262801830536976075679605867477285009256987953581062521739413421487628305217414739676488302951575950040377673729652424595830179242827604554418656085331815100123361395070939952644964515979871611445551712294047085464159970797528928949503640884640199408875136631460899498881249376251780348453754079681765004287350383048697333953797013318133316488836653725353224189777540306632488050739628396766279439101002911546603832615626658310460137628591584583212890655014645194836639364437481204502878322832051281480651875011783051940395333134404063989826652018007389381620000405985739245984358679686257025790302358206943470561941695524421019360372397121255738317547105994770482184365686451176059719515895113278146726714209116325523582550712729441891097250163394142786009730052037295273738665575591775159970569633535055604298590950472197803256531097847908647045197906110884042863268449452447067092412905929068544165098020544754403047264151314703037112860109273377595705677286173382705761216204069844360889197402559962550158313188850050658765144692094104325668305136305388461412465020728226259770851498588288483309955205957269374783959138572025396831420227722941188052814437426115261129997006664488266970918588057313968403007436636755278846144179135097118189846465644035278224010656830427162654496898397133275906451648502853703356274978793071209910370555659564284952172596115647501667439372527112455405144024486083537326741048886393609126440677068313463456500456369114583193237645707065785806514897044616780189625866355622503076582018985109078257285725312743491278533359536215098712899207178604167184819235936551150698294639307802375511391577138560569438039835516573013631238835418689978894586376011660108052462719474782378397052644606092314612035810764712399023526537322154421056804919686501062302339140308785813910676213010372807083837830368390117368980024666172727114075011814919508713496165315746850051306368899585280539750901977780130627020576905404206570083045806468943597255287593451756166843174662969867366585098385099138067467724845922280533059442452254486994401001412130090481685771554571616985221185613990824724602893429013400321781121336588583533956664432942814475084573916095350878337957022110138719895986712633081104796681553755969768977635772163825994251522663635653747996494772095947668186558195343507260220019775574946828798502200598725102790300777325565614908164915030214051961968514677020939692369205041416958524075087658560057499316291997842240916792278289794921875
      ],
      [
        56,
        0,
        1144088971670306933440146405916794325081085459947023468271288050851274435766326600249007778352168920949588446869979299893404216276526262071834069180219400681147396623501553181665593982690415617800921891457722271765884603734370904677598687351464846385714124538610663948722618409399625959288862456357751323253787699196587942405052992007600220139864955003447093981405410399746365572847948580506408246637658462294452070823650433020177661047515322109282717240124539596983310925530189761546609290452542265250967378969340382299189796757212215825595137282194702362655028316216031356033528521555154748296030791659254872925547674821046416271410048879320279499168260956733348721815714650364104535393110256608535370085639634430181344429349551699386597618390445237173274147075221575061132230689340449909678191032932701855790449865510643871303636452755969527567327896566582547935857129572369639664557047196839251848461575402986907081578797531115851544133996060984430734922291823969533686219004940426274493356050630833018223438397747257487880675647965635559687501103174025400924413606064829192578396029407369275516526155145795444573336037775995940086091776757388430526465693309624019645685353134280112010689333378156594988973977010610648917062703413816312589137359833485177925114648042834673686680181281042693620159066523317643079459022619225831645089954647010253611817629015607539112599309984294046384906740682675466015565838658273409250021300240152054969917853237141978537271467093743929130072071867864937620301807201275645460669875938437720860943602977663273033753538396139820258894640475612951679951814605575215064103649087113659821340814575421694253403203032016722970300523594071694524507989520444909441502723010998519429108348371765915152655929732098588786476542767619885578772724999421071116208357825202934211208596664061637498193354998663050885567042142495712837304441677258812518438676034969922826260874485082775282185224785555011005313323887379373533861235466887217529942485828860837989964006025058313776950706328883427376607148152517926774383065179364665423802969778977036751639849894173517725875130086932976265091127080440614073737205133772684134793514993313685418735358960756961071377400553792668908704973018820226132444795280176349136793135296167337884743544744769750386913370839050359221421851155169609261236261210496178223067627231673526899157591583778443440852679908084182018617495466012441249745634866847685523549587962556067812175826843828828458644507222748630054332267742798835850763442392172244139411704460266366133781307564268797895976965730042489880893392005598434622487826005749396416008871644216469656256274530714157926258119540597108296949035060550496161442741657274922879544128914853980800276578534919417495458014743863272342470984632167691488305707776497278117756574037162986356466055107660832549552605793842580792278289794921875
      ],
      [
        57,
        0,
        11064949582308672620287837649625744233169295244010677500624739244218434776928884397102460425162482800304960163442341701823969545344849572979163118275205730256687413809270533827703977106720040314104224353313692080988578129771665912071576847337310482754435716666416828909544026525737152755450952307914009020271693233853148717233653065144066585606014270966334906495158619871256806053350944743346918193579983328551528605203575982065764444480431591336446239710446987014833959994849840374751462992943641617579339587579044122480980759237295214333481362192442534233315138894942706006696895025134962751381705659413586501457625551478361318143053092552977488045860508168716620654025220371565823977071987813161687082570056520194173036757200219245128908290775175009481673447311883796040204645512768303533213225580191441741074625049901396129860661696267149984781892534457041290397730329004663030196203124243658653873618863724024207161259765021231422333670257012033397413087495875922582350245575310108435090823122450674208900883657545579780510781945648908333330650045158722120219316221317375179761083781072356920726982785671201172524812456859195323413460496170173531340707249396140312345893470457854554856979579214693430517175083935881128475723713425906843081794989771218062544334853613733813773458015859934860988697987302127790853940454815330072106387580904264777125986867064409290697464160851270840088638029175241495825961707770153442361282671211180011456949321469130440566300225883389618614627519494647390864562879884703473179782133270845342733053622075193865240499840441349872199284468044288747177172092801086586565222303630656688494295530906365774538108722657561252509772604995074714860022860068553662981245944682006375146000388074478760045728573836355813675135192316927147558574671707134990216277509489834289984132176608476711381630019484645134657720069082081442203387141662705793261064379175975944359753102909665652839847243185540105570899418795722889069111377138073921587086146497237111285850562634153552969145672987130263693717046945138825044459268755148046656115036551127503349368513704693410545539518413704510561350731093542334354167371408669146719275252389957222490829360812780494605735590697834009173145374192096915725939526229159514630329879229542343703033614401895957214826998143780620067143863510179254595794351903057136030366480576316615585936388664234828121192406151656817332367869022667072647317678525407434267292644623576909730199329565989250181421955246359416189786825625766761836030144975778719032075016824853832367873996853697771123811703470265992316019733282272385823994125118132827460920612947049209142833906263901795506110786338955355121508023388249341556061822657920190058082025218738948527824658952487072447181152701201807925362431928255169617207008069760762845524441283000933154368042701769301390431014671384899175159578622251515999636792278289794921875
      ],
      [
        58,
        0,
        13376703242787060834633938741068771350688602389577895521624503366415368849722804764010048369780670218781696573495484814039977109164147832157573682034950827016280208081404878383436808532150810584458591544102468599143920884157781278113284500720254600821820041488900804818496393697489013327828676407733324607233661745282934685578531012019111295208485246813169540940223146495032121572093286327843595701564382208583853759888830707178587973505058866534234756869681802844738081187013220420571004592592150214032427371376122998034367686763833804016267815365761590685014986311006375307486799408697488006171601487032393408658764914457160585310685260135154160483257358083207382828397404096131631776811756404962823870933326815658189482471738832523818767909607724699754299201388292304238377498091837742256579255311304555674385551278524893683930290234959679600654008715432812900836684080618066874253941566844536964418272405494694639060059644073090014625670706134220286268500801155408635770342816956305203119621164463495555939091417477122201087078085661393742985642855909848105242481138347178294290685388974333626688106707035377115129628025023169771386583938558011148847832057421759464572962339250687796197592728475295968405784272309637694779319042776702049338423751666315259716868838091005374159664831452559468096213245161769261075747134475318645451194006787942441500168627572030578534146091119739811959146931721720464040840819267005330205833201256567029402035046870924448708590365711947957619305231629763406627244718101510778481377793841859652804548697182171971456366557158378085043188139225185058578808774905797592782706202371985967893070981761275177547075371485483130265316330146404144406993662557553983153391987099574342260397155564721316711743110225248484559170178501117113047810785632301220298772826149705053746600149880015806676427967665885788873135628199604377345141033352583007243986498088207132538103160001066541057702942288259858924718514909432932594243911349387164738770364831038608232619726598634763487492473482202071959362120219843701861735286851391291642352699152890069816657772937926396648503678918588284841863816592132919070160775926608447384433384604779473458081901998464256277555482880669311453084542360711978866284658996208853755948947205981317362967508184575133734971736607028027499695850678630856561572835849893486107275948799441372756156094996175449605843085623246100382360792119413082770318683847143602360530741231484390745072451760807209432583725162544412165305322122456394791471487634384367026305802167753745112948572867430159642774833835823645638433365690463560225362253997984832356765624566997909100200182764680033919825077829045613725608165283714222093298285714969523347556175354199104037270779249001250844009092062650833420224198617405640293539173327157389873078378322912951195428753263779229703669790746815776258115511455340402383985743845497869039059039636792278289794921875
      ],
      [
        59,
        0,
        2021430241441001933071159670577120928167665145042799941101857890220214499949815121998311011120573318420357951021237681297704980565456500151345919224308135910747307636538792892862129064430411897321283958820724777565933475075894176637077221643905630582053375945769425493637993382411794788970620158994472603744743223090474928826770242966952119162650221095028330130225511049874350893523990576098893354075774593351380736417662953123317526339733809419123413149565872260990778326505860108635882464346527085660889083999771040073013133756598886496001140589240612767043444760872505820766309877172211185069005824528285951591101162111743501595737826101802510851333267847831750903533620203669119624243440066040327824636871355892658546529444175812178870723120291763007836364374794841900069062908608511113186763494194510947016029845065374938926844960154461533189525108430673083502715505880903809950392460900335793852350575639595354328993074595621621258529211078416435091011309740259257686364403733843089721362881659349536165591573512699550738586689951632291362716329785035372503965482030943221431733316221244670861332068046312612172380640600487247804308713890834939449941046299651324649241509946004518403211194546926642826668880795095553755293698067489713712212074410646704084503958310952407828245816593225170012037657854020281575973137538972911193392967953484117463360042255499399411534450204626183916407399227485128427974058946972358928376371400816799503924204197309473912465438145874787285579266936856249379540434719005953735824908634730235855755200602888373522213741780361752964611057178940994019354352825720833444730840015040028966173382135440828917626719093540060183714081240261526923009015803994420357770075723452188216633078218908282266181847567601441899408963837213330257386568101320528229469610500481355770173882386286006457957024137063721875381979818386533949370878550963118434388927337501021143877718166020907909563723861343807572865107155431193649261849625294123977389565901325022722762539361877081049630544444105449569976486670736457820883552158519434947953160687178432179593295184335456935383362990346239145270752964077793261265302016490967725663902219179325609737936257252360742428312970199601602276675504053174391444554522310468223779917876596888795873574667102969859198758937523873398905312205126043238967761972178274775701586513713569297392065151941049787681450004412906578514333256058267242945661780677895050442543918619632730763701905619876924112559955108585312766960926681092608272923138335483747027486837650858533858328774907069696321965005407085403065179619791194727734563030292808980956472871969046892945559612681234273675155544503100252644878117900549283049301709389645167545876832088279908993352722119506896600444812328128375419594960252834671403411699849110816860174950490046176447681637705218990563383591697034217379745878949091235267333318398669275690581512785063373071616747206036792278289794921875
      ],
      [
        60,
        0,
        38183737678560328207206988076831676534295533611020257536838933821602525902472173151309718290918978106608419029419738010012759780586381293864746066876925144611813739275684580403320818390644721509332532785005354382499899530847493183699446459169125559511729893701276392989226517472194314997170688159590288069927496854786800060075982607384354195920989650339798223688482891687200403417581170250986217642541031395719659245606689540129615731498793962785730549688669469847048245950678048370264869454842818239812481338335940930646608309959699770711978128060427346159942226781984705508722415408770286439343851976162679897201760121400966408656178061759566455142595326635829900714812394986520119277770721239440364528636674807713421663276009910387697222448734571662733010176027575943541681934976548174297140691882992149319450548989593920863018550328844256961571957433811766232391383103117306999357024869870768721097066167804250604758888796469681551767676372101842831092070443595435983430954131370032759016015841173242756095496209512836002224612261755407809238862436190316675942485772730958111377535068256792092309095611812684469686061376181858584659882705861337560899499453842820516575048375715318034849672600909269898028862118006573192352459724009916481005960511751530212841536773726189867129936638478879862242747654153331263184726005186315054076871280595613280238902264153493295223181235886649811830436570490341341708280320434107725472775564315492513251364307853736002631006305043895866158666152940218152954337147244784889450861564888086252730761042829968979710048916416489634386126274001697055659114221832672472587863750735634492740953351590109002031587380525353605609147890777723064211150310033372896957980253166205258814679518089490667295186580064124216844436933113805298576431718211680497996397822689619749539964223931589814520856950414800587543933778616574869909143400375853285401745696974752994227791364125961336885396600004261216245458392074339405275961234110354532358424317716523018804615217157696873638761516360823737406699872428932933848314887073325399933926012196895864686568893546953954634544914614721299242246237427387793286551903057357117852433343920721174674928667568842982809280132432219370279955949974820971943943402285739988293857872824821449605961555188413089464369848243501652781142438596247876253761631795771277378458695591358892958673358364317361790000557528263645190137006601101962266915849971313336656232945201359627226983179526411801117064509772117135918468604307614785710504012504675834213152046595244368606726986498578100290389917438795689286038892022962946331700355370718344766128639414195304138231717133807063443597195742734736305538895315416666197929091191062208553712472978017392006640644227347969347549810449428718465797627172316005327365934943238377376401323711869500793953537644122174564656778368318148628834919625877281811886908575198875001717445261296874926227565265998901798866621261682537876792278289794921875
      ],
      [
        61,
        0,
        90158801501960044366008664838639759968522361535569611456574380365045992904148344938452897047736190165428226296488876076804815884562002234203050178070900294160205131596447454921904731850214539334080296684716392247586619699636896686181267446988062001114602846758285300775963031783078287832927031096876269151023658468217800464206136516510225062736176705876514613607948218918305151690895637951402796692604601794631786373882589095212451817713229525331042945087116519651310304977082788706216767025160880185045812828079938960574618815515211736978947739145557974092478642819487326816235529097593783974669646875433082758294130276057849361517255693348265735186662549787683136555869716038658824464628787653250533432346091607808294192672475982895441218786882583777437649282441222805811790885766949355563736073721494123963837731536607493862521838933284113884246406271012364255189076802142318950161115018471053080726380122583246439416299864831276714709264228322585274308201963589599766205804884978616346897743137981883668737067689378286734008524084501224863125154405619289917776109206968601445519151959798989784334725050209921618724025513888872003673190699490128315728318133381378590131025465918544895684883678569954074984263200832342440911039342471058515627443165695354719325473698813947450876257105664310964253606090157489411417328632351686346755197513320205352278044017867559855183145588265522675421442666700133509354266511250579961639970607514817845127410061547404110341257810269741396019480965598961014219678924370957650409493821903323478402458027284010146655647241484998983330601870690185980907964931700912039619847060064586165966378406879529173713943992862746231035870399466963892055653845831242987350221502976692644432524281063938630667156440936226530405668759712232257361235076421512944128275290756106885653307598339223207418173093115574496281118132077184144795043672387781407369987433684634107157920102416206666017415692046500545597767512170848014306375076166546105456560106245591720810026744085133618841890741609284016671403600765000240368496687906530413777515955902891935386719747548098119808770462514755892967156223186264728932275758688899580515502938200448253089583709547759258555740220741141859312713758357918290412245028043366768495432751957887273607526732052540858669449141317717038353587065686426414667351519706250510333950658778147934864240053093994433351478056204700072235884240774260245369130518683206827256771318078829861826495071216853472794036442144865964610255075869450815069522275643751902785670110239153731459893613438486417642108957424805773519205184318527287698703463528327558474520977873369080639176385393638867154660720684582977556784828072680872995407203684400719320807884256741709669222746742585865964942853660465249797126471673912681555374546875938430058266687938962569136694335777679912170858729307950781997192976359716729543480605888335959304802113405711793964071663637777889705603609027105469569126731291572269970836792278289794921875
      ],
      [
        62,
        0,
        26610181396784596319271385014943917035660077354660571538641133443964777811081975879468144363494128702429874304856001573370604604628097355883853465542886395848713186116778928254033660171860393686686693814340036938955812509597952526425017295800476330748670422648271205258295373541602485989764799524194619913158877145753767259115042554923524014708585140999734919182838979163454359912387484987091405786668720574165573502283742454768778130558282287204614786546483977457820905089557315839996514358458810930574685106826951375491492879097583964124242716429862089504573590942884227233468076539895129549077492396885077427568044550259919456826137724415767100052932882885297791445922091780287807817193061830243372900345782697799617091610443104408001950681502256305279145446309902895215391812755960981747397572842552839348827184184250572036877881065293381062250432253455823900847122285667145387846286000398227471686965130519768361301835570797071721639320891978697375149270397302879004225363679905180488288496776288722029934570589560985487569865737195733668534919725895137018964096978235745705335442483757103872706406675694395963487167592292041747702942966209117120044817412488555391216048110662377252751884026364002521394902586180032707534380567231326773945962517669521206201292958140292672844429014998197263165579076427800969352725381450177913917246503993386053886881843890024213782136765723681361353419136846703687682681238175333694576162175559458317367050445795750901205831307895199645799519142643615473711829025361432803462247143067101058468284813542762555866379501571671562458474802802460820716098123465226867576369418593054040415691628623731284638501467471319104569305515185385094204274576589195027396525926951513144450218237061225517830115354413580985372896883269267523854567873769015075278259825255882784063112195486785823035821705616502014037230114482894544815023815895081919666383832502565254406095396749284643108301924321459780478087239726767841715100991384694396590593327868388303250853864551347069493457166356552281484018545019681024917396001821138445915408860190018048040766141441676422566783343760770553071658432692349396777498062551637695545817272204455606444566168974484220678383310433459193528073933195855678447073639668304371366582079488787338809355662774954838096349503848997621942640992819791813027288787474899504283878518907170184964548460866030475205199482671787320182630807315003377974115794209671713391589528475487737672738462113251507898027381254014978143911254399472802973640872157674099128146269409101180698533266155331165622058981988866417754055965746401787491277150046387580448161029410050132467491951479605889155697671124193415531022709316783297964481416790097035693535911762795074165190139056164845649092977244280576392090162895756180153680253472686253379027337967745573480473513812138010944745899126046836578280147041947407249910624975831783228853029296486980493758148343402872378515054010209474138389860706358442245409335975287514166162836792278289794921875
      ],
      [
        63,
        0,
        981742411962944821351158095037467147655496589137621741346402816851088129764680786451782625240097439230188099529579596318022905621753915373367424133298825928930676772853771624947748458869556330567345275504391489725814291209547137752588221216791938831649421485928764244329489643004994194519931105082032219327203808958297652405139879026501000115467869993392986882364141756840583230355010758921177473291779078707002614901601552636842547731465897408393942960074609542443028151545513038986845989419228858720764903796069943755890853473417289471109605587309840884124462271296710074684109157699914514469426243447683985350305321794394219879896858854275742455019682151290228800615885920439217237053852550235546491394097451771698794415583186576807435831773717292371179947307850681354136874375086969766807749755072322806568400297226385091802362617633043972141421716111254060635832816899698821916485353163567077535832551922790738683201876014718979100720312158607456773605605275542889810424645127035149316155845581203617405305270453465716623068413259652021713989559602852239575426320656867401974559452098590866719450650790712074388585383230003197864807458346950056649143550904916873431432498048551841378598163317308801294832543850838573402605776950103887449322740761108593025919139354212018011944453287229416202741745660739790385418929535572518045645918512816552121435518557960756456968128557290432472483735826961812149240460838273945092614863354235986534873698383210105001899163481736308516149383566435841791609737733664340345768481898099772245566286091485925064248443453153621884654563536104661082440816427355311959238440062932998209971727780971997990672221907311797963288356030852247669446417710025126667701151855677789606577014517224167314752716830659201880482923779010134747218247319010461274580362625972345586167456232761037155063655313493026523148711857109749789147875770443333615448243260913791905948111884854303316206132693522982908764924927606352659856259475181932692533058636796333880615017546590108757212633568772662734160775722397142058890622884357833563172537621799342092049108814490108959076981181794371914767292515855087719046513033019780711713488778118954754068078087185043755348281856378747742171045612769666421049628825920631603815896113964715366820251914662740894481707460938237648448836396762927462207244324374691189991569217949748429931007600424127663697325769442298394826536959574852631740404244147829717963656058141703143528049971240511277329006315605729478278816949895039433974201774972357765048342616082143499823035813621357500873082186808955878415924595075527902879931931586887254007064900689040504506765447266113877965421330179494984764222373874574952714392482618864517677935861743365079445261795970201434919950847714409509467785586284312402923984254254319194484297576591743052048583081629608603999343453777189140442904619551799971580550350175793495876917689268226280565795000287437475389296597103478584286083397685075319371889283396966404404043171209319623337670036792278289794921875
      ],
      [
        64,
        0,
        4527487754946693398692826770847464542485765238342191956079171324700695590541877005366062139051274342382464907200501290243938114149391263989028872323634166747389790149031065565025176608751578690222083022256198467081239846822238363703867475812776382845917997050271397699906121064657207180215377716316799866332956741035371921007345626347906695458663140033362805893445744161739591885804935719706603419005383453199415266326336246607305001890432174850725990285366304416805478856393157065136380048377648523601831738893329349097291309751470325693186953585814767871198372679872507886193545376336440174738202771194742155674168279487462371098214874542782420655092432291009624102008109949756835772075710353102574307041457397562435333430918998295134790792767293916178122143638263373954912801042974272160778483572426521510453439798014050118128375231753263639490177456340582247524572246700767467796597005750245811136666831711198439566661737182342852956764470286235494788559004815797250688084064441086821747143507694990832530019405387764208048394512487623073485290440519089641657380941030676955275178122426175962264843168653751939100647066039214514340491014627084946724782764940893889542933914105244556352695170238290320445696438461282177230047746320806406271537143551176329808727192498509138889782377835979712726195610686500448587088342432387862433958166851399664608087003169272397954977528523805948194193588641799068105709526245848402038419533518178831388213523376577131547317205509206077643330515532647552158178428908599663012654437824152016799210646385305136871124803921491113615312303521182689916063405550768823915226308116661817964603236070415599230127879653166528464360476827433308600656630455831455752192329152137240120328390171036583114072500054110319830335084687773174825984298977241627869649501464349347397285464726981672461316409022731947439688297520192822891294020959175456568254785468971996994938218296810349958089513637793023048733320054428471241733600514322217339252170204169485383583638538998188432340180900434282228281557839759900803807345300198652501942091871260751277193475573787833646274625864133949673939929064862353399575366013053049087661405167193835226038018489032851423392373540654785417979578938557750842271022292611396096537497075092207590252688040831126585392797453127688482363278319180749595558441023739778260899922963671716648462045707768287119736665637788349129780712546735287962474928219556782608421782186910988867912367851202327425724441583792569975664047079866010847406087880010418399022111729819411892602304328208577569814438495382032095052659180248049755233082167094260391838188307904144877418677554813079298514982525776129664736284323712190510546760155244787743950989977464553201491836666143937292415989192193769478368718160464785262263345770210921396898270258295178148701767341058712583752214078235737743164375941782708191896221794193079566245171596230593018872254783804138377992023692527928691185608248505462381960872061919665301487934657279324533481596136553197511970092436792278289794921875
      ],
      [
        65,
        0,
        2609918997261108723077859698597455311078769668475042944698513195884495092540749949375451907758386706726565235658873690787303040210393306520621989725216668098013228929753224790249801379025834035925157227147056658619976654994945451769682383016424446077809727220625951376111881062497174690295191330560737961353201622113041325037745142282670496771801395828237265189834227948468158717693636902159737755077429273744375988687245791447202398636842762058471789678635256081331234157292016394125437921376082119692277363211748558662638184071629092736906913422137450722950198904735270616772623838833958155686474979315356112442086279541967376894481223627870545210927923557148397090042401884710511923141495822582808409703980222745778833104208101448285386313761241609068855387968815922486584216622187249718905087507866073452912617542700823714935604331599464242505638748975505656870998955615367755804378572803472531087635173890099700509129771000743193431457044789170155388905633913597661604627084935128723613152809017346756716659300342946507297695403365188580370572394692326487073525252534475542245715415932318351594926036241022463683460654470560647693709373793703032935017703507600782033871405320398353931034400906785667220694336061083784169014780114635138314365588830504263690421890017931076812646145846502439700606134262769051917971562186144230748121558997920609565070494474543363460162753274030516232024461519405286224154311755409091470603706303778966485507143924118666097299777644891104397674419300372304877443740372203814324744046910870999069986359640504731774745537348856256510895202577734058697374865232824849231196301587174699187358297832758760055769991124916681341243396570316641462499558724102741980900153489314845689697698799013607941393234269818902063749102441925780853607157395275016170656201354428690619469516065480195706421489805686157482761554337186572534854732438345499017329276573355655200697081065583030893999429660250875925861362974874478473803618354429226185117655503105417781736208547862715222737011991924970093442423317686882228247866058170303597723068829949457157256036179869857626114046021540826619738700550062444628141002359667254099844280487337006536068355008785586026689535715417048015803692669048814369807376949713410209095960781119400998559776505543078050874309855116201897816509535146644361635528268846362334715855661143184499673724112041497471745252411069085424910552810932270141393222786773576067098199356292940129699673623713521841509434805806518335359108980741488000773536349104433252496039898304170089753805740785079311484246049572788996322648764651203425030563943970417806879142611104660884316857310491324552662261291133395475870426463543962838730885819641991195628565485053122588503448525532397598839820834968076685358507565271554563405122794664798483216442445438445783853562723803735164580411547254466808499149972540996728126711180365498506899684831284898663682904424073316225980760106670186021937675509246157934320939753467333486910264890052971244166555862036294265418544122443413351999174036792278289794921875
      ],
      [
        66,
        0,
        188064483576516925053255100509199391356285527858653337502564777219564194417475999582832433260779238538353336752182079310256210641710097147658743804374318422441478939169100513212922762735105221369862062965962241396471260322036538048335817521096205316257654718834370415767417770351071736536606122988291024211819319745729588329842285740107536832361660364692621509418836400502477323994275615718842612590708409101901692837074197157857291225502390607871362577962133415647672425456241870217205420780850683854133394298329808530805539767041246531838028597439085887195349578915016494378247994658702167266462469404056818144470917586472109927064323245547253565928463792385642801488269837059517418876284883694544183884811467620223742214757041719326650507488133295929312986085736737412056501764122980341347432154398300920530506763854032450394002233032997724918962701334874554635613154678391435577524822546846894452739830154579234335494548660711121279213264141081557225859094915569688630807013129791170129997462825987240924151368835584102568082901165944942782279637504398620781855107361049019851560815463057544791421245393986376694347993487462476866542145168732561671327068846025622841148376484652646050298586569128288825261938956872950421983889995773695025052224888840131132292945296147407921408795780777148624896057864915640801462360318050851460789044427541497878448333307978772502711557252098575188339139313131443919874659134778394620096907854467980651198229049041739559452848816607007410893226666883648454086830878336817919433898677672034871733946722458869897962529541813803047455738360213076970861554493339913059087980918207695915275447445365583689291619796975076170725847701080648637698261956164397867674888980576732594090633943256645231645860037651732208896442675706602690191397157595319032243056030220461160823420374734251961447521525711392359387752518762245260162561684627509030088345312608348681979696675034608443204726619428595444152849651632109487795402450319638678589441466256133242610940943259946587616527564262244617756413574258806524948680402118155684736547278350937724808838887830057428745227548501788182278744560497439485599549469351064701263402212035946306275422202664274698040389197360019054651481156127769420847919572228056908897676924833288667674060094826828188668478611609829101410498130727222061863724080868296591072876238077463784428154806074764522994724858092503442284520399061495465249337822688515623860171905550417135553428850678331425361021499045046823137700753465758055500616568993138254575801686691616003683718941083533758595008719696803122454449004014709354785909874916370969347701416836400650183232031623496126095091934906616268472356519140510066332790763382260707031905989805529545134854908100045819213932694782778677674020744371680408097751644435120246541681293296258221929870890307464154855767581146130587238596388052749327602867586718332213793848975239696499238329209241259540636140736846866177034839452587836357237554861660566311098455368126914171407466554677548725551206168820223144211912208324049666746054036792278289794921875
      ],
      [
        67,
        0,
        1693934276313652777083862226047385649475199966035985126595805639842825211962096005078796338596948719004314019004378759496441228424019630514833276879529613537862147699477003541661889731916415285699991993639206919875269247493083725261187365444543779389941326653759068492215228376560927641218638446836954932226006526261449862191111162565542099669401831465629790462614700441550393867030403383932154104656469608521412300039731576428303721548270786409889953868052086804067128948609764854487461768664362498943904886166281637676994767038091658605067955299574569934769368791711501864104370403287711099693049843833588902134509835106749993747448973858967132555059060843843313245647575651331521669209272404381771994662867643958630085210779776734197078727416026863926765808917619556280672394300515317891730194864136863848815833837639114865482071987675372630172005872140123803874056109743349158706269043834797536707122016423557594739176679687965266267461928046320592708319975468602041232458665770275122152917786609292214106854804544809804227664699860410747126465891657737205092567244037906098065152808204181946117503861683437521279683281071346467186994652760560761898507201960537552165237179336217587775410707045372892304363005296766770125039730632870631057481378049707001089649429258742864371520700728014092625379253338522150519622226416635516009535302596212819638943490129944113281235493794411940830096387954698179137803915571163863598034556898172446504658956213212810071577379834195926325683799735243037607316615717530917283454257900085085001083013754625834199662374082852448807823265254019576647696757516187513968048299531851539924918391583507886009585093705651797710966605399616212971465638235885988516918750766632991189433166371391737125182753598380756749766772451585378793236010234367832074333504642726682983744838166891925530280579266589224600572732647508760283610684505977348609327324321986421792728881109901346735376973124196457869558948745292094260684034913415778802601908147724751556014034499964653762155972455395476655574343018060733797871396903840842414446102892435955652758036556854282533521991399527964561997720205426058211744030071352020956182242345636860944063258467514919283711506511771197755039540184160775417190214934838779574127983696053897396284158741892868923595367577381580810517750310554484074344060113281085970968858792695415663013962408263080992701802045560582622173128683733711055648720777623537205446447285530550659718380249024209689049324467100484750852884717474538126194819011606253751077949330113331820650687825490043028484410880929032615168185872126754921484529431182514377161954720578266342237520488035978067444465348147930660468685182182585225182154838286145001766532241958698979243656713763619131507976903102182342091582087241255197401496688089412138915866686577142405278326592911443226505459445711905314714385194171511185048403177473987834624379636079462811525095065636865792333746173739848709624024587036905528643749841457816025621328885544552648240823454505820295598269966200645488802255590966955555508711236674425628358036792278289794921875
      ],
      [
        68,
        0,
        1907200443899069363886336638513216727365175696992772031280359760333835395535855157240343836469753018300909342195906516981589332434812706402358335488146078930919425373020483069754032168917254731318116413332319293898684189731640441419435673984440141217374988074211183193126460958418390318425156951166736385065200232231207629537615686275380869461179860545680677192415665118167709154381814278927554705141857882041230005224788812212571513524582661327012502284111409664847219425505688904059006504778333221822647980340701919314182407412259065426486863980364396121027503529100948007491136660211272914503236025678843331737823484116330131961978801814244186769513604153809892041719104989512029095944539310332810565020715319822996297160910369614752747684257766011863452601744494014102539467304483039801358409167455207265951046280972450103816104552601746415238054541566909631361751446066180240830295062288379681511391005102545347698651336282590194532290255138864941648534629876894797902173003088982946809697905474857076819819375136212298001993730960949271578764030913120283689242493482500377376091995195698266736800513719603150412857376901095699543869715103565975031205953255037744101621850513413101381981107466123983822392987214885204750006593555117692727869874312788648850726228566092820449147799508707027071376672371538528278220228780493702422858234880922699069197422998899832817212219668516002426972572174528924847216663227792461487086750709901934326447760239006779846588901573416223034930157205460576336635109338690008403630977831165881154982396412033010410631198524522946339103776923079284001221392986374885788627747886614921654738363562950584459204882888481741161569601881705592950103560193997261514746684514257871526179760111301654436864293134410771181224944329223666075629458039647163407159689239040336406675571551700936458455852421248600072595181249063955805977090048437008380358994504079621047408576911230139982709036695988483705829768388608081852761716048599006210417994430599017423192582167171688660487204638253696145674158743593268479233540592606200076241944123811029172371824135162408989313152602617774006935965678631559494444031096573048026135630180201978147620492802041493589900885868334751504787941025657092756452466919952009139138738927122515717875783985430835067180888081932930130199837083443408321797442462209193543724328183443284500472579931200692503076612205695868157851014362981388285289975281694554229170224407779444821787091054276787020705638814530087112817828562014844178664774047092246372881440746726490888285600915343391655177908853950154136490130314733883941346532168125932178167627314912589551323493771516789997411836315157988300016132408526634561526743937425767285850822133812191936753110446946645271578774834560860861125772648279703037965590007433336218800381945199823992154120117297970128569553228135802500144849852995930079423080197275256747788156751157948733047448320234050391054760276007956002175470551753514151629809984061425245498850728953511054173654476270254954719312957086727087510347487599930262243496528445016631456965958220818118036792278289794921875
      ],
      [
        69,
        0,
        268414600264521667141344166977614684249901217416812206367965780138271040238774655622872012204741239985450826218770820657151987982821069485331150654569287668218588623479169845533412039603116671711715234694284582240545741658228151015064716862065806139360059711799486397579368776289783894023100675894761455074133857475154774596223494286823833728237023934110135744469517437265127151081388011255096694591611012882519632351943008795546613485752243636762542904631634363015172508737652938206132836048013566428009771533232563102113155120717010719188716397312914155096728916032328700925559355388502660592108682507684032673968202798197477764294930559867042599324782125949878606578069692440349553420181533714293799689334272858596644436305434545009804619581113876523545300913752617200568821136203554083524514456088938401961369715458208043701051074649956695765733796988342581213670219926411643107706609630435498853334282793610356644948449628482647020325553016780553737220585374358610786968687554552829261130628386874083871053513726778707015632030873688454315213784727878579798678291928667394053259432827346779748143143705451815407885601066105124530111854418432269423643825436794812200700660030796651713070655450096248517182193962943504143026683577484990528584060472961000834800602712124359003047183597259048145244917460128264162007668578405572908386891023920374163138989640608612392967017650338949762247090200433534820886518741440787376127991720043565827777566182983467124753030184012125797187793634935886288680904003074846399829045625940424022484368958524548530436160632023818484827434140004668391383258215890002777836912471891837581843482434271364855241752201149281750213780173469424056856593237215279125673059721483992787073750596377894045046128434249736057849367762793739948783018181839473813403587854695681700466100095026381671218511771428523189673053518444458438712545121831611952688154504400426850285833494286173742409754268510620518765444362982521145511226573405856961938988958963341854602113183230455105601906993678269934637997994572201755042653429105925261852185404884374596676010098624853811892551097128703545456606812483264054190400231973713114635210612927393345432167724224620934935015777195005308951878145123132139357640535096866005937097509224820844974470992007267271097292433937277747852957449357279687464115178696463434961403241276306681912556611706059880935329186327447040611380656188454860451942856171530892497808676252402245696461278190125815184805893131214782326756446816858490551873128318423251667481170607665133145027280919704105629800542290942516945268726223734066442116888514729412275395859090115281014849631051472510035290203307109486360064269557035699725509342807083388985812933695547365113920611392428643748897367823331179234825591004165200631431681896276796423629539245809440114662443102083486481126734335364325491298986790737412841831613330261224721296857437799333677460133919163624887045486571106340369715671135505126604928990695563685954192898224946617004274490436115874672561543845693415917891024407274714680879729865063043649601314197261298849299206940358036792278289794921875
      ],
      [
        70,
        0,
        4721999584891017254733608932460521475891879688183710363201015123332302991776018854820446223834867360713173774875013442276652386790112793200592569072416611489832221565489621706817027712932199879401043111045114256242150662763148425885659868503075675611458109214799450906071253235893888195112293292897575158409171359111326899668602029679551658177183279809663672618255638363429290300246341114982786292722084527985162799384168612917827630948436473682634384561461068518155222283855393884734746967244216011796599665542722985704805468332592711675478620986726162476577300984571960033885832438524413611175946704745043253242536256007098981950952055971927150725915215017249692532045824003099277478347100483934683224160677935928873782147219401302134419373662999042849900380520884544008912867688038764644639249535779865953446325345033651905313827052894971881317144005881193738232306447482669954858563671599708819621359295436029149905431026759044616066233350513876003447387309227148076166756790301595633009364950370975220455135063997163184671125301096489977466728353755454564332324524914276378788783462917291300551112025827142417541795669794297492400123456326761893489535814595769547007304763095347270079696743602300150899961742856197414573811588358526640126390071883772405025133876426340351454053999716022872534282572594602237537935150655478345017287747515913972559675103585238285948034775048837018151512976957391544063642806442529500037872874372300034862047383188055267356716868643887421502832613696307996490406958124020518658578143300176250626349722612768288126620815725154143407182279630674516121425656245354970226224741787252882112169626895965247169094697642803301726617195419797580197653676315065811365602342096735186421367118070320494719990544316984664413842229600863465708460164751716566398023999674080115809591034426154465977217414822192970290220940598159490278479490625180634893669270001794000384888167579940142225560179953019652401752922873978607753566333271509316136463423358832506412729725543386450737403200170725303939320056454981001850996666368533306883729126665095321284552596761332830680564624522048803029389969336348945894086818155684888914719069770420655729240601653269611666696753392850094683547817107195297120201278566982087222658431100953360267221075417186095916444157417541574870116118169726303704923310356530469061197453940461293130794178612030975140986692100438116413171559796965632738907334564766570184207624607823324866147578885171364637587423773510782375257889797846765186717010912477600909485234460284603593525035581759212571332028391008245746763856088939307936274590638854003045579263366299131867244344694926379451336109094245376778383007678259228949564163201302530138097647711322105528361512346949608920804456224216856371758388253934138411178118517936417499269550858795084742563277573938357711730771406911149373716637258196132222654026646433855750595903620729804496808285206159842699436523017098192788739410404025547684192820955965017917207920656952756375276991632480208763665040152401207796523713844726990084262441633063420782077204215320657399448294537051819680895772358036792278289794921875
      ],
      [
        71,
        0,
        10383786899882237354629704101980095148781209863092949800662625206314994044455162059935421923782149159337992991991958078003852910210579557393765641032373525251966240217672857503497220131076783419567215290120672964809801066157523967121620953379980941932459938813768474349973597560073986605027264533438545995662464123711139573795352967516559430407325794081230541207761602320965471379997852342568122106237485149308029460077750265289445157648990414312858113172350714500725871941221565339783088693553366608197898883286232820684902871984747507298852877413137723629863321265325799134081078351419618626452951871959724570922564436033046940089316789015509046327262009676390644031166034642933860154863367408139748316890930605530224175009151217922069703435412936178995144590498193754290309991895794877574808184670573846694385408591055853969081267775899290369306513001023142635813856132314713230546485664215904878432263857958858181440719178517689279387422513120281438435383796191521389431670820184122149554900199603400643541650157024058039565941293385306556117675242233279299968934318232549563936511501368162684211480033188367072785741936799988869725060916012425871297890166642823510147987568918430302053730104763454425606120523233816799982352355989063739867714560984583184149222434522105502436386690168729759523319750612344226819238085198401985333738439087967287112895386271449869855362240284333893826085552859352203454789181368983697899728632198903804973783796462063115327508134579497872116842113398416798741349435946114416115738921287265232078132960589944086815944904995224927996257816326937704947971858986140486887348489479860775484095012932375062045704043420029095346235536701202046157890194166124832471174347870039725229308118460381189836117908282591147117949635348808051849523886078767768390090849095181781560051147514216654974447430739968979315411783264338166439438781406638835382895422342638635887885954122310556251338743449835792294105162641069252922420265244320786481923019145816932390031278266456703150616155795369674150135819249398854364868183791339831389647255581341519866335665203559244036913454382631867495547865937943933132948472850323416427746154955290630587057731041631164545195667192013847773189613274945160620977426754064337409564279232596706864482630622638768490680630120680558803617319841246219045914569986550660876712794262520259796068499326521324502772869657828944168262923892201922232635508562977100461348167462215309843373759141585176511611193806844049276091555589420069591248772703199826521854163131078099811580522204709126800595337909608175193627145283533663049140678328519226542395087054389779182709127295706176935251433397254697970171520796906682463199960284919351606052467069093275747634584617503259745458516056869833315607561700856747999282906422322331178252200767257477309968399034162048376697577402214545357898195716239104366459908671893053537236471552893694599352611047499015202961072177573271751955345937665696196224328846106537357820241807347745693688304409076045102937170928812037369714699229889081971257717552872158134032697617568682359836314716843102606471635001345374594758036792278289794921875
      ],
      [
        72,
        0,
        2854273609192155884125028947669203531803148158715022187897547689280760129219693982265182650247123959882460928256907220618865760757348692039238575586967756250988283068881496410221120421233363608536913616254675061138725034425530997732358103355647445630175716097741924161148345318513669391343090427077464227478720816419952377077267035496414019646354127836645793107352497830151702312925380831248411813922165350775671263546815631291973230086931450801357478169889781255152666637428686255899781287712184672487995811307312822255129337021834541129604451545050107441470200897210381800187834372083166088284399002327724529332876829729668345274583248427261291230956570312705452434898171709431417270352640047265681422638437349021812787731405341301340368272075911738282876330008453032374545705804139860654392825550814766146886310876337122616839043146752745516472857830117244217255734105031241315344430619152285218464446714892371460926174199386643966421121291889029867193198158372808195401334814669459374414453121836764581136989610132081012835496534886720037043365705297415017184666161557581133617523981766022359782838029208819198897371493070755552078719489306159320884644065176581137029021002859122307695379318354585569751727090698457479884582667133373817669699067545761963414816666290167436635780604496098236872777391067492433666126395489024448820575761644903584326038503510145582802944571848258362329718887764780720323934959055818538161628604996654235101601304854615824649802382632601400609599205663637010315004015806733344221559137606678577857712097226462479828805685385343566371821725491775341560638318369562182533574749728991397043594383190135376431039494602922522159733793278617089553024518308750307288789683528486308363405054496354006028100714463179671663710367006336497467590321633285678146856706860761136192066571038711571436263581142282100304399397775357940689507534049329469118099663980428001639803226474313457057954282374964554257264448887525131821179835323146197507122756281466342723882379796663588507920426701129976046063709364177398966004658576462637744499971348181304269263100469986774088138387486466627514093169852557152216746347143673434351942110632659969226922044205778259932820796678294549968776566375221077613560749994539592023193919936024289974149662048025565545759002728492228285509062644146489740728354899248657839914857362790042237914663976633426869129544055068036426342528849837628976298176029533535283348039964832585932736417745592472718345376507886041275023782855405596813087076318421519505328746550705450813072541782579622616125025341798641758814531626325589382291193974207129977412059150901394635436784275655225699447844425613884584316755290627378479005813416719088481271235148561458393736338943517564489165440399505195289452404297333486770781882792319167810014867377563379790544883426033389470400742581737497411533179800612287285962257358890048299486848738435463928991451819283904891932679633133188741260745149678179414581605317094045574349929825944288207076672848953607365450844350928474105922788239257514736836561949703316304168372924800271592924237464644982959657273835966769689098414415849158036792278289794921875
      ],
      [
        73,
        0,
        98072094442529556016418103029239776793078937989465386410112049098330496786069959017802667602157719701061964887194330698995939624850799261105847310465808207876252270337138001261622854274045202881872759268455757652825686489230945061223615243374126861295555916136639161618386840384404660889713740230331960152232666134702495374574045479225051560228761031696278423937100483053824316830957574278800942824254670191091737815848162962900068136406987531195097321792315170189208612098811138889451752690075622013279745993912673846059573137558895951878556583481534827534192209737882989242455335028444978026100208171783850995756824555112163419518683464048456604621467407708634586673752411401215752720492086652454443293320520590001759940711254965616722823400387090238116177976559984185853806839544116693289140121811111888408368318015253459775245575933451787552749760344203058120299350419601052906561846962349450701730951290551803051454440798964789493694499018461209509769218208392502349104597515359218568824170760750130796218132358837692583260875519692509378247275024366104407053798943542769376289980992876031631904947551112869032778887711228037786133219263021286022492968095754831042228242922541689311061475975082502525348070708347238330614586297709014432424367418621715927929150287936017021568912296547021819766095084415141004969935083225640975418232945833255824491620626474651565718656175857381305578529670077153520149425777319175526343305984933882923283260937461912106718537787786407710518264079350090800204559028388441014698780925612921819559748830037469724277436247988881036845733841187233696412510939840860058811913545806236467265039085406339281402883082285994770915953753817412928943043266427604116088123485911310244841553799026528417979948696331420360047772095522518654276502513455617795094134343766390377386403210106516662334294713449125054282881624190510139535379619510045317692480444273529230950598560182398806195627061888681486957193383867035395981535055410618351683018533190108627263969355884908043185137146400598887799987058254950698374887171724507155311953945739253012239904714657336603664388959862819781614764237466163351999210338150880066041295011708599789443808070360643253303610233195444284176914767530106124091738547434239955100935252382863262665025874706598427776619452924620805287763884775514645585788955856875630434571778085203183066294951952460803520668340456355058038921276835471016491217615486674737928961759630931001781105046694504923419353207884219744127041830322898032789362159875488693536827071392413277101649034732578730041751589506304108153246383306603996325545224907373881887789716364606718284721354953115142697234757234951545555389363348135396173501649929751272353209280577804441766058586333543182854305160111773701601031114351515491020802605224096176289594334907880440852836019257590519800649531971409757554905884907788201480480824707584323403192276200923845782868647386712119394956291351208778852306031761039496825687946304452496631169807037124134993847085080868019695013231200948397342692152851382725406657747340735429767290862471566949958457482232851711160023518380989706047877755398696913926530758036792278289794921875
      ],
      [
        74,
        0,
        421216438280887794603938090585509994893008587022641864631528265329374922211380556425234367313472242566219336734834681730485684935181906277324251432504837935815540488230340874596566150699192640830075909970442757237879581715841824667934053584252010118984986609167788127715324279304438881848907864739490302465553636573113613581783635940122841834457420353691077185698146036141929074498874893663241473343791310087251417597438910762646266175256257926191077053255810535227362470190178460734835976518425251960569731328897649093484891744926816051250210890634441934589557287487842210245119092341980445418330427645834407005320345473011133943484659444303880267671583334733659609567609374076434467970654642044325345996362454953969959870221722380056320797062277385866103823389789611205350221793181633842046160253881789946983729007741132387146061623136678345132921197411442560267552745726177439398192173374091064559577181414102867122548503512955816887940329136620226745922898545921100319144157982394689050173949152983547638242695017038509628194460319190858875763466111522496246324967322170898946066062277025234163544259277662554740397382846999213012728539214091256378586561787718397909248059695901825728299796821159634174018052052490741809471624016208161707932456493156249213858925258388878705048889542182548199842685561424534921946113870288286016772717467545398926966694677245157585060752464698362773488399253548080050373599224541130334554853715183139789591789059368005223171873171378288189348574492206755356775861012152876077989110945625319320454465333974175795734707495908808225984096346329092629488309378715834287374222426748533591188274388830396086323377020761699492975443139092726535066796703921088092066322876048916993438205574353532042924771813989098182846858015650080450925432799057433203626818993237817894366054360840855332678241864664366937969976125230007669306157397766499593451679402679189578024725000311140709954819031744889392323826092020175053000984392097774250579310975793170315557251802208148405614796742839759365597334566587325185141353392962550399978213587824333849761137609955696739317980125812126781815844284589195485818329788838638236958518715043595804682741780658323583255688963946551372367413804158158650016978581454677754693043086876914984469026206868167884435077410074990514273115422556738597811016541857018501675494973278156220901906645300224384422368767691596119180944403034346514738110333808197170577655258496102602413615155329656585158051071730291023202528213781941606854524461799479940872014557365960726177978167383709600631636474182283082682887611686617930644784456362391502579708814304060017643240867602145646443554916318358622206671332785654778903335829820175121051273684960623333690354600846452903125808233839716979158053346444248401659825077466309565212646984484736415625525338413164414044709913043354184084809065070006721708747403754491096193351900271138781129189665412518649627123728775731216479032876393401295372712250434234091270300585842761331415552835775821594511245395032979956412597658595287148586703627050464100681772259344084287445407209674087295779157836454080960506367065660355930058736999922050758036792278289794921875
      ],
      [
        75,
        0,
        226138853369251942458690907329778279985135661361570497153983107554543639653519102292626462792785612966556005054504658463132342025542182670375980530565228594031959987736705837279823934423954444185230546818355682837006218412256906341610318354259485271416671116460650428045446225538525009653988746133716027598338727922963971408806518151355980733460546943143467513865020273000775784750955512841514688425719486854890409861909139807148675176115478783274400394551485308015459043105698682151828864201028862616795818298351510050588590725853908241975368061260145839339516235471814776938733226060287457992708352039338590444935302747328931314859003654303430023225696817204792851001724414939797468387004929438827867089563422558046593745045369700784489285419952680715437969701685100820780955844923045122546754780964768401900919839310332393877355497755602054389162031095541863399517573528197313002222950171476836883690946585426609901771482715544949259860806678211369953611538481879758476765630102964167812334138409865560189248192284554917256676414930042807239841816494178694522295426130363678696324488503070901625252271911515391566958963342759114268982641756572505090314223174497827534790860018443684332400854150161257119523716801121484892671147492823533119736412456136279053272534787686541699820958183037908260043036480105484171082820601729120882511144601154730837570255617823757711698554329953520943641084795879370439582184953843103345399502766147946258598096486727214199235291774056223909152790131273488804183751940734087523938935149873259975423773714951335118829774522930309945963756639443999642286469943796333999865467213955284981097189236988504749614832808373336216418244776078021728521636683023409514881678014018298745590269327096874413686244858092043029754777371521887523608477988536390953256920469485802739971513224722382214357495148986541823758041255458428016850515129283849013073922247852573869788780737405872968334407831293410281188594612779017459164034043304565777079981897054443198310427256214902695098803789552665707449842751993968014733030414058299823550355346155933129793889471260569071029675557711827113359540753957420905607913677937455047730891138142566534650773409725668645123531575421594295810984614032658582114359822197272990470130209296452527268188535409763980243367685894874117916685236347452165308290533979066182795050201702681263102250196127918404582535789783456366794718388764111334146037095988201899141392508455796289427961284258223601557587239553371210506204656348949050475492745294274759879317426486973454229043148614908616973150886993542144953157865349046939656921420362419022385137050654768310198160898318701991974460670843110242025702613599366040233612192864883595997835891178244557004623009466310164722539417001069208585117738806017628849023861946175141771694159936072069423858707145358169440817326191301856420910421592254604999560218131245414475993774278568862955991914730582129075647660967786020746168537115834167484043566687331514800303129841509459911410601085976709699455673647787405429246372530247657677969542058500817324596315836273455660835074795756358688707937995701357646220338494834263058190913186428976167298758036792278289794921875
      ],
      [
        76,
        0,
        15175921555873070388196314569677119119403080488698086434673559000238310609543480344019958140125197085768149833913728118807410648641147766183288631362634484604203433360444439324877591711656117747894634533177854115995035665677559203706042829221691437614237561971356580235150895126919037744611004613602039779198041471303022655691910333886145796368115896347722628243800646499152382790982961608971959273900891575396631447409762083555951534113556563630724492201301894849475991916424181219975490874051244311378275007409453764918115776937745522835615698689153901060072636965285792094949664284541430614738637669482233186478712608847457586084681044930014743740223165375409310662415798963539106392306974040478217713862066799112346446041613540699054165426204678855214887621539357457879054105508201594046268476897151341098028085822028700384278473990016013196376331582543366842260948050973734362464936304973861527707504952306390135703229481895089502855819433498494905019722046177652758887884027853713295548932534336551722577478191431392249712846573359657505546103226536953613583511716306031823290542178017388933548217592186036985619290440317676168260814909315646554381984179201627272605732635191467076719326193612848488178763257639748855946812432065147561001727202649983407081012300358357791613240765829990068843854236840347276179439195270746716896404644037285808272082955003739989390899236989485478915860039524911733438725131865928969305207133763671533328945968384576418513285750696575504322563264877446027965449729865713949988785964302344604691112241263422012410534373757813196801758342285309866663748964516857904262937608327769867060187705823897780414951151308767247467315478634454628913041671222701253848236033685943635663806122386318227693568909510915174652897680083111578930949432193189060855628637048960994904628042807730821710372846228603170077597633299030080824673271619761429228060049503133359968596493394162851381673991944624201006516061101856265978262871862715691083365229102271055384667267020172749966086376108114379149426526752441654871234946665520860799966834423397502427895407957095045572994237747675463701371103601765607026277437450471246888245128524813044231822826634210920240988741400434634321426786116882788370735657312372333408729238850603811888516199245223721925137058423297846259826070760959128717616342065485459259157939395512454283414818352518738146244221911224971567314138638357102896874210594465950732541618367383223842541365347454332058607128382002670738572208191924631257243979942488305938178739559123881417195162134219437148315232658959892302786775504776660773588918917745390524104580481407494579895424632367611221462291229356038536868283169243353470624411388282690905411046134637160761415219750584598820999585739453414999329021574648237393541574929912851671040516568834690833807099402069662913470952783922375376778069446786091792144218334467592349214361520307653390385976171026703065667348132983983840867460922741408033173912341494693613667661036127018427535690493622789521772651642694245144349336252342340003594049562176868242675779745527413241424751796244690988414158360886065441605970682499726949638136551547085398203217803650758036792278289794921875
      ],
      [
        77,
        0,
        127304856970969285242987552402486174812857693861980298157644809242016830951103100229059627514482378173114661837314577863648799299329690864926191865429856778517456641319602629887163586844046021605238277059768602074419161300155139036014851466752022558276815723932870795415493083840930451863254909605551870655807646506875317322024196623942004069678661811281491882262190625012890401216625251360105558762259752088145752720140707554766052392160509017359500628349362932957670492113075338331985883566431589990802667470810209528286212279957995809355550465259017330212962462968224658497862217656448460741741734865124057558415972539048726577200616657162688528982762179490701967309647262755159182431109175654990002691329282221868475712897285878200691688696045675282106445393659380184513245999203449221865301013518831813797355451254270295724419619276723365525045882773133870375955872741994244735322481805535420797033073425731817205992817200920806744119030189257764323979675947727887244558461216858158604224072293611150550219491771517216104963662990860082009131224445585209473118723084633612018670454521120499101921509396279985182759370935867073634991038680940362456127057179460579062611091338858353255885320100053366951330634592326529602933341002518676679998355209332386059961993811392635180142486087331972321300821655803428098410125669684743063671623750111624206265357905116225034854205546169213222051844764241297294746926184381395588254714584572469459300123934985023690086695840540496445167432340271442477922377422232906348057243444557882521561819473929523313456947839398392161188479180885845523015558714592627392217379355841650525499921919793093087765692592303599327031032291863149730627055902898478028387999154070124208019250771249703307493140500551399334368760205914638482204559286723757237877541249359197726587366276062864293511101061095677071891038079446285280597578032244397896483096490838276182856301433890071177242138833264851085547409154767301308113145537544148806484662739764341557259517229218560412306670666431189864566180546831017514156070543175232137043366799471155017154027644876225762817652243924634076897353620746162483908227391244338716213681810922860774663670381300932685264840844184269412478233379947322529528131525544746782092099217626567908033889336535393006502131551427603685929188104375993187769611489744186701361615790506353099093021535072131817970638729108035917007357513638536510505452707550062504397577977978339221922332891522796054398692111573629008436746595917261788687873260820509341051088433901150874112809726276982838064023695843114254522378513947660431868747860508919353890225386407130017477992333599147668935503969316580298985756478647572466437518864012398874579293672821158831531372051399108332069279069398079952199084045582469158764743147914565870353958274227530025261593007498630740522163719336586664975710577158511210718062430771939133802121450474593064640294451388965365274023672178929209447380040922877779173234621744055525026596011746821422614399154836038016066468087692507371768258079843062899662611223646221258471330272884956751078891787344749177589600850269234332494577175454032945240645162234275289825148898841673398658758036792278289794921875
      ],
      [
        78,
        0,
        133488817703191089242951357425016113622486296045323988778061396908111436158717498000844836744890415758074066195801647751545752803509374397716587486593834948371082448759825136319745944488252284548440520800191289941781952902173505132471782417771210089847968995236666889536926248484901578085100940808593051277717751297176575969777596913825695302102515061719017932704727117130398419886514516166966004149608090902504568158828595666706199023988084271470335365620642863827586150721411477141866369155259141132741518794777002347059213339959540181387086756248607333750839080862346233516225664209545280709545458723101667530532771392424534903337667662728581491296766704594583758055360279447877104372046660497073576517970346540725296834384941342837198201965204526080743055669671079518010129251202987675491991381238221599496865596281412357996663284268810597694528989580940770965964439934200496159894067249367168917524298049217064561869534532360074503152553789197129910080675347280136330976756836898396489925925292317805153211244715485865091723302097185961059380299898438302711740867014697430057067004075378308371395325749593574631271176717205704481936756821723727149437466095519449238136043559089058130728148132780812084372688946869401669384589030110182330062884065697373639483831889515050416696906995600219680586788512765960342661716889536430581872244209630436324338912167775953125857271673286750283536523175456913345532640369542097947769302894700729604962974079173659961230529094470159502311267782463142126774709694736226631168183841255971899173154547619007710440179284658330588619562765987766221536095892363342383405745962543630079705486141002833269775023714898735220063555651046067335487776217681931560970798733455910598890575784472719671071464827429494433458499409892652859152079866567381721071391271820470476291366401430922370515741785022831554578575443433722563574081253809034917497137704841639692630461330202015727527745919012305695141227306524858673742688693724359494456172801604392027979508510865470613153311077455362825574749637419808009685314815685565545397824044154443268635220483710616519196612388004187815740879329482759815577979445650809809577632516421423160232385515267806652430037703167100424030370675857638709705490266359339618198294318625422755392943314680037755055749389522966421891347295031657011189807851855419541619343040642295307756205206095044083547050286837997394495792583931550814742352857842595031867386238828226597894818644512031884116904573128953317579953466882672282267247533341685523329827171057508441958385214965328755515440953430318932203118752959432729509108711542292788743566115331591099394442098044009087804838671923727450273017667198175474418284261892159933396870864940475381808254109072573684169995306793668531839853045002379453841057481778008580855951399494689273191614012712869159768988946167860043300377037478269024266150701205991503133448894295448654792106572693837565959439303913726338622167332339701626095195853170089108952409132192635132305551724541608720987943148725350298494762467830384444555104847130495058959149321201418642993806781668354953843789448490853517054282202029400324405658268102118673628683840051503056764598658758036792278289794921875
      ],
      [
        79,
        0,
        17496646313992662449252149265964104584981748408349824602432504055889017636802796174979625754756976425943182997588186689320807525544404679021636483092732255798082774056111051235854491401554415702222334886634593631421223187483463767127091426582407142226086303339548509044540383719285687273898880444579638241561046035692678163861953092939229350708317463595586124536803036668896917484055021460817486379488807884427595742908971127056418308902245412511521230213978272579213848519687739312897433970483828945159118063830262346168446247817746338220935358963940214416098394344723991244748340526245134494615157161320915647189776404211293036318966295304461774260570198537544301891728081543526932599971527564236151105602225069152843544837160573631110988327285018140367824223729608777160100202882425935328917795750245823874561383148191144242062554444020189269366433061477591553759351441228699887469495026970157885080115847324508087793423379781446129122638239976754672129155547919517359041086416263837696645271866949855329868393617937849987696995531129957315269532104577639226832261428404040576839054953508517249257884069071733271861927199599779987741314938783259649975333049492497178465558140480129370840358669736702128217962261856229808740541250335539137468147486483145094670273321710393484890050003501715647054512719498337354394215133469684722222799235301199324235893900514078869567715863469592375735045889966202640766140084148105672737965747998543273765243431510487990064284618102266921971124981867065131480144979995450449536580861851656147614427568837518855216644935870738913341890394662110520288580197741496178135914470825351702267175078431267444439208220848178188722990748064243771123631979560333303783281751800417049025196894209042486706570281994564193117658650894543118601196202928095489789200127177193605322030464566572667947588516392979251099278229388371018864333505617143231470333605438713785727924609241765355021552059176981060368336665939800370703992336680917536844116781314272862717180215588894014691706729484208534276678829279020719562616367015544822251958727702820253310286041047700932224750447798371299388234206691294548076110944129843126792884638386466295779765819702823670293895127323504848987098437135529450132240882583148191067433202097582135098202848291986674694418989231740823709792069131397781788827162766651653581923387396819749791359356779789229982733562789251359981167430946537448838005881899071671777036842370461559771276083603840825217008600611234468371668210539244556961543914323254585277237551228411163812449995103963871900730466891959578195290150658783918556155981925408931727898572195024544086232095530170741944082348607601315398943251595294393501256765062755921650025663376004165540441977173233769898903538667081252258844327340879183595967351996315634469517335972869000046451432152598448621998457094918304596475608573976276632562625014982230293461879528461767955498202835910140898172906194718534120763608128642992899507550509146442971187152695300087624201922207616975682738100640618984314155767686571261155639457709292619971648803974701091162541423995034279345379126338622363839519943113336597129120461687365057496908412660914083380918173366658758036792278289794921875
      ],
      [
        80,
        0,
        286665053208455781568547450682857313421433657175404247205014196848702108383580483873547643533715170650836670275264737716803181447220998736357688591789738283756691024827792741847894838050258279386908791576590194313696851609835158517127750498710152885258041831960228722777882014618264666388801430146870659357247443912716684742832383074759766094064673207128904392069065811724134292978655179038651460898417578781413154500148913985377974578755269568831235695878705526494479259174110795995311852929436611933586333585216955254380266644058899614323956504183550687697095387549791070752194455390473590522828571283462718967261719609711593412563867258360065474568628987206743343641924413525843293889124108727284668200414164298963380828516849849249213772374533733224567279199978420456051250494263323496900692695227077928016821132894403603754208408393748053910445852921797726824743347924855453470293389883944138521576691763898809703939492725022920081798792680893416334510222304403748699997549855304386184178285896908339800658961558541110527429666736140864436470755853957054605077175849055047296828048778204115905813638573060109597357572010694859989331253628781224732677947932524838855301134692699028429874546428839262061238534173985843075833230039458802990784057669519000282254298695956795296522297474016998937952931621166986577272701717586333938854996643374957075838902470658839467397753088229115795699889628180875758661059433328238613894995301715697574111200579506035947763040485417588193196463508556410061095051470822864798618239638067519121960040442259474557052407051658462906472535126752771876891321700224916005555023840423198173403835854889315558271554776913150694342643268459718741014216599987768105460090700359621226618525724475299345203966583590285068811285531795790639391637083623441044055662688306647250127323483149409996783091923134448382289785610828781389785275042060882346585895492255549183200156611592294287039836715670477369287749014431857089781705595536731936083963260299571193201103846953087107627337983510071656362554045503272223773940822600523083322467392125150981104758037164999971969202301280499981289647579872325718744921760244741913950804398372889444141468699722580657865622468520173692600903215544359610509150483389713952257370879900318093307689414695468886243043105257149228711512925136528448858970561973017648336619655917045395184308235684228902330649429611273276444728855859464287805735797833993725231836410766143515216044527860575780194899731801785472663810062690339702137223055990358531781350615373987902531939282116062147201134797790646857848644972206404394676418954725331930463364880071064523744666337608085382203494194149695604049141955116301279692228426007823352725874524902043248718785818935193497217443907108486712232900322297107077864803657334300475232300714381292383071859568209014551510309470403482868113572099019146871859954148155237224379331247092571283323737750439924695200974356709513306916223929048218227693376375793365693343026196751836183054025983887546201572241023245229115553804544177573738719074236547918640571345434131927646294875519881875054803596841778039428657143450686824885756796177850070003134127628313857943258166609369168258758036792278289794921875
      ],
      [
        81,
        0,
        587090028970917440652385421694674784700963978631588969709142188755800312809436168402153710961807030077276620051784392308956293505012912232496099360827741658728280432141782424184818282300734220235693498352874038921808321369042322532738482097349346275076605882002809552381905346975116769220792874263669594404013082849158471471817639198454984242712009451386673204530170633607757004638214629429539285731489828444926337245154973564334638593979324219246809314035351846810095764096362816612358771116339857958738061339198188269122251134320720981286594441236685092945279074471465504483229780360692230475751582515967243691300931482641823374555969725124157982909550655908040069543987440040767394425818390398927678313233065301909631459654079732671291401171882991480492197497847332328148282118019939303338913417046204456857642940646029510974595218719973826289112986778948288270780217610318439431221816264645865388836945306080066782148258280291644193450493833234485415953388572503380961158380541091539239730457373608464988698934856839270484713327230366377551938615720298256816235316370040770405810879626022883632631688765578715528482850009889491443277626546364293970992195680868606591716304438715436993022730213567942038254439739883718478201858797425122279158545888651424072352453088728655031690515667828989574650607389302662888524695661561926971441319029901856759672665877834007647037556524145043492176755718053084060652963103236177184941417596808849232001941474708384090446977919663836810708138416484476364018977057979916557501013114119864391559568650511541016744003922796281815828662456322802878677635772795405687191676536085887803999082752980959810050728018922530779289870743470287179393761669646903323261482992151822220511409537324908857623536576884426182190097861665214618927381419701737988498892962383205942468542776402468690518487945424516886162151294848602761529184614335488832026328536852640401366276921267775189714807538092193154224847558470816391160725421988913897377616686806780847401318145481772916607635274287474167356359585122908110948701931072580358220505522300770469178590115830246662809345490526025359486457679107260934937970180646571499286058350747410362548410791196050603225101602186167850575780409364099619994390192950764376288048192878382002677762482452840200793120349697756794887919784748684024168202403122344262896387876937981594584244702107615109288113208577320124088914094831423837202095334529969667429443446783044327000701319005326531490489492508532978766002965455763861208930935445993530657298020771349827015159145616804038928362869722569543471273397327493030206245453187015653643004974955902759976543442728875778018091272097936456584226840668878926922209065931396329924768833263465329621406182207452491314183141646807676455026983153304487346244286288551525997337003606209126214190514062960478456805484592246756940198046330143472539983409794169283292682898873568495836813583596749592232695481823672480722140066667734875485334362602557257123173989436548977137909185064993700155265771392073531186100780262064700961857626882918606834565012681015090480872577938280376423745840917426871196909946730950133287255582434754297499012109156770664267726025740730038658758036792278289794921875
      ],
      [
        82,
        0,
        150295047416554864807010698912716718864510370450571825277364251068980003683263383480489649828082753741401058958016413166480903573819293856814260973610483507895678857723618133466292025489738369136406496649211954826769019544130602445842574150790483398371171552621210633621322949716012094406283971682264003658936787380631427200087593052039120909940714796816656963364322459019458227956622470706341278337765169126375196746778991059012691826148741386830083634841631714303250641004332526296360436740414213126295470242366674973872119522160182331235683993420497935255204367208835959746373929896069967272356440745302047482644623683285753362946689455312450594882057312993196260969209445385350357499712231438895942990846408933775244391677491275123030763656725746691504616478043574298888554984415057532636770172617446478338992990960676922429647933332881983663764324371400727216611121441123488380624677834235231159558356606347342190597048757734737675234236594323312862622685138708612000102088989445280601877046466852586922699692542570791991338380061437107962225142179408819295512453158672056910769273829688901094242272203574770330312180304877092516613524558334802974644487330073404365903373544318631105538871358340780913091240276006681243782678637141768827887766314381298615294319276428149994434950665717747522466034384395451399349650049478359291824990794333687105429568120261625515507315518041494345476611667669187896206386711687588845379903101211485211677481582600589126066546878295506097737716122172450559155003917684149771932220473791271462066417909664798026869589097720094892853419098908321718233829581353484383058773155943730556109966890195126743701892397548186789398826457760223088331062558918958418812750536819253841964321413479473370464434690183417749224485400831863781537916871630816510961717135309078380138191316458799993841999242877284009464170056506455013925748294004072913743091544307730199572400295847252516630292436927444043895855279977219074822698824162332128841674278814560398482783952791641999265942714260127024775609277049427645981925975272158896613475348938798390039293519423978042163288635322880593685191724183650983772438434463643205433030962028276516079650260415089201365639921687887425259501221123343679535458528504909271391640849390072298401672982986247897712991685565232724338104897678724261018347061935101847968171314041161828641379819207459617778810809183410033684068598310865385210327815533052888250815792953436346754921686185049289954397214495108421306302754524588703417902333384766075892451523733259094944507798961600261243140870997849169858812795185788180654007765920434064437277538757768463672898117751472044375911355838993637196613872270830071825322824966656831782145069380627698469819594549797920118630096434387539381970717494110700621033790821203032354085277768325948875722766257750867559955980478223991246815250927355531259160558849098624700427241069482268924545986491708072665554223357317361279653656102948538967076456657071918527043998796319240332152746826066137598637579683634937621335490444783660791135770408687450031046388848884764471440659053092524902453361757938692574965896526071434415238539438068158347042871665334439827290760410785332918658758036792278289794921875
      ],
      [
        83,
        0,
        4809441517329755673824342846951388873299078257328433613516119612099585716533320826090213189601156895071700400672417130818546693731224463218484701622612359391472097429869396026257918414965106774168634028266299096571630029288815689184957605138872711154657083601567611280749133622211887586974041218933889639079749793280876124127234678509429140587239273872587165461268125481669222965591803562838623398667854543176710891078372238891165904588996596879525112289855928065658131415144450798651788157171503543437702462785332913225559164473631595915015583000336567560344285572576315376482760744355527233376502689817212305688403638439550307366044597910883164774749319582836102059501597831965957177533541205930018655826415377483163419271087411438499955569626357072734083738663398829245309274612644752592460156348564741839242547303083998985705048798983985676704909027993228968906246649719709844891835606273974168016742954225748772572485628746555062397615341672922444685986866633490745360882802671684245878538216674790717122431542841854797421291353257092677702221507238992930434232534977135707563116233460748450744554725685288696051435401077807007424572667508543855634882385461098287498705885877557308665616076980078375264151680440069358400055465128023201605999086057401885332429001299479261616580992545116054601893438356138076148764333167312479114455916460744089320586922644218548944831311656265669776700120510436379838178724087690039341874315469808351489261079167591160758541757336206975660683630898859234537952094178273448394458681471985530656384976522897830359736355276211456273646820684623959817669437033093039455880836358825219158592469453270163294894077123943151642611056805598887214227981038663511928875854999163227698804512253734348883279077093447135961565121137170648978290184071065130486294920007052997043980513123152907591307630398680400205450028651846087974265508177714223116358393267934362199534333112617360502843822480263688924510902211878967458177954364633947821930527499679384457500963235320330618854874812491206444189441247454233604244812362936773383703119921723114862921634086961067965427047229570711625515035942090252004433124184920892146072765400691488859944525793068047247913574988908346583517712750786855735432535069420407329482689320777767224154327943531757853684933073039347330965714357547279673178951433703883758967263036657040219516165790318801458486878264811290313732677659204279851032834106036124239297654318484713737302452638278461785344853763657935275677424405529724018310058282213978862402340204573020585313697283230311922231020344740760869094634062976453949530945084776603833626552424124964137398961193583430154784982722723529302404515280984977352249909191205851346234852429235979794614488999416439573515355162869738591461430913981550970591869098523786947191430834981312988042896694247642991632470371295995473901963980332354615773473090920806433649972814271480901609840510894851291075333425877597114254369702909093308437867664699429604901935175649084631956131070908437038283755595723198269816916038517509938040497926531748139250781655631238487972291225043370963992741577123468635713707041092947053715539107476328990521349879344733176977063247079360904886658758036792278289794921875
      ],
      [
        84,
        0,
        19237766069319022695297372133732451807469468749948818666159510895359254334461233979787159541518601828485718882294134974731924619602372553370917101906278283918985113038015555483651323313728038394618715875603374745094357343106029053464256585015359836906408616700434129936052198276985023605457862578584882097029262177230960616581342902085412198120745370338315475216168119980810419727107906822370137048144879806865233173656480958111991282429125057628934267325559730069960238184364838075177843748262051122481211307501575026148854596521833580336985874603007054393831651131477934331141052631128842627102379487823674925828469710786243654270343304057504673095361354089509965558635633529883365332993390918429833794048517338318466069828094625812318461917318492192651501228025892850007423802274723780606035849284788073718162795486405959412677937756589321164256017966342164091735188028437739238686987687076380991939938164749025719050475362047033320719315506411250795498183124698364838758111515681476393615265958974955407467992004952829187869475254180133334906599295127067274109802167875347380445663531082092632963560913355481033349155699864405608894417409543841715878797893242356025545662805092278608008401774395261035759718871647104676776262038590614449710538961253326188061132167603058420092444271294065526821530476625669521685412485177262543489882178383295409424754726552105076591952373368962291423355593875718030038493442767919167595207259064818610855409235839551791327092355657462214086305142458727995448570499043980558013361585705941892088583152407877511544941526254851656570151903986694347450211548366793963421543322356018218775973050194306747370489693932364300065401399530574016835909976386657176367720362592375432272842083831184013595562747717256247881474915303657192196051172787710512022798825219192679359228671974417291975335390700742462105791674025120072828753059984246715607850180977461275579840540235832310359352969058630748508953635135543414393719633522820081195818360151642090872827208010156881186775491564347511570479325648403896281157743927039576662797706776422906299390586106732068173925592499700379214577863566878460495255505766546485989085477295616573541468344914680284635314281913696094153340794601039979263793571525135958907612645530989189475780109862688204959666635436770036800014054843391542508152575215024490230767831608093034559298154843236906731668941483772629866770171037616142577198803787069077403206416568453909253113588047273440318407976129566660598302863953078845318507207285073878454731378941704940535188691009103277185334992851811413937278536072423458863727288041510194279946295474256177929975586252491159421459341082045498606421376232163842330829894368423091259929364590068287929866749152470352596096093807147815714738133151672347734246087919853728369289077395245560519722005887887564474250119909327730996601050448336430983590701467491925453892425417449289183109947848708488792251773199095163384545573404850540632764331390982660270845749380387759942512906513515233668732144674054029215352750037077649151270114225911129662903087925789908179703230499830879048915216474970920276771366671764888253809432895401471223167760181458142953262600865314322726582658758036792278289794921875
      ],
      [
        85,
        0,
        9618883034659511347648685818223927132310349134762711382088353939217498464792741022151658966858069982827822208383026141032812008933718990263007344700895219138085243879294867333230824399203994264893194023988450613802078872648278242268329161682319277606393437213370183723760668485214833826343851891928908014201336566945123142325479759628079692314773067263510159496762020475891754201702134370905353382907245333150910946074208893165089649900456101251383387374409296239915042667416607592191627445553143509326469834730419145548856536962474051807661566014334117890283619995238835942949771853316090499451929467714302510522882218025000326514229014691259820244466029606156374106269312574947175787436343813304881846599568307407614809993925961661078359485119870158865641042444208293626007561542126824434823555033311424690273292915851452529480346314095792915482770888257366779065322417152156971963282124982393244296740233214204397317473323272350996601179738928066593683265349730369319863254993080910460517645930521137730653738359677017320369768141286711502765908636966933883167821709585011482276065475902652437789633508576993311373623472361494199720845592096640710045509874425821267385248659728795230131450767264127892790699422958299993230178334085322497918778238301166504952823799047329125662815009026014921590469122426902728921305695067682570184132689668590166903393001560582373046205110792967121801688354987969542854034547310526450129953067107387501224920006228895905713112140112967850598851002936856835664816084287198771524420108578971972469854972996077360837786978445060301224690390814819614268705281764150300764860381426120628447396677250878843181519764629613622870227765338750146614415609606592973898595981603966718666852770764203673230958431908415406312327135166188658334488161824023609439257711507319464074197522364337181360796558877030246765747228400220255254988794523776956078620178575237975303092937982266307160323170090113013500616920409542410121706496612979575146827157883822170312699683307268744513753897933423081612729947325361514377028883983929379714226142904594681650610797244981145626258607175283284566402211390171418444033675813253810782348559885584131925147663287627942950068593412090590460975878890275029262404797086654958004783453580548815882377972224213234774469135113914817531322566803857048409822317216987088480574617939553136786340096662964279640924278828347661434615137514236210415132569574630758620389448262660604825091675342627682139873889530715146010907231239494231719482288155026476721929478253871004315662741447750989446458118986534306055437033503761533847949177035184322905373779635857311121847832401292685385095994732487089632706478018010568282742958570627530327772272698775403632866673111996809364554932963718018567581070210070938241304596553225046950809367585427792349367512370392781147515469874654061072987960144204939956207184788364690412250975470815070969194056775827862122629442643935059482772733474413660865886569850260879692170747218057725194170105092947029843874690408517987218526787465299325674542483932448086530481618693665238757759785395110582408792523632325967442921903118587651916772006106064904715871105077220207372905803972456418328246658758036792278289794921875
      ],
      [
        86,
        0,
        601180189666219459228042747087917896664216239573440566015414575871412061806328154536448134501357943285093818925634246881064542929041752054527388929114857113185594286622108632656625678756080219784644032009416518994987291349285955237007493163356965509387774191240360393114040617084309627525456880063248560848361366324659983203770232530609907825647204655529545680210967361724508133995264105780234662458387601949285842957015166401482627441469530554149121590871730913183334069406313604304428779837568573285031012333382459942673963545894447008950347863088711021647367952746609880824126024015034375560504259157258376458234881302281540611383233228053591238747198312430864018579847431857390893868588924477013363899906563799268452388603679993743852143569533122368971097855190547912198273549347939730392182499411394344590644891912477134901663473261154342774279900262108385017055353216318608704319902404107476271745335110850100920621396036483619969496494074671314313368193923721992671307136063611308069318967059237080282538078111087589841374163731176205771495268727044596792342007195244404689285646324082462080110790655047157644520838704580714165333858493959108025583332616965680097980958757724127383010722981535047428422405736617552923697954790386317332317327844107843164583553270110630576126228124329545986889714794219004972790641504488649428488739903878771435631603592400202856129237411651899254835415342594862199304878767708179902305407786926595470559517988949508923292672406541210089787180365611333551946102832963790655742432753372394069598729608865741191442060003468716941483696820702762173013072893417935810523734424941736030888787630362568394096600556481489318446436839091535239063806041725232705370744219960173101762286057073690079059641630349899404648358861779890791616953537226461402452477444319838392540630037116668043004817980124284465189978872018691603632632624909331774379331124043700733920553851674532177549393321645529920418136288923455127590479897331523912645975913554446834202083172365468460818229581675815671716498429285362928058749694568242844495474811710493923693616323693500012199432277072210302238757425019231369782641510129588339331445226410426177891780485328138508527933868623883190741817378734703899331805804340175488594520593478099648208639197935465547998756287273310905653468467026232028616006373331079627560827496622955723545226276754008048854152771716965582960525286051340607445565571015819155842334617330809035486882771972893975131947467482875882351343425810779779784357143503043235316094411437284821258283639274719088532309033171408831045034552289509038414992128169849645847728613859160526006198886837831828262847214180414013390297886087585288068490984211882237389609693388983936143827900908616006355724587127493612356746529903337108718232575660184444025736178340643546883857977620647105234845805857688074701717336943842442893975355657407952374095489795839592473651279078466813465487860077317541800801402842596695670253252333160778541724638541524140018903801624668333391687634527757939695778540083421168601260171354952046923799247351488251908233826234560949792932278821282179406535473285080298541130483711325230840314081203693255539415112374435659446658758036792278289794921875
      ],
      [
        87,
        0,
        4696720231767339525219080106940283375929310769753675154331478763993031597248307630477931769680435406998900271628777144087061389001046475205718848455259274723927965403759711634772690860657298336037347658567024533631339920236656925766342812446461061158216670728877979367173349890098960516652660590790214392349797390176152795103673161216174297205162790071328544334270776192403818252421147738110639032541775957272936095836941940027485826593306183892524337747988153705100070205256750638918143466802139414823986295832426784746313256782945981848233974400026498252028787418312030447255286841832453308507736002207901124815827749793533069895949642344595461761286297704387098658631504697923696553267858389367392150872529666165961275862544161163580527216717333107282861205212224270492845628464615461770598126956462957819625020781108523300082505393627132649137518350837828579575023513597624463388981653762794865441189918335002067498619108969421776508407226432783818849489741522088032025511121136446415669217927506500246470986997949384618484241092656815714291234452348924339155225849114653384998715334912412987863072606210493817847275036496972959225071476335676806964183642066250681019052989683611663416615730105587140008937545358273681194877149527865250932497755909974386795906853384144515654321072242793803349050947805808111655219818975366204938147188359451201631826612473028954584265378955839272245604494720298871463466285943478549987065246442998299961994101916088565894204447817955510458296307209297217281423983803451863714922758926503434261358994905540199351733243021310018913778759712578997724656074034568861481750695251179922392896766786993766582717233926182525790901239935851281534651979742149256875188959937173727764905128733841961333420591182237189052286090574653583714175330808062729967833277773111863125306439028162530743465134330638089893977816960158589819472237484131051856277419856769435187340390256865718320274142168643017144038579802856254874467421486486594013955896253944349254818941562776437748925524914437128053340672003385501659269251239055323814099522293197181328307204823423529972151440286402788134012776569774178904640494498151187697176489745493564182597066351742016677461411412787268454044072234881974679848390613631582979585870200253191515188972752175500494832604929608187798308770584359534019007547992336918460358288530790555584151795920372588658462128000854598825415353715957266866316926854191891781122646597794240397773435562578399754480146080703561321063596864516865375522370102353862736048114822052076170744497830673981155419588592393521959532596031652405704044986794633665887927742447269004736420524010078946126223007640474023472064040964839977345682082159259949896396326228394875295203372365181065502255558381496960198698074659637091779134214758512874493286919724526283187215947611800092921007317656651352114269517257185433642148091068963555355407086240715060649101230601500443630669807003613975874176298885868597560660223521970986839893848602064191693034774716106904517977107170722240201887637180341699597540719650331321198407003038085148965595349477704879630549732356394315370863793519959633009802980077180325940276659500937356416274551845106958006658758036792278289794921875
      ],
      [
        88,
        0,
        4586640851335292505096742755832550505642874653062081933779852481567724664923901612331170491527372318379992146130221060554320920854624942882624787433090250104996461228735375639210367232300622811351314984483850864850042628635147511154772863702500068831056461655038362570168297695488961560803883340643686047913460868377627563183336439179223191696806263425742779500461999995190398885249846186719757329031276542331983107397618251573912023137977758008122294300073049562027669361439757647939869920942900209452271865682268100898184288210312525496516149744569679158892576785850216494750521831669204404702389459194668914245642628116920128411339553164503981956264744795976809461318304224874392632909628872396148997994017364566130281396169542882817241905006451206702267673033704095117074904197338876317715338778298401149396473815171580477132409215577009152210860195172588882592786490096409155998368267011833215910351985220555493814991014141785205601180624752414381874628499462936037033346632211412542115040125478110722119211367301743550156539214299589606285671987033728682037381504209899346645952175210733524941088173415222154899520557533667351229021874927508239839279488765199765293164949495940060287679581821979369391848257422694709359786608233182464790917355320575629215929414242561100957855092335629033830605778294252786442221922435484972299765296733909003899906150597842319818032311997216613481703292450696657720378071713829681373368975030476742201096374301706689588845051084985994481552948603636922900963408440718357578130756449342244908487031795392333980873862614230296976901141649157151349939482130973579988551546186827221023347180340887682611991998089641537151521597397099101549113407080092996770509592954453214792516946690258150373866233566016895646271381451260591742012108295639489749615659909341981869351304050232896420756011417848145107988122632898611999863800300017312352008757619335654193255799359844712019034974924974671359597482709409976877817744390245035720641748115693670987265812329880224331999378047361871012788381508869282141988923016803833901427676707366876123444827910586069868576524760070359532966878911255260442567124140252805508920475105213450645893602189146340348699115497539041830059127150415715390588695351634156920995267200825415152077802210251158120773212680638496965739393767712650270937906666891184826292861059283305609762845054383680736712202898313915235690136416713775082386236356684168850345223941965159455717336761381894724975162159676986605364974673964539073271662338230003537393878534414660632454738488898594328755139822844274704956080733349801161162097475831513338382612505557333321122847176285640034563467055865710271147515609973117625062468493401262657871926742222761591613554457439172977515722446053016882178795646041254669728789277520525099043927836394436211816808123268952026069847502142176213851705204713186344427101328642338176027613964958301850985122660055535615331909257071812091957906140872097550682212161963357976904043489968903617717530845422750764130708675948994974942583237357336149176265514745995291358861157622142236444558177335321843633389130241461026545983451491263743614057260060352968348666280523518019450297962151606658758036792278289794921875
      ],
      [
        89,
        0,
        559892682047765198376059821723198847725216005585308102525447896698213530264513301119047171760249298366304270682534701009879888352460282470518652165959485024734463781909858349701711076321325271771907366386512368325500968101517621556320801527525557290717460035482419035963006626225059098411194493928090523536889738084164344554516110313622026776204409345094573053661666511192166577576323583127480033957511121811951838770162757880940652795151487082767774744428658914056730375445886935606818636146072174376959022565028357613284918861131508564472751047654730339655945130671215431505538155617563954698822016374873332074920498002189516154720231650806794942539466890911849372617880930652805043864197303815728769286163020535492568613995186422356586185210191756773243087716823603517362688803769603501762709273764789366999037147472493372233614416262169951388826144892168237420668904693159662677308327080176582870809256016774145050772266404125058942299944852997235224190405832484327955759155129071917976925982711629954568214393989517043123588413096056731905492467147547461260850781415420151299930352433032203060475153680546021431401971642926753399934105728217741651917997337198692021570869562904113247535521317012955484512561872985237732609298239022272057131283857234777535890447519680149479633883446834902652592602631508445896006260209254664697220725314962688045307255440151251317652901105033319398936597131686025938626465987802102752035566049757584811165018174091293012511667325351822408996916150716990090942626244448793731559437770648930626145788862425209877216588936871103616373475379806531626319188323233026619054930612624015416704540261362188895924968139579673112504810610982292728444563321313950838227017505066459816903447849881722753251450620504657059169123677007307764791002122655524068555135370364694556267561045225113341164523470152874025250828192748584614797248200026840310160220321799931352501284228765135906005663900107027848307035720338419762765390808758191404152642096449426840595353039742134622437732539061619400444796984510880817895260894651010740840465707849778281072948072978826656974509242050188402944528731297451283488194741527367043108895855120701085624521468708068229575586833676809359134022983383771790644603219785727540459504543674393676029444354344511619488996242272889238200554540418477594374439769459245501825492258266782652318922586614832661638919364690187894898847579446949468356905705176288941934832363820040843165628343286934251472703354061133199245344163586924632849492600850887489627198317360445894209124868051951869221452595983292168946658232700933294297229914306045366335919691387654876573339680286506627441210724497409822239395177558838192548758582331814290667387412379473438191750033312778160332054180837565975108063986370480262098620067246394982301955385345918940058162733418760789391722936335615564706506178229960380910636001919422751701880389657707426235638311360053901099173792439175377703202001760564476417597228730007575576686535479099072850814462711790735129720949967871987121697384932441339362187891696139353838319113701138482931477032393405698180592169849662524986315353107442914407828304678342435668727548534429256445539598006658758036792278289794921875
      ],
      [
        90,
        0,
        8543284333004229711548312098750118101091277232461345442787897587779449298223097758433391736209055510100789447495608624977563992188882598428446054124096763285645005967618300007405198453104596959867665822873400908123468225886931218691341816539874692795440020353616920656258388539718274469407545881976877277237230659458440808935889556237786609225480748699704564312528739613053019272695007004668004540863616484232663841787318015510475151850932494104068180570345795925217981311344346252719863864939846908135878099500434171175320118139924815608280888570047663595056962762729015760385565936020428222883336634974459488856573517187163926880191545555106726539352502796396816008666651457126876590923414662651133079413977175970204668559145320419591004808979510076756011684774908612975441171753132703470238870721315944698452387449128783678764275981070542248773647644547628875503057785045524447030970591775364143499362666260531213558191679263983398482893894036100818490028843314553288413898657175204693022442436652360122889104245692137759287186761893468105199077816068119275390186621348361508538662587905948644088087992229499941026192284542535448900107373250888733318468642681142299350984730285950712741836589938369411977823333309757522900730938243338055943527345239141899169495155545183738288370133434246495240855172244742260151089710839903765699397201136228830990525722105320487335189640213469469313194900994615133052721047274992450492307118961688444194069781878041546729432710891211261228397000507427103697004084695719088079616436915208981069552184440865766046966933961052106565776155050670963199190053083566839088387900068336800544166067540543211615598228901426241708985841463198660189175581093365627317167911727470925045916498820054225437261579224554087973552523220732310102893918237920573192801845741971515124335126751104190898751519083751114698997329537294876407504510165420188916865694340440389505841948045877501795628310445273326501245865941359070975840785243460878824320998974141917858446788382204270435582285186213677192053796794812498063457465774357881418940718457619170515096582603916399169926658554258314810445721902201255821188053997718788844329244868930409155921200876299360863789048725975205594464875628803307288450321972201064111212635227471851016932160765317996271029708324617342443263272614780331942227603204915610044754857409987354613115348308103838056575886427589444570424182473736490109061376959990491465861604301600606231190130148623011081838584894920634816152927324636476531373044357654611527271216573384988667055618841371131423192328388700631450268120790787380295078097333199099081757546386435629834350060999462412645955361560237416172397190358164741192805833733807406090359416579473210129550057883183428525400913407797799386956687762673131637567030602750428283551296041073121299072572291123519470889872382150114580308214768235584385682426599574832604226410924802613045564232572337965298744704818489148943275235990583321465650402203468720204321706075515710331598934257261994451735539884282338998946466710683933030610767550431814636677885423557929449169047547907723328439222309376788884801114323381169392735100922648395860341237119243626165518006658758036792278289794921875
      ],
      [
        91,
        0,
        16295021692284068511097913725612200065514832684345459959736660264115748919765633244991613609517561902158619141580767357701015663494326966393744324971682294884497406454356096927041512115732995633661671807622329537125368389538813049232190790534370296418399313344735242048489622721958461003054422281373368722278263377603541433831094787517028310009322198074056644412060634815752791435567751494630855928557713615528784245371232979909462751955044311825220479155665293829394118046176632104427812760922474640003935154037275208804991137305284104180154251760057202480120848715848745357876287941927726219385629354393139108787811713294245884499150277798174111206611025853764838185399159791513823756909768869778319828083223959521559017200052384453312615936546277143147461274081043324510539013649540765566622985522321724221969430533252591056261819585718979038690185940725355336567221240109723444176061253605748836472966716036456151786256071114854275539064725806038399151881779388848743160831066530349236070848558163344725924938276184628827897128428119887336826363118944629326620172053779463820022518273084832763030863901640544367569610888828184510233315386481919831115511666877669556099007465452386840305741190915908359187287346452342608167881511129500766677244370296653187335562228428171147869415812922513841861917560009584354546296862174756045155664661557626067350504812892374269379871390160564739476478336823336222722671761844568133878000668709797161049266661653473014554569119733854936471888255544664834975240342006515636067975745484247530465098290146110519395429224754401024177407868242992390568834131561556356954565675236020890600115557009067060934993554160496126103435010307825856178226751204670145722031323329525861928346534324754096513557030652618256321621814803028337590186419016396191657287164032893754750254176391221483521411032842525592547345393194342212653778682432820133174609244008921579019122162447799912214991643821725821690481421320355991790465744689714739230961953403897595130220799900504056934990791833422719261404754337715836476464475970286799125324573202962882168254495338215130447012958725536113976121459669072544762755286564133897412667221667764178006496505733542572257352503440671984948182953674223219212102213085963987036034898207843421572668785512608083504235116668129504078571606868295322575585147872087876268438320812341183479857816085106408471775902713382892577509302700431408801559157450252916446457728809068270945654032942677817163765224647545670465682157786532466811511916277810043891454727663185093229461634020594230839420999780951660426836404430439782035564761661664648290917270415564755626548369235680241513130344222842170759882530398077005509898560886367782413270576080872181633851149929091730563083968911201943143150954814214955573975709715152236527272507572839619238473190808985293617089078318599633801562876996610124597579359480503307562418350579532621133978448999464643133232571622841389594519165160366852745745717044222173359074607383531072714541639039723944106244848067908198886639901356004763611608311393028720322467665236526865176049109366933499255022924007256078518302155461705961853050653835264863331835134038193422006658758036792278289794921875
      ],
      [
        92,
        0,
        3885035918303506019373920275843945827086136317891909996510300124143248832172613236762685948699283500739852830873291924806598710472968829295633729012212155758585821908723685773430709194790144599156363502256146873478651687496085507806558731395228469907361978851359020350438137294036835024178543257383973727914620392166004400322054666419240137353293977621683816950175338281294409527703537751184657781397027394138944527211275280062048267415919878959970599676548247628086079346487398718456747904441262822756026228270824763919468981911078853687078089952060651232327841743150020356946489094914447906862748190554050776407416700018031462845878700995242222984185643689803426201501114389428239980777792320589431491791018781654736726899235051612967608093311274428806765343741150777175754473264309879303438123482897386363110491604218482279726744970058862787050902543781481207479812746953975946377894854721579083407649484113419520048775408676104001358813031730838469048677908644611962383312766910564683083191138442930985315995174935954610720919475323778396681208757263555903509402983057138459515218030728657778773969499223996341785181350050481614450041404299290053634850905965605774685526672679179045744053354131387211657077569531056421519148298334289800820927819674283753885625718691134151658395804190480178481668552387641154216370410042587396072304820815105252029172840064190147331326461578125213766399492719260077006906614110009379972079094432923068027671316803316413920816262769239747560793864158576274596003130478415866776901234541386994542168165514936306046001421800545571313881597407700761335417971181181811785342355761655877391133791613891251845344644699354575290172967053592611275518488276366776865626645217685293445152136143806037972702468631536301876089029277986744228024757086045057643411158766601476183255110863849513501825804943372375501621858878865817909804117646077030599343120402833670051572739072597936027515341323430923888610441860141236421551226856554233959879052771887014350597513052028397376823422126400207292587436360436903412017935087833198885395292032916093447491561167047388274741416622811986666827683565181823518804478611629999724853205370867731737717350780091972251244506525977448617282252913693798832420424154819705509760639791052383553936452808776071241104542063215884057841904475299290664044142687299779706096458421356843726305889712317704175591061951154516477799001736970758931284579825367690140193469303795244389109689562198214113098297859729525158961654965035747182174118247033221828638708706805804885292027441446832376366177413763333027760445617511813350981897216862539110900591114842381402793804611858511487608891260914989414022115289589305425727724440353777518362626261508939199277146309372557222882696494476872363602385197146478278329768871611884199121867381162934371356014371112136180675795015866312230781127140597164408568598032848312265308586166576884326671352087485805209772040039977314916961542348332678096585394569108603227995424458219470657802009310342750277261813257933190590130289577266338954869198177215213442729048310738097907295690614342575360023182023877444197971539116310081871236447653568003340722451726006658758036792278289794921875
      ],
      [
        93,
        0,
        115783092925056994538329758123754157461967934542654483413138575058541029096065339242601301850946965927863908564674326223307102560980508320674875826695265432977833567137747379493425930085403104262937835421421186193963810320575422890661802321585842491438908691966980699018329036935482709145452482783593197525722105132317603785404389076857669923558712528647467823890239282351446423235803031129760450518264054267829397931730288207435272065106098530005440792864975001055631636835878525389826225583546272150172735873383080868610866364757524851283462982759973578756048108709704280435360063506007073641304759140071747103441813000500702633900226398339168885508955028229883136532701407056602164018063528581350857963733334998170826441242484028252468920434528303565571302501235427623038576897777359745754928392725710664925390423128976640706344488157575704737579780381331077212761133496551527215080405840141496776969580965875615755866733588226905756061601726673753984931574998576610911631075100334167911901265323449905357184674427932908479216451480987498745158405506083287108948172902757648407220938745435434379522648625107859151019513448035791401260900372532006541620365428819242919302484130122252222215657027429218783812393658385671397606450702858401878329010963682050603919100933485275974870604714339727741850971350494001053130639491725070727276880093701132893344931765610806668527214793782214131610273448322721520428350495423764044999571698417870185078665296120299626830494417163114036711569678278982113461499926383669876823515799590580016025928273991038043401438354958395470791000627036816595854172564508646110508135416242815655081637042868979415857348664693271604284178963822637948931151274574200520028783242331825091610933249600264241754842065494461425572082211143098408670357264402923965742831261557788594993379180980373509918564160766950792308906700609802567726442910203463477067675174953747954626420916304797070013445068741163097977790935402608784638314142336301244685507751236525654636122985590292831852575064861427752214939707906867726096515878112349479918817662587462552851852957366327142181493674496064126178917189418132794713202391929669859475565490151514832158040271618076293379579282658686816196895380651557915695714345975968740759465339688142026099399502483056849129005721885192502480944434807655536830480724779379694035553681493371494117043104397473026903126079157627291542200667192934251939688092299972608883264585547461825591393190348287624923629198420797388124717898867172696240898018829842166494065404127836730366402875721912412125096490344634176964159802234988915463303648663544301808117015650160952678498528448230496100127143264252783540162688135763623366835294708381965534128690107471702315167133465857182768330094899073665912936835833715532374501306511426508862121641383274885030799044142391649692310715978787731091890836826842865348677136894898187915795752105782515251468365245346456200408946658825846293151415398067543645789237892879795450368710760570540650818251942984014566498118521502285688653765475275547115087589821756601752832010513401565287488408955301910810390495169334436623330005999758591960430387459278451982006658758036792278289794921875
      ],
      [
        94,
        0,
        431325632799629101666661369124499100883818055203291303771105798476011743613326968715326744344854064375946275374891125963756943082537291391273408732844218390594351747947107392150732923121276124244197363925903896201016347961599195259760750229778789614349727998021221655736316544172236152093795111854359107573866615867999844107452834848615864941134282964492560053973800914944431622113542954087818700567444754316881820743079765482384261354755461638518998648781806673435483622238975113176066374518567205635386225951736261762298499880928451718337862672038585280722253934598918335407865473080967396440360456624821412023783425199411786454649469571522428869539343515519223741647117028211851557444513207968711348529032569182860706983889036674794535086086979009597454058236631000018069359949228683088407116055625927173677793990543337705054418749639700548424796470082506394694703676433087240659361429895526310129136115412107781532946278752504128799654172485821109511728348746808614653651855670645529150058695752749759230860652028776214543013405918046392060556212342718792255764327757514836967595587944884397602588900706438714957680595581352785553014693422232495009109836525279208154231935989874794389174725267293439392022053461107188683123139855663489049305537810836364121060219786108996295055137686121668148188847062076734942186546846913451247954871958400887585945207337903717984631358077647206958543108493486808655511520050996509232831404359116124582216513499773745637906188431942871107408304088356773017810893719448953239256555142888849577185713527246924657013798925123605605873715799381999424601989453092505078009061537240303279695235681323574483079836883257223840323061296381191528374195108245836669995947613290557634889166663699830483733468171427458696159631384539184245966423385044390964333213341118246075400220124276745800663604808242306423107193989455008561927009796901622564770899246662672711309880698815921507038381214774108039897428404609768579352268391079164147537226961051870117226122095067869001998681254506368823834561754999838393349551354981829350394885741112410288134133876360992894072449774895398018858130948285447299147718625507256434373321861811226234820588522045906885712593710742964940477239832964505729847631254568143879327072029709671307341253050520195801429143890339557542413978354085659092483827539643258199164672909820163404200487778148553801507805635986381007095480717191541525448147117054769640535293158589755677423513474807456524299154292951833709221032689888021752240721301732134062909473128869974410439976666327601299049602881337443007017664072965252879293077323192188687888359516951160203197631679883738964644409741750833989687161799397504427675016696152663788108697091327444177746890909712746966794392822562512550110571892912503605094542278358709417259892987650630554314560503760553497445613513069642147349113349774715543896112345702615979249335529790307741599984356803296260095317080093263466338201006305466066842027923191624573437391831682500281956637141017080398859358714709751205749011148793332393844734420850857778846422741775770503921172243052678430774464127953571509313316597977173699341547943182006658758036792278289794921875
      ],
      [
        95,
        0,
        200851649418300530707127954684610082588072075031658365677537143296772961638204471713264230239697714911159403560297723022036037656747316908745268514996600806922112046020422726499213082355307646820740110291107862261261392904962252139488862990931067031152089445255928553270756619620408852557770436716433835337411851365369398396689481193337598471939213237450746681367749321366212465731291763998877491984771700473690169540228327174796651814251672824945326229666590800273043929114344692331159628842710163702427092777158463887601601089370042619897094894050026767145452051352738674148527993786082638456320402969118383528859119101717456287701819582357339923083070076478100809548120410309227435584036896096584840024532276568387091550872301904560981668618910079525692419822517025635417758471160898969457672288285835238645322097093484597768633109109488288044180498965738508252033851665280072870945017231117294655357037667861547874309640548592718462310184526483022305353898340650217573156328956381950763010694100783606178528801061561086570008246221400658518853259661997297373080276007789846942930947799592295357481473346086989879970693008434471633559724850527887932390685037854925742479298863293573065669194469886502916009946555095399967190392147872032359013104852416288648539634774526894289847555488335943278061659533816443193886025395243449244763729347072581189826599167177843133486747108313102611057529874762394842574787728152455131412208611296050007950161158949684311765517403439894436799163128107141632686588361717300061795970618557497446706776758897129743741427636281421714341119803482247296373913113511486267837788964437365753370795953992465756533711620958508182773031343973158723276546527030552092253972035065030408338826654531392076980408147794055317716401494755922941376641181255818675807122958680934485523559585913060348205882926414071966405269891899512584880349642959091669764998734281266733697393898177686218949590483154248120326901798186194346589248767078692207199360446364732034466385135826347914259045219697585634730253658931838698172253420850059061100084432879344733608565492188027831200562194729784459681993488933205684909399849175666224033161597731581228323976656132370571476717772051952706971908699190570208897497773796590937082525743221034749506515551983244212882663300661705712880307077113198066200280226322120143586453930784419879468114573749591903534519115655961550389830038047126284845180606810517762193381620486798885636772049604840225530991733699443685333864155749533130681581331053189524546199588616296506066834822162693358952960595800533667358659002758173269665848605298391519585187892440126479402852991022019305455668953915884111198929736979984055855229680225944201153629105187958229529576609133855908297572784804102799113972796876416406854129789958968193067490939997385033847692254512295252546124636935317474851019937098721075874548406855878576937179801894823874865622289292497741193274769813461470827281906406008662893959833543765915738708731705666872416670285418391496438890933464864835834141408511183953757431311151064514764870555010401335287261331884622886269883481934206200972764452627936392462006658758036792278289794921875
      ],
      [
        96,
        0,
        11691104703251070497998455292418454724208737308206864562036709952412113823004886509538737003447580385293921957544792927961598011134139081041753701457918077062360359545254920856337721303937046642849769126305954287724504418042223280302702549659954659163732385153966596740418878248995349490999914590543794473695295873128155271896151867441833503373893122139759964760897930606811337855737322207932508463332567182566661052784244624781818216452465581490899215772546571766677396722646341909764424868530744977302360927429408456623458696944440946890978983260921205690965378706665656970173235115147731317702117750145761017794862530759936774749577117015197820841132479735703915072502872581466998919603250401801630517230238399647888890410396361707222144107975408326370045045305951407379831381488792744337580813103177720132192367658430544824714767288214380105352298284754271207719215956510973434328111662083805029731185002302403048665603291728724021917533292119257097939750491494251796540547974805983516076616310658750236363327609024376240164184000214551378838646857466013837141309246022147635111509160996487600716341075026744466095068537293047118861604668134014039774774451717754393048287902066797334660089918437807285483430297771485650010281984526380440338369671196865335735530565772771137720739268772622269897625192250662100295573159720510263200118338613275845654369987577421204480883535555486669703266092648591535969414425249913421406860104155405542204538739212507542915711754877227145823842704673022931676029872308592997169702940865207746757321192059322572864893056470178196751312269818173333974593006520772174028164772053006626828235309026605714933113736229712673852863954557538324063459026640848369952539419338246687795734908548423314697452220462312846233026157959039493617829997514771831525673029024076770253198180716542529179710338712415111179250757068123921111386999761756733831400441216228555773073671264942848494004794927099228958179613996233458574370773120347839781127802866569641857410436836959598332094745189528424430302000587717635898142725352883875955198782670165329038193944201623022222066988520871449475958785065437929475490395071928842531738070695197911537699418328456059710966462878065448580273843626795215121731260607651635893085706651101682032174642771359737049866362543787826822468500966811919194461740692202800004987515157831806715904096406258471478339073161396015906312209148931259418143058194701640388766325257966897123778124937301417060269154011299399712079902929933035710158674694750328946617374841563163331694097922303432106090358695962627073543194186560708489628717255590252050243923021641171549596627366457916146958280097388731674212805089683576024378229785815927311408146014925459950167600650414599412550214664557551715485654924519081815340408952724889129074174237310503471685869953122280926033347705464984821092531774152914116600731694022070555981370052607022382107999832985468422501851808876662932845976604622114714417905502780780999164468358829612523254636891494582220581633991961269638797519569104767246449547163467034618164083742875668907091290515387715618343302019875473603289101582006658758036792278289794921875
      ],
      [
        97,
        0,
        85063982283835288310787570648797471614813531154625380382018737735714332957756814333660435088438155604143891275641457367281238965051817821167516760515381417737303427107186738487070655807371683311454193980309282579304645195798695959003173370745302263250308648083713930524577568639852287547926405436284571837198376192407248830675503166957075245811153387015787237603975207188754734440070765566037531235074762819366857151442567817891033531638607477876298767642354100526285499811272882818133411615895486722721012635341596688975247619924633348097719345216214524067122978338016721173704575991297508256817966447327522177056113040538946857812602713023149304429642423649299432538903964269119072395555072542291364096109883175332123139678318992551805074512421449649870861950166221908616778581474995004055628355102562237710080907675180009793781673473791423373844814659207012398167217195381904450917890616216128296667886491886372842454874738890787162497397791020881742673681214666865996376434922252096175189761230651086293368220250608578887415366925244305237069258197971144921643569867552833544858933930215282667599367728718854504685152594302295954099999282026002267641857121578395495176957973895777938625565766123371218870444288628264660351496785194471315617271457533023308763070880004773464096287748445750850993472818222376533562784363577486750745735968743671136161747495902078671072072732767162478619625653164078514531417321247065360901998514113270147802473645760340114287835950193393257622224271671781386921324631787580093260030118289381282712307821829004100846663183377435070546222982182537593503473628640764250833931883981683659865959134055746013973014325810874734586103693949444109282545548287307436558111830546738966223039637526053019955905289049904661728164693662746477448498614901808683920232655734441953256074787444677556254580970126910829005078178312164605229437178952662585765190833055470573670939179516656291894424112209956522135154429340531523465852880629912883024864583388421459854779090578719639367507017779079456814435005381210046898767394226707336345179966925376540065427201365612800640247056496332940676326995031426385126553474221312302954392163212344236736443686485284038996971119182417978436514316563851510788611350593748541262670952423629828645130296467144458554646038389730306913687663505440751306691386540787201183642905116126330223341026094171394591379081205479209477684488337225524601465318999814614803829517378695768062816108766952967318842937341234849005772634414166675436869413503932499365244670133716236228231708280546840372710218776776501732299714814365798897135756589397308833501177995663190365840889428482352851757195133679050901266879483602556693157783516299622340052570958826036130305691921275240746619402438412547746819633769241935194955506047783198701156725567686872442477198672459569397830450525702117050485174437360563741541228366694163467667500139743526170370090474767671794170084673195032311643173281913564408256940532268266730853115924388018765900091622445448587977528917654534023507100219483567811662426971879929502382514534380837815506290571549611592023046721058062006658758036792278289794921875
      ],
      [
        98,
        0,
        77365241198854426343734845971427883464716003674149819227864590629600487117077451619308279544614544216547719191633099715304279438904986435239275345831935789056175262328398864821641347513805563769596385323452663856808301891161899953079865660654776920170995978899428212656545798480911906202649145539993841744896717709982402526688185318662614320942332389481161092995832851044991996985517559076503445434928747234269167946480373223387347458143988742157889442885211392061191634874766493002719287219690890551810142018586761885495290210109138704665817844126386351828065075454731020923633725574467121766562407456733530041697914688032054562864155544303846983081883944794289927101455857590207055522349567049720531206264885221812495766165245699675165134170015862582312497520936595713070427035900940184584951860061975287210904380456583312395771678622535023534092341895712392534677786395307781186878943969823286565058201881640846112495589454903906793932158704429904199934420581745250175458873038095240193528226538692179491531609610970405928843751082452249692289468435820293746068420061522844469839528378583436587237904530840298169534334227956926039437084729506354454041909321807004489182897879542092307966654298828840999728892068670746258140692969151799198982068789487799642875747171160619419382849694764452374769594551479710381129227920766547741355272514116507380502300080581239962517430594502339177239353421924167772684379773151778038408839407053841841344159741258003121662485619649401581892867272784647894088076885138874676245957353671803541962122169960875975644479106267656960062127086578865684615378061137057988613915088056704525255627571395890567922192171199053424161530407189576113386243921420539406431536677610308171215021251988979117214970736875886379406602456803406860589870190202015298144871970245107342846039083353612998258508109351163178700579597058933262432031440685190016980081889743326368666841338319317693470759567297609291376345571501958563455369225128400484458925579116777727154064611754566632968903657570586853400716203931518663653284994836366005140143399330211395469502154764941975708990592710382305803219404975163256339720174542446854351499127307685076490359290728737401394358575959466350826864616935464993318305209223793854000610619022251359093031954522950019343352651510718215097021485166661303229105556398766111691439845602426339483338847505259650795448155035125385367207599662137744149822325595609398715031151536994517492301095996284717135825338474357122504368970887283741263172700317657778786997420826374669023670229604935170403296256242056770998226603053453406842736445713774125988748785166466221947037506351035125786614366866992802265896336586698920096936726363923482513750084324138279350138647609119043008055470408837052214172258480871306994471924178102035950782089970085451655361004598962984259560043822593215135685727273619457322331424430868593941556804822662963062669742580458322780326266493179592511400575524399545368976726223685202043399387444803789095439388693899893169993819200326669301387080816078838552290444319872258280812895111965909978529372143752154658062006658758036792278289794921875
      ],
      [
        99,
        0,
        8795409621467845826154694454255977767911400721726615297940018874344583173262756925340284666974990664538086857174119067053833576699370572308373542264182740025028041812778749968725884924482061941109726352650928106480616300607953598845366038624998945320041911323549243207329300473374576199662385499714030881884135849234296913671023793837203828422935321640736023615488713055910461691294150729040677401034921247582882397666858263702938434931882600412130829412756079583004230059622569717457977952718443733213849368311895419473322581506891519041874135738862992835722189437462758447497294276837940681329881783740158061164723561003842135392401101421578490642844925561093565807805025824116209418856716471994425656946569496327315172985108551316132666899276503347334310011230854309411058488413318734672307172189251612675649987174564052859062250126621003809874316725815452576006683027268368454609516675983317493819226486914787848028975677451007649253811292742631616754565175502639096005622451533578543323997783566850145987227856449356987456659464219173359519922991063729189973818535220969976909953913320627472203807071652609839275030370692125586867257829263383668161902136730972571456447763825281055976514875355926947894705068779875650301259818306420729079630810394472396612638668181050299153234817133919189641377766339095594851998561612840162320340459856937769445478464357657970146118691043354523566148648368241411482527958700438989951663511667153829303329947641474778707160413960363215609626800247268756161476809327822461790494171684622225845278574168880842608387105038179412636874757732103399621984737790029106987412990028774965875486786785829610676103908346066396070313776369732689697399483621872811465460433719471402877731361794301576219896362881855628330421366340764644993645257032324751778138490730384735795836844232103382829781221258244117171940560254822881428964752929536346887470074738789589151615842433123564719861110818313003254056103346363595256342655579638795939552562942297653353014377643011670054037383604492758683648118645570310850189607279164482766395633438969696409519418156026588510022797153176655559074170733896216985606413477918806217515305411496165006520312001652027053096140349790395928004093365292988216590318023329420140734567284943088536591127433392509040803187397922047872275151480429811083975852014246302929680438206680659245064376044785897507194808776476919970780529622963353154490254524657358175029728001820154083997915363395366753169383498460811808175263689264530552725124006638545072724291898544413782890101578577228936186403152855381826139959812053701709577024968716160441835644141244319857485375949072950484170986181919307890727425269577954110124610442945686360228400396604826494071332048806353092345492209002175989061074985146308738434618354017529577935715663488584174650749853799387092623444821400388259033915037843130712758555668151057786383883236117960180114521399436492926000006625405616065996607053427992022526311068475133549078013179306729546983381285845987670481688992956022412083366802186984375681550710204562808276492908856478508355106062006658758036792278289794921875
      ],
      [
        100,
        0,
        124990288291369400580938713802953088822774100665125405747248470484765090047568662649677753538791546578769758911464069996652068900787755045207857631103318832402601335071238404226262654170303180578927887462197020857858461713972907622464399227119254981362688132621217874298262760233263277681506419882158144907800160853515879907799858357120896568264125362376883953288865878840687507436077196399427296755248925173966594624081937338287403895898777478224530009856711227478218791602651000472174031777624427543087493607957972592230582504746210271086120462563836634435328486767977084455359723745114046006380252907204186064124097155257189427519747699043527489469858866572973360100357864112624207680865445427650406868165812640957123121844141005823321108709622556122084047260277105661674570686817985788337532824266660263020977316039038489513442135308422822802698991442871632901539872604829721043038545464392722920793163206187420235040757609509916942143838127543415422362133544890410957749915597114474508987197058017813981843745436020054459558010006445740753898059206640527110210389201468369205357348897702283042639018899752605880483669414935827614534671496618179650512390507504429035429801743607028569577205163754107370729809592854728046966137780606580383792090942048413756581166143588286737816555698373896559641659240691529268957777260562863820763433486215024817834366724142092536105703484364526605509347847145000421246890130849843270719313270925468460222469942213032187015653201918491245057631489145723372221576749836377235603757770080834424667021232318251777267176123625068782822712257370629472436772324212188424464746091663353000696252969458828158024804421921115605436538430201511754764895025808960849807373342034787812005121998592505332819734723769341448323035982621499829492771897729315688730501421504078531684791549279986143540338510708365145914549598915691295676680850309322156169312666937057946835552207074495877488244723545040740669387660717912987931405930606287015586375710321444325940247532454118640935210316555854033094159465998329790891670849793431342302196701326199892634689519703826750129565794279089100179372445317733556797112535881856516732578245746688544478679834418732689439104865735153343996801930469840249294597725214932207423985281298258699363046076296207794278688086866119530928774369792373046819240876636680180803924827360737581388737377922558561820933983499629462898358151137735235697531733722814010213538291158930906898663351310302338729199865780825746870052257882750151559410992756396697887155336248592131728825997402836560513872141530654570617215121517883199862323618528472366795489135935308822501703333540423937810304773800036492752317725488116153696075119308594183214871490494649157275578477949836426974081658355942451129547892098920418938346312346791859038737731359263257028604660949331891685618164130825241885782962331285775088176154482910139480747023580936382507912573257741457057148048572883177056384634792928326396232968472788127535429898682146967758494370066361175739162474500018085661604641589307090585974490076512033444907950748942006658758036792278289794921875
      ],
      [
        101,
        0,
        222027353464983031066139195317740982876769942838477567527949174529883144367673589544076931659172580369683701038953684036451964473790153598211427219303914341502381372230238801364794430795016749126542292623050339715648651356457864332709791318293265257671223670270597898753011895502792853358767217158837553227773207519959977119498142200880571984531494363753470568419194969124812253348750227478119332011812604665345989193015991556595665820669926255476330897866476789733371656284386980193548309042807191722780013080826736057731899236768714062847021513507391396999686035395720487138787784162299868256522173145068347128844562861925147199224153024034107855143184671801783400277746396399006555677237414769313329835905019229979295578865281021149222926130986455002696188557471358242609705689935675015964341809357336546091008033389293443864809641700808122547009333763634726860360523045107661106788652358931558039734629556220699548454009570347158681011188656843235651956194032582134456149956945545843166769623710188875434770829607633896711251494502791803399655224607291824522006259389311009222322439289507904980097991626680023652829495402108447298025667531042167880150499106517229256931786976075734540115069971519009009144345039164168180811736698569183380933350052409055017674208801303837383372043151860991149532224245580017314959991170588058324081648472762949313911549568588360794384069384086142638813323788034120785225046919214448617521395226087722334809665723577961464510047321618323518844853601083530237798866482984081440648624524002519107713048742529424723501172007301369997562941359453916009363842417558968261145003403809913317420434633177043397426263504967877059414554729034946182792338232253307126296415251014010540353720341656692486576696490827050262792192945973875516854728754742412451090447406627655932546637100628322934781335323550897442151439788306154377511037483344774173289827495288483982635393051235150584305036777107610151859798786378286980571112761441875648039794400653424133481360883452970289974123514550326494073744786414121852324470092642870038773577970861559834363034811630412778799568917597144634821434735450927179261997660483269542462716959669120822890179650716464246953270577637291855912391260894613347041039571203989068647192151085074000165808868575951263621164846999346253548283302844804120899801019901719677512444248753163604155739272980981193006157816794814771931782099500350326754996682108586157682435461612896960178865466367984760635847015581593567423254724852932775143013309868090855495493601394032349418273825025423431817311392371083111791873259908650344998488215411907398240112534671450844236190042779077876084604929151069101293550142840843330380064132484476717272603426707283527324827988611844396907403033916838559892743128456151404970587729095724132836220121551673703516933840962182140254835332744127092003001520460485284104150326517640519524641311837061141693094770861430720738344895688149591671303275623626102187236462240996253967068626169531595179139260542121651693253277323127718379281226087824316100832170813371662006658758036792278289794921875
      ],
      [
        102,
        0,
        49299975982682394418928964927147250571300224386566770892399742800026658621309522144176935631348509269996313894227098951193096433948329009639349256872148192586447333386263701194622736062484417899936537821243528473157141397242105316598905308937904666616554808327565264084970981794949092175231204115363339244760949696412382461340639467588169820832699837268766069093261313224681490131515783505833473187358253458309752567268802399875028042138051476190112067244181086116504367141541627150388943844045369927918817514240980848399144265014086487384420514612061826380805649663078677485553703428540121658949270486484702976994011296881760683460013657234147572173512684482465740469462662848319653068379101170227078000185123750103855830160556106119270934648896718952999336863021283282294562570132471663939287871106359571441303550187066471225741418859608464200441961165598614221069823686120210749134084055872242163035536292435341724057350119212274860502465467728398081969735525740488046111780159323948395953701660643670529812371238073735335554889402687263973387009617951163080294377441496578774820623791763973916098578664318198742922557587586194913297874755443238544472472649005359276798763431011607723735481846942283677494585017361139816401081795210496090489088346000138454720794001215184549658143617820798897711586102860937777848995584115213684005423054649427821135655685273365074772954622952383247623178916806073489670554155166692379337859564963774624114189155350731973489981744159505385068492816451942957609994164420101414727808735726194761520192069797610701091324071639898973416526946677315761471680052569985585481548785986737693672369069545152421604829071505279973272588425882244527725215408577303204964296321692163469341508644353633697463654535994447832879399511316948953832759979550233469872396633085393008798297804638791290678836686626040606775097959664017751031123262833180052188891117469527195628979319084446260598282103498494875464256973796857803255610375058984382403514835769934337944600962699056555814428982977112289546981910383624385111014982921695793220082940853751460887068852599062099068737155503409715401093351586266676584672116865776795797425949008390356689708719680137032771355191275633935291070469563653797889738074875412723915307080042517973618486976472987215641530957863916137752793470886931703911936090006027678311572955130503284944297301659458951302363298547302692459914418745872633824493469060602982667852014845295713919861313779349313854597423945400953822521917977384534724205549095267385535782607579831796411649779206943828782590116947743036091209159343490695060169490486426897998546158510587557617074384923483072434420463962806501090834884339977611889395763687558302613445257153930034990395084941499739528040520639619214660420551007186428958108946540800315367119948394652736815514033436226777378085562849628408530059063104168426048938326639354461867819101458522091525359446084045681173230173759603911788083824187556661531123482632564547489935044829734062366284620707973136844629553793154431534215624301553595662006658758036792278289794921875
      ],
      [
        103,
        0,
        1368349211236025688438187239849334571534136556452588532824709428709016479322512736549738250132765995685625947970789666755320538523613788227587429543823441398272488301844364014843400645318122809042436695544964102934241595396080719164765714032571157773951491414598707453269484777854197043574077762933294167290978217724853972900655264547109534568167651970660403953725201570449559351056523319668593330372408125333768165921382365071328116129373771296562654949802968553387309285748746535117060239977205794247053367584259319279708547480415666939207567879379148852957043494052162627941955279881015551147923475006632480763050258467276176993812261686136153096541751251804657338863011146151693290661668467367655037138129392673587785931224125049479082038756447974745238847076505913980501440740609343688921888838033167621728090789379937305171795745271200430593999287474941737931458870561120262942037544859138356642151517793059033727642179580684000728626467070374610373660326796911405623887698966803774302550197113888289612998388927400767867799197380044142444593532713507140758479384032465721409389942114767323062167419823718184531747910845470515944641817604598471922350030651912781916264383570620806221097026352796745869211626580669979598051367538784256650826737232353975148411823531539978182223944240624873118843522928025397544786068821098503087965956156468711452598933516185559048515207127155923379981876970787704302644370800475150648579091721146263183351372352971680697946888179372876465044800396519372132546952892843557856582105472570210404055135604438382294722991956575182718496983363339116914168797187708538815220340275923444694665342798977801880094416978566446280520631816090707258392090971454673509942847882839678809439236318565040560287795778662039567211556361862942130197265830731764440888262824928729358654894407164402337240957604215292055139588516466273404302906383866638360983161881157088822468483645251314072655231853020729927713609810610840730984218753924520893666933579206926253324456513171377267691059337716907066249579984834981939801395367114169645406021609961480257818231858444875116242446497824848171721924427170388408381722439287593927256580609655098926257127495096649618542287521993186943845127172287721234726579135224278939096098645417040445399609949821889498478485590035565292640446122458826330203314462130178424937219275556032029668487002606263387247918197957024538789585140941816534255254388479157168607664870751383707562119559024893470895407654453071385785525597513675618651478388134782138175222185445765066893572092114046247908360500308757760478019311759971353108335891966742356573349310751721917099566512447621571191498573888926714403121303493934900180745242685742218604296580288653486608336583915742469094488777211314756208317911981661528215482348545711914858498671544468398699902846812643754734927408942414321016549620585683913635855925110282474828419062498352852006405132693561996083538050899055667041895282196954714339113916848253654845639053088593253331907061483876909079116962495991330062006658758036792278289794921875
      ],
      [
        104,
        0,
        4747415000130894024385301231097410960900479585310543064965518673897078011885058163073422034431150442587523210061156509301614594497988422601943924606431299739071588063964169293943330046482881232601870888059543766314523236068084639019591680901632676339056414986003774866756517169465022613206893549675433594232773674589428910327247624453779889129784476502348965761228746232818964160781757674566285259775891246570401977829830683048669715528081021770609658428745841314658079338262067036556987360348929157436802298989661470139191334611190708767217861215406945634209987047177262707525892339797672734552958113080474301712164712515794500608385318349285573782864445311189375006609990429942669913454795342608897582280236078916915227540517067629379814831885881283600142223483484722339560987411158589335898253123183988461465559112743558839801155772328729962358031399198733289408565378662300467080946016058160769019344112155442516466566480895867507727316290894495922515466998650175748174211372752353072776688721992914189936063033584095036250733097277162509891390706634239230852883203265165569020910478084920495265139089699246138547845795335682471134374176053766372407278123821455617776465849058236995947938963292131002813247873440976279932011096839647564406524632905585123558837760453827084237689789281818230374975310701797098894201450202557627646746355898736258328770186590853361146728736437851241264976448091863477157140665332882664071362241573146410694691299452566304995771974617400560802317874890149078198568785297596677136396446414660447713341291476420426038913365078213876546624194110861888069318856263146267154378578334547720084371151665435859062497673055446043316343217129906272711604395965169513701223584422606178579766456479503199133225384047471020398936939307486158053513096218909138510629491536744032226767412542633808490264523786467180767624895689870439784307631112489996310912138844362543231628445984105441602653097683282461208790223852837928004593541836854767112849203384931907414955809863220523535604968685551628895414534092941592902248941791337659965428247521552580282252179882181281193970409165877109152515773808468727672122309527475012497970875174501025782212043222631306216576879040526983468062048455649418836915400070819727083813357418094602432708072007672669410090303634458799795102781055392903988363958769861169054143725181018043687498580505710592966270040926417567282278688312580344040572451533338317263130026627602598331448641210310956193227572958761777005997294531278697993070408947320420056128801810051468996789996265271095440245995568640936492618209060753588588539048709874309311267923325381003220624128674339233154142409681429600279552933231107392556291968555633989255086295519436910523253713239665878634155903301653957156358899975859366392171975641880393494932932297496624058735554075775964040861751995212378141839349604630655301379166909713907242847979982135787719599843578453359989616676798511486931274793995109027254982674533533713195248261686182863482086649960547351278862006658758036792278289794921875
      ],
      [
        105,
        0,
        2058863062732757614455510320156696567912553862691922182880566221729036113320943258864657334224273538966244461304471438402978087869686082571054121857234673985730841668599999228990531260361399956716535670362620059791701969073377835714151296679428414173438084252495075990618611607907102170205242191799568463703833714941446362790572284082940582607521043522837419834633861819480774422624850140004534165609073547973185288381503561547785823434382442152509250726535540027914088844096872311998585717435587261721747026802067983902724360829188795040513225907728567209601468412894254741827208407502034779329649097612895961771239603906912081334571839018693601803961654008614601708629011232597462449342364707397256351125857642206071994035522340800085087173033719002070964760444559927916078694054681399741146343463049212176917169341419252969707488046225896971789886042837839106780493224110665967034348220877412394483598322406547272997139613717176259667213195533053996078056573610965822956740543152142430408021077538035326397838915217079018888188505670395177686590530112562420978651872306927346258512915225072018665153675314025626563157522024899948734413040085032865320186033324161930355827096985069593145325153868124642164349139165484833734791879670856488201937769043878928945456471566747053831593135173410398307858348600332805376251475133861717462458737065865181742245327429672921624076406160090375236573044051764225904410874316696098372752177293223012165435842646891665889528090445505406522318727475089089078053345520115716179869992169306075398265696113281344169328394811019200136340488787864726070164022483204551531970958973179176906034759706359371892993290931498596215125006763899164073592732897488226914610078516468916664434576960791490239368792528423426078176682139081973179240579502254148090690010379324432671950319354871957803815449707035873039324703320020077341521015598037986761185867860205212674496721548004259758468720532473653690049629046367057230201865695440351734189140205177890345454105022035209864352582179113304676268196274692321223775511064633314602185128922026143488181322930593323700804491652483936209973016079924637717118877316147748799013965389515891968888860553330941494929603819427063286370579669893057155593659997971610713239321720331597466711749566560866234925296218414462774504973172371957100889268599801141093627245672797181020934893382651682183548538546196334100373232039262457845406993203123586572140240281362256487609215579597279099628245735284028865786036185366190418398268060313323422109512688823781381326432141258941384332098776279051247067200423260706983577665526973790564753793371071937816682556936287797120073773067158120492949551085651578076159034691403435378740901004755783396595484855168435771937524150153934306061544733585926467311122868673411034239139491111349032908547384468713729920057274334795951730445794613406057154989234907739771838709862854689750822563079782620842036657691574036386870863711080292573355608736555869197259986455597643298062006658758036792278289794921875
      ],
      [
        106,
        0,
        111611190273225382909103035151334282623670865717773932608898136780188506648117026686986336599767990702266283651682005085512753822450070331945147008053305317948564504980976938084400394180036044702768636076209169375875516326195306726660664562393941003478394745818186520450368109417867837621066612119446264522539110688891824680920522884151232634483244983054341565564971029319425662823467228982790424266232175665311605283915474474787743198339292591029295522197017775887712302262724061189940744040841249079907362470310267101744877328472110410206086150631896757225070439864147496524524349132403039897020593336648237976669341890378430839640589604219718098505420465634242153191985461840699806605097592822439606831383378553688421095137511419191687515596715527391206327735433211358024001883772923677571490641406281739064048360663512590425556568086436350324664328016221464594736720165720090141839097579646522987691289278975474884660986434057396846833239274498269326546062678445389548111918329019771924468651253838155918534969042144702466495685096260507219513046326410040468582898626425583629030201888446299777001022467061964626620581422102125602262983375919673776017818887362113397564935778817546690172974867992158060874431369610434532718987845946454560770651160598672848694087151389309025019627321263549335685837070011111918152242962530375553862257134442433493746658266589704749346841088399202643320478978949655293308174726763855474743631393700346381840721169095906316515237391973246592879757767798061153604845619713662696790114412931673598938028604040374492003703844752238004525637071876803425623390541935051258837286912049648034185106549896279006145186718628096833486926200787428275529947271974344670336676930217583134209625387027082850408334498802968836965105887212238657032379397922702578806113081936187412612076469807030568306218908565239228066203492385256163568029648195969814833306282919542816621582431645733419179094557623387347400028385119683519063496080806434641191725729154781197231390500072856451012856955801375876063380757511702857605020723533060040053916826900494646333392531134508674946830906774984115273299094171028693322293040972060939628727333853770364409351416902235773994015903754494338385251748332729422764214690736988391799603581838493611157409514284337515807547883584562409141130821246404508858191191546937833107785973042701793390440231314492952262090842342825298189170938249505829851370533080416660217741214805793497172632864172615083355806839955872114939020752894884967451620610050624091684407555854710798695154989208746020179229376047247942167139541097717267855417284086193977895324999814115024875923894760333731587567318843508800019140035722446498129310436340049198038826107029122408527495944186032623919277887518091434267090426434993207260358238519229571129920757336855674408049751589489424451024387549414805088904191756657785660495298413524689004922618756763442835520508083652084446862051919678882345260080981048088070826446500071458062006658758036792278289794921875
      ],
      [
        107,
        0,
        756306843548836901420887101176120219820218322266277195721615378655530321976048572939882380377698368084801842714611159588120389682743257528776549679569561783442419301352406093655950585472351578048029427207597429568678190041652071822032912037331507492941097074702721514109692779407485858504190393714805531633945685837156339027179514464053531407460293458917306102175069125703117429103714953594198760736504254586176510557106270044660547577314737824910639969031841007688211741049255909344066724791986466277993137416904084397202836219412820642245726329718769231783534471592853963655843742039272931613718921616748816869119156056237313384758532845951309132776345277422815955871143848990537650883001921575075188848603744374672728564359264135844553212419441197440220014246327695012743118621981671838764930099620168041242090256983474251030023545326376415464098023573995239134371845242989760735787882544842200861508469094108342704934591836777413436503698441270007260842876482479894765360194284472293037807440060798871706250166630450515012201441367374859949460892702151089428539858684723551564489010117895860647598505485548209416987490130476733241481884807541273162418340257375509170739193167427492629902657465182456521301149658431426118698133611181752884161427783292285087148076479633025704363119422637768966732530343042814159308628709175736170568169310590372650921679505517886619150954214911005800031377244583604930316363993071544469689613582318779154510104772039672875588914145492392516031673241332119070727757830169352675693924824085714658953845936510149073731818927914095212426505069452574799593888996985819306537853744427151296767210983903670683156296776184073216664565689711819534904391009311068963394087877882384297625216516242548231977069805900529157516708530608165760131918897120797314690219233439987978129838889036981284802760640373892051958993708703073406019575174764103121501180315407533358662624829514202160222853303090853726885327231632099109740349085035482745844727352895799505156199223186236753545921714845032576457044239425014987473779771722003716123723386263362537610683173800883561754946641448203809449092841826119348838464047949882515160900916198997933390707593414110848020370940330937292459286956611475991779682175711844197457329355272826703365200530392347396470174108982872376872903683450890931206908458219851187754235276086829598074814176866811707420324082980042404677045885101092310946840738456698823226399281549449919428580035110747923038415758620879510005630736548496874734144883238127900399968108775132578356586026334319524649155849567397101503252946980392335513973916760659017203240161044575892391374788537462764259120251767408110692565102758947585125899017645417041664650323494502334113887436372049866271140096627737736538851991410751735895208434723122668032555770019735555950420526974736027717484437651242582658063583465557139428181528044380955619651140882931728292002519936342007814905061140942376983518587382946062006658758036792278289794921875
      ],
      [
        108,
        0,
        640616814717437795391627334838038904809638597658387900060050025680830497757029945360640862996634805701891761611402217408605245296676946099168764065215482043832439916844687622501878370513874870997686509810318786950142355110270368897055169134938064790319339583327800336485530274521760181141413138581161170020112984252749856722817109128383211043789745918597695725830784727637378759540221528664840306144635635551135588749076431993046442187341458582877248454753943781253255529533310425403546156536805792168373091229196190083174426848677554576413715718109792857985782029364523648167294767602430653670709878898334128142061084188450362215876634444458802820388190761666704394382381104257919647943475965437488440201749177753388452152529059380096709272354679352239871130863612508020918118927523871668218856725474668845869930516518548240712688253653775225635467968582367018915595899977612888483192213323361759470912009958418987923057721430961679075269027354132129808595095827272696439625693067882976598477315709323902396119666216277821715801042777546891259871761776072990999572610682554388157416417925094120388288827621039487583458194067177269249046268879529047038411609619284349178821699703543135211521020911435544438787169014584529176018373514571603309669065473054441681777516915432654589451275442517228785627484172106517039662586259429662283119212232842895460717923375465177351403380276849074377762771718137720119662407921685154645395020207931340776993944976854045907108353341873087110215952809340401701732272252439079089969650335133040575827973589095563889210417003750503473714261453901762452230262841492784539802015521420751307219739843892673832631152184519003904730505520478270362391344547505914608555079973603753304220568758576298244418232092011447942140161607118326809308514530662876610947637576793252226959368009192822828934056869222646578466924516196346170066221604244133966552888341798695160592167600954329880760818153198936663721082041163243288881899648570364843681740563958521562656784515836024275233865742964241664066068764760516386935351757969071080857727397758508345520954814723570228776943455575957200907001565313139989519287036878558568790673416342580619232843087679323011251008845533383815693899744171765122572061592176700307295804651527225848653402173212567549314441676950221303654621499327334345309719895153488424752415005455843890642206639912456901589671960003655998819114611029991835445686245274557595501226547369963671113245425951358038306485952831729838489209555806597923560152809880295105067618912752072504400556865765511083537999037270202158338714367009459318604018753440600325839549501801713018479737304016525882463658597344994784431839128356483680342803291263002687607544202439311654312309859069364837069764642161220185037125024782801278245308168238595054877217259491686181672793468144586789273792571879201029842997126138490144218725227787076920649624923935137489422990045979743200356843201986062006658758036792278289794921875
      ],
      [
        109,
        0,
        67827943577859646179334458968240844823926543569801789073714645780790602241508549780967297067937363516266973079638544092691239581854041000405736098376830239368596476215186221029961834859758225114989311959112265306444442598990873590850460044866701894669179544549337304566597076279985998204054264111030556153750508508341315645041304367212931621224997455510881696327452293643666486321066298806472299686503413939732481964361414262326225668465946631407521087657800826290449972229046424080209688725402089144634596945594184933612449518745005038938369228795739922829025654191024682450435830459592578351795443057231925959335705590913569295861696972339528772190838151636370504525975031057956158289939308440650969855947981683214939424199174653947942400987802873187292893196578953896223712574598273050051516948943571603696097589291413341506462436178679022740978423403173915258799693614790407035934125273665238249357426153227156620432565337735941052413643973438884372645730858199824651143037397054473569491812438215024299421355114975582379054527537936793861062591845485577143576694837251339844667244952435743825337320071858402245331684694628388166176829681182835312445177459223297471844562966743290528740914535561669748312964617362545915970348053022128501399539090865425078513779758037821412683264309006617980105604987000502045273713622100115389676933036959687390306366402256679088824542188755806738656443399882667178253921413835335498444063127846612956144527325302833326765139638163891306358339600965421963097786958770495312762175244124741704588010931463741416498863661821635038102475272514659889168930363128329831281839261431790027286693496161518998990951978067311125582164834076081149720376274484529877577936824964271782071971672737686493799477900155162694341293566383977282240218958914106976136749128521024625726990569158775915471554428552892207246859219613059310635986369813571597741735302481531135437849801264522160488450793045668430257583596496160817650863636244577242817495235757316430568597567007468422609606298355059351288191318895954597722565559467176714657042149923684526104398410599912604628584031452567497776109519950441155008391616645809553901988510255761783738145393453102103812977580233084551492859121945249512110185436252547982322041427798851359250515569540728300404670131997724798075827673713907134414626148176779058311027071763219326757783752635937150550254034079242856951948532057805409600046989580199599738156804016323183481528006275838080487403870261637500791495402136281940246974579426773681069550779692177122517498230538809166507235348458566428396864297744984179816003132748870210171158076133005162646571031306155492409038657303854134730072509102881346873065789045472543433109388015258870128666098779114646566004769743171784254529300752615918834159723679476897351274739290775721736968211563678756941113635785319621195815237469062939859883914672903852826730626326470778656551946062006658758036792278289794921875
      ],
      [
        110,
        0,
        897695358618885520237247394497213779331153747709688233796117157449482818450699186968555088467765663368478054288162304494875965625003185533007110697328376503991157723957358270162279428396332063403108597609317497031536654963187982693353300910043225263664790000378908067158057107482526038107093711479295167198954909024084711810209954975602545911950584442940655800407114867651551372206783923476041288093509238029953611448763863993195777708667578661888979432099999611123779158246218455476985947606208271251356217846875234843701580914150616819457615560372276100804895552941782879232658389635869287848950568339754635676931013084717480213055161624800763375857519586478174354161409927652891149084530568154257157086972882353787002789204447065491967193350618489641736823504254557204290882153495611199724877266072618174323320050202070292601833939746555444035114072848372882335538255883058103771075856926347344354381194925856231376669559195871143303226419923223307286038273380653872212613965862941280284504496535305868216865418459904406926110175558041641408149882521536602456534510380779868541577787073153699760095762280833987133956242709149357477552725090358035931361520673760127057914899322762994695737497922171367932024055187842607518381103410991834092669389836081485159357970559533270464232711620646404098718277250825616173344001131425680682153837669451444271231191751129483464178735791753143429216777436868218895366516639624773168035185143518385352416640063820532897038109731506488879364229262390230386938905525430690237672817798137986004375494464203250534089371119208214692096871951630665386227348701219381918358051643879850717147327868901923914102999484753174079659146718673901197608573504760867877773121807863526474999904513322585429524956521805419113962870533274315047662514219748907955127514286343875561503288288557164166664056958770643577100675289097841035600150520288901461858713246272353650460066108743448130785712196981020912514562810105491747113764770275710689758807368313466035980909956269773882002363323543951940670224523853354971546761573053125649073947921797173962117760906421793277458397072873053333656917467940916255769824430771347755719698112536898573204632389666211933197626724600798797153593659449674124044949822718215054930115393816442236255242056425331756514725059061951633463409172245185293102208634306360296591695364597748297842568314816846495712164671564892916138365732584367913129055233384524279496354414058548516338029939292600348572780422718947827507172991042848612100008095602847878843392856976836951999555585983940309587605815148990560808530971509217320887775107162460204506303359471619165066523385047655166059594980079020542618295732972777572303044870783997506460695926656229933195688219948575879233844560612772655894320399092322260138458379282544243645902652045662996292095996007764972602473643247361941373929735789352779334316796572120631196062006658758036792278289794921875
      ],
      [
        111,
        0,
        1485112392910979478194974683009688523954009698671973900860924568312773663614875428303589952718545701120828335599414846683609691105402127277461621650361920236773156609162973132154580313103068761845679499384002136557699616502871219246027497396996211010466404769402909878067510928174468031962924620717745132050584954434398059736930367509958779746672031839180105096958250317883932488236376825782930302028843758861642823805115571905711128505113991744813748204933279891444222634970264019422099163750716365214262282507521240547295065557237865145409289735667023227555871001849166206039641804299297527559325786692759949745836884902162056951845317349343206439243208146565215162998337964020237742136985395872059374327007695256410367454013833272290530793345728764264185474545195375785796243536068035376438003600808041755138234568017945891609010989620405923723259355290098131557729762919046184668593262659541708212421167111427621641858167593709862220715098443987346081051019043024899671371534211032631252808726567863563672340036358275709459992031912786668382124369622950754095222908338902594301495540403806654668648200749160815712228329413694483258743601070763930169748616517036838985517994130032356157271322999876913755949941756888746594396853825932780950213584330341525243230205036586363358400673688302448238788081042372112103102829879411969809570207676335832626191679984978892366406381161740545190835885853827337170117948812803168540161940457916270077899915207872279521278102653862599767968416597602146937612839822146089972304867985772290243427055195877456553015311446929065511730363874786529642632997032568278880317651361057074960977160609087568696872744688892420056430980869060347049642378196797624853701076633114315110408145111601655901215675377909783767140373128514449018207112088359184735304852513540197884082312458601926792605747518093210713947611069157773587339654081961325316190882361508668106363834663134222080732097735581992507888641938837465719539313491351662226685901014261418679827721286722066009858044895588390189425214486949684722057957139223718112622979058678317665272154330572357629737035363134187905862904576554304629512285560816453185437125114227689695282327596026130120843378243714828555475424711992413194306989016681870865750228502501960266333564974474418266553929765641890434117416164598172774122684834329905843694063662580919076659233601392857356065578942946824982363426385882055096307678895255151991709234245578839136495852653052517729321012926551438501055599856488602124588451630120194946528093069861424281045363431384356092509943699185231707075770118552084557950358423535044482815902680101048858477941069978230806232712747272113424153455177334733899611862209152446597555531976476754144487489277245589858785563973925889731042086690206159290332918347388804738279199458795217598658546208579803079424899982814178206238214166420608562006658758036792278289794921875
      ],
      [
        112,
        0,
        307114044433526937137974436069144125911830372680948845603300533937188191776324875721654058420650930351307789135411571130976271995566829391102609860995327139139150347413626496074642422389558360082696628038756633011993376274997822325423915374048482072096986203226221757646612892604570290102361628855526085033942924474742382036620319065656723586382374847387664380341378410770179030652465017096919250833614954121928071415828053221138302693080887560897549808971618730647096157110483198264151400207192984793101124071469336399275143854929625358523281400120806396802401282917375033581556805730253225423346510227762723571456539405861209580921853036510081183641245988186912143457074491732575995596789810794638302784951624520769918396666803081476599726285391528183363063900588276683021937408072890394669635823415951774061578794630157190632846300846289794596450110733219058908353487438523028771216838638922509941505324650267811964641361662148342043521755198133405543514491967930159643669120326284203726452738248247606241856944932855384906679746855299459936345957020359310431554952703624582680453171427973525249873855852230969367789132806788920330743938628448027097112638661753978503253277807969918616824329819799707991563975106853532927049320368518006791824347043803632281690962591191778379015940153861843336855237908108366405855772512050324917832900728043260465737374294747718375738270979356038709498278329133161284449024488380713360984697528455380440458931551103367288435666191774450716630686404679424526854958388403031610083130011410836243432748743247432301981116784426501092423466050176922271930730048342401800858301381070159618271994006115900462386990859324306021472488709411069003315804210219274699084734434577681680163238230062795781652725177506989471393209450126729612880052446827858993630245043712131137112444437629893809481622530784871754167379286191033617987094819872064358830160762518649999915251344667001622529849476564478146359300144232176950297475431752609028648382352074491949517420334280719579410093243960080548590574535981767596077695207924337718245595975358692245146157408696906384405040965678249484883088183562725019109954497105172471480289126686308105929643238359046855451408737238889073508764405623250200074928551997952287469690115630275407365232938854656873544484501403341319102984571472748512950985243938808855914728834054420323331764571050461476447762314536363524259183619638333328194568991931730752408549085062835478100223570100025628545185786397513677949117465072336166281425456372240496725611848602635834931098263542070665396971478430705565077346208690247860954748177240192779874348852242986098114809932927483765300975977839886866482639783918486980986586637110495287813512159971083339377628856755196799924235284441092715457118725764965287966493577287282952577912975130464287056745955820141996573471161687006658758036792278289794921875
      ],
      [
        113,
        0,
        7938711951618573620858141759744175335357735626912818201892009743892787648419959391822259440108672456992978488252603286493071813802426878421996545066204306730689893954152679299796577177202854439699165888169148467856419709635672379943290603908466302318951321861277538552266807065686003943927026574244048033390229219117846567483409858230929617911086746438821459647470221554709601512802539615243596842764403695643462138270786944218188646718015915649964888554211261871874583362600655627299619524522507174321179242644670870246333776571196242753248445724936830043628061287795034110252766773235670439976446465364185168942791998266728755862715127311734370417725237852478906857527782181411828174839362244936347575587922517830833857035217015898331814124806812080335334159207871076246302837302959830035366203386075672428349978680198185595793173697281159571641719210708401911629209674821944923949843268229854556987949535931429445569048828463518019090192821128683968500813268395773648141609928703698957667224734240161315390196546282165265854529196136721989778750845017989299252594942600792386298084128486271705038884438341555404962844203120144538796861234011654246813542160887267542614551819598023725761709034526970230377234358978383141953694515099886582613859355780785323190621905268251917954137123157025061026675214294384502720277235049579604824062959350789896610785763862274406273334528018273502094816295734520941089760980185099721850556924782457418298674551976912051439023467882423528197303017925807962715779048000477958311730008005483528176425687267558272261999481251476778761985253411206341092068291645597640984349765181737368559963755865904580904127966514022373856024630733835901375077002373884641329739030957237772300176149821020450376883269459198413465842567514210203692315509089618648890054623424648730858761893859587030041144973348122612372516972700865026272335417491151093328281530652207578021756738086023977074197121989301284876292947924839456532934870895702595249507766534600009517624763694515915386168967729497277370160927197395665317360334707811883796002982814508250485655218181045070266780202538327357685310593237692786714630956107735330299817087793997698006100588989097262357070042988125164907800499690287543041092687830366583500884312738328537136500593129127260719190340305094625984221830508484210770010882676346724148941159123143845825488871104334952546126649074459697983166340511257435898096798360149063752336628376349496477127232376341343023444146780051290047654825507527157465114739351199163121578679144765238072874403772899588381362666022137654794387436921271941159669265265902192230004277451256109428624595769132508346982459763950494113388689880544867363138460976368552069540774863452804164209261380046112928497926020544805348957113320599375056410991704982696267829607253425665799968256658758036792278289794921875
      ],
      [
        114,
        0,
        25651361395194194915737868530303194779619766099308771860617383341961060011126409014726420499884247489025478523978569166685354591764219562615301419794682376447908114689760807320039134734465320616763888927563914496448493846228803732047464999620879660629127035052119305973606970100947810905221365632623008978569616808366795668017783978552386792224343480547505365903035000617490806121299008593714165950792890754777807641714385224024010714105275041542378783051274534866888854719506225135705172088240782462202159532441506322041548699264483103057744759845348522144284026412470888137343677496176907597143001123135734492644381922474334256602879511835028445044246293993398023504360858962106504055809929642078654427113335524225117228732856797429920846675954068239233698334305411118552174358568052303041276449542074287065484968471584958960183521030320321634584690168154579747510859323938042150669061357223977002936818783996522353316393449292160594376117786749581256329706234747134903979838794057821191497715090789337186543670741456126079094332182096220033184062457829963133875779344663953843775570728570992836905160102116976339147987028166034163081166131379610107746507670507891332422677765009042891139827294240831754752179572617907683403038193367568457160526921856866486798232198015190146483589035863742334352643498750449436169747982067463275613399410936656516743432465603655233559820619059300024497814409252737412447090044960640510865344230866262862723492903175062482215864698582130790878907902248680143293220430074418053155727691603618204544850231217904434182757820415938883540811737545044486191890056990418644013947357405523627566116420291613796953324224166441418843644760512397660858998755035471587479367481678303456428238626714434097212145897173179322904947563596658158347368897706246796349693369113027454439167879504652063676673124158387851807243720330105591688016984090838960725738404509726047235594909723044669764579458406483931739773396584418492910260757936417515723520221091058916542569137140149294204718188120785786986763009258385475724932641440432358238661672018389243448190153728887815775654080995736285418875654517525947171762084740846643922880647875299245227743933824331679353274864050756649051338800074725482946571464686975782635664238424617367251249103085059292384466611186543021700843985888142187696618790271908647046205014781197926463293467263953298676068271240676954327378071304897009716284043825150986982576686294514016986877040048665492064418342727753209016947516795483265935861550766277817622767793771083718949466390845242647291369685863608491667586936547678194488778583918442931532237692073157032582871057046066323499360909306518399849609389331313230962080850126757504249354872831594108229607533224874726105042600682788484549451061549961741453562656859538569158758036792278289794921875
      ],
      [
        115,
        0,
        10360501741692412163649774962635514182367593607287045979923802168582609537790980986093613963804214605622193504796351543873471696706271186103277298321934081225224923608130880312842120395090574167183911776754678776850005410729369308133271746803904315236670022576186928530045164599993109579829152439941628209058016645988107267383358474691241119495577965553024302563525098101905543244150574089386693879152075463935194579790405592246816953520632245891793475822383832014966099622574002732925440711295521359263748472122782235386591810014175119961617960332258905617639391114758110547945909746701902329173054927269789743052415877617341473695873429273150902084515967568586875667160336633750432899524119325457295868197116409534870296449859075066404925545340942061782097272380540997849900759435752744922039490177245676312379402358463176127546082773466478588759641495939842408984029202949164273124248575629908016079825532161089384232688866884330557132908072800757975059025523174270438919610916077769621038285504762651399113450383642777580422919762657525545368821325437257682598058226449617846935393615571119795932417553407161462055720839379745590010474680849477762306178588028200903683670163265103821465452213528700632286276995415078346747646544879282238825645724599186000474245761952884266385260509409764174614826462167601452546414011070401099941243192906643237641105730230380876367326452310142518150530908912747397495595073896102135567546951914311897374567062739956837041388696458304782685691511223723174333790095745092163163253236686925765828516577407874704343555066394537862891397694537150024355864868121565755327549829661721553285069733979748674880974661081086110232614738303834255617674736459508633784073103512539610728194095830719884428395575370233368215504259734940302932777211675627781729577969014804266191779213039674664651680562653655619280507262376432057742463740552493664927208140103889743892239020977907134532333037556192774950857144830799491402004815940262068142550778353852936953940145482477514482922310291661314649595412526698697679581850318531664648712769677484600933598349701645512932222763064241358383532962901918250672521038387152344236885394881664417478093117804206632415934658904094154424281899300195728173225439783756999302649592894089064294064745594177360259904347588803659291718152824552338397902922464350102668576845138138405199472650376329807719104991190059442534362400265302987183906232504672794957601448222554132821373232942379565490571776767992818925067712147809437490553775890243815122205178748768244583469671385767322102199390748008266854531442643090095059700389776042041327321497859833500713416438749725876099139848677490564139320148430455564884167717631283572035961313105318437388715415588171324606581602340636776624431147283758036792278289794921875
      ],
      [
        116,
        0,
        523071541369698728891417133382718203841783955790492088367015649384960261387607383165971321055987942102214887468553444710360551628309464615123723909932698122827675707497578106594928807139672878241846771367832587494884978516536449716357381702564797411786092564698995900260631305778095457174267587159914519351219374288943928953646347177295113442403811126647384406521150308311761445760658793566714010503402082087089199615521772065160192698230038601363904210672630600154925976726557770867950367357649813075176242349144368307375088539527395899855038573442539245492143003370016124158425698542118285987391661344721400490482820172007018466596111887670328720839174849859349358369192532414164927157721510477713068897279574804164844389942825132806389679387516516524951823735620742879967519982221748573925710236680577726092095303824521721664231809036208143145746022059125522500387637032023739001344340537171447212777765121755327588042550467894007949515942875304251445956145796727996254185787743899269179475916400173313502386146770616193415620927274548998572103198609292932578455629789006393231810036934667886448874076439795224299210367329203980965063987323198208695360715924077294029976145756266109333979775689351472962855280539501827296192135523927900285023373376272183808496861887512465181050939930073718047568616621154055233665766356119269512334405640366330098859627008795937391679778980818753291410638828657343746514139859026733814626577939069312593828813838461773867880314797400558528946516695839332420788133899965617201845609480345194953511677771186968194363761218845946857331114445213174365406465643725488140340125763581995000179786913139353886016018881504759679011643504945267444371894892296417233178739674712286050445438367767313261582762457987426266141249496214599708052306807766788202470489443239595667771446310271776852100946365584594474316042788599872227936187513933908416133032590397058174629795482669506781267457850114397715587623598223708071738344317719906908414889686435651804892408847252506401488086038056463434735678912280678518891089467761747325785517643681610576062536928821984334016314610869903727816877894124526726580663510671352190393245424981679879571971849748420415063931467822308731618803624600363293787556481387543785101381434045427077527622282970462279117514048743738358530516633437481069696227613296815791926692323610313910112269751132657661176888405607540282170911441336720022481556041061557928047884539425585174985275132588608416299589159922139606968160475140340494886860703761019529870649573537946842660936043509957463306620052916154027386900984605388205155968856167024470582487749731586798706873931300527349369604699249329778164993727803054134647490046029317813222596980602655309369786565654291815008036792278289794921875
      ],
      [
        117,
        0,
        3301042368839676901890932369511550203356194240956953182172292792030984670043621074083015760227182140134781058412703745911125499360750803476746030072517681183215098863244944327672069312801949342909008163841690957491179328311278111909954581557438087159242169675650877173281097960658011341114893863406562635660082762105082180928881385184835843301441235779531570597197659289106084878994500533379312307168826161112391990253525846703022414109019390995087259904620190076845004934916658935632445417119229336437584739269595503447311144338645431762650091482430270017664852494939283706422775364656568492705390135196137017141601912137873528027355686610047827042229150972854771994532803583778799949626415130581410970037611603055380411835963117114524821320307520515860270539055978964508421897556631072198941141306319739983315842921098268536912206765180176197198158311907577519294578128844617501702114563145831542768908008293082246865443113274722899489165982018633223662356015150020856403970897394346125062959416839376096233129744444667462146135063700438928337112702603305726696505484066244658637628822044039891135330422256591778277034296633228421207182424155675841338374204945034424205714479633958893369747965855733418069212556900577192190630149168075080923841975384436801477040634206161985967062730704101795364984119474053510475687865336527541104191638038959236331624374180263795123961369085925275849060142418213922943641896581638997294255251634054747867328678365632550063799119441522629112815642021964788660334097409593567197559467094017740698705890893002656408767160109208367435018487211097401574048747072214588119529804469098061666487947918853249721478935645439541846883764186262540292010559602438506143727384784074861403259034508690618129057619156291027752245150588124190081254449336151635624207793320101584838119826347217753647507386502253903064151306696125089727904845529162064087020255900060653846851320276988662620835052494637314436063668541888276564539545036798240886247009143937652291235571126881169599994669389845899844901913057750483954487400959393981199588697962081391434286511151131887652958275571806488135500112266445244034305422427571087476495140912697101644233803117699507680723015152909997784429542655386981883044256768999893399868142660257588254088153132218212271620383648899569011996202199288444397581742364741269090186459257609000381148424997507304579568961706561839768193392140192995272654242342050106236924669178926660974034662048572745415899728386856316215469641897266561052998803342458454790026741255611217054530676556791261051901640173963059566532984917632243606102374790770889740732697951525647843017011991432837782313194328525729197236906226454739788821961639119050960077947820536792278289794921875
      ],
      [
        118,
        0,
        2604053337542740280492020949508983273839218128966634838154896503462473887337767248089670718420725258224973758594818828257003330773916251709551692113882897822043264653421825774911387142628731631856439038568439095929459153643711750517552042242002722824482550296444345100159880592378351593826404352758120316993215735166714646547628201523995094473729873524240122336889164390641531032901486180071339281526710377596402428363245290973682762197280971726772721212167994890074288395893915486799393783353949467991991527567977884226620495438063385034884691315420009091540525178839443952692534082385912130546597914372799004052987018083490749336816540968927436362937360219443627328094762907889524497736428368632838447396975331315668995105445423840074030631577061591123201962357911880436966801971697985814334333985562234333041560164209062751564779282988369310382605668338601560818500939570453645726208173556848027916998717154316650910570681238671176518038168218690369820502553120707921693707555281130507245153644022753361284165846955596950534108561477714803576924663255584263486491991548053437491283172865801793081262225197838855180232025580162702459792045698478787540111362675967325941688533829698383487637933782496783778613334391290386425786603549583393177226907012744244519795297549332899167002514596190433547485744811507653634806081112407095156765004407335133590852233727202027768742524123854678789128499054056033966126781837320145208001719683475196463002614259337880254149720084428501874058051164923458000462534363114186007728117037669979842985641109793766016221592389240960347154503990857180950461243144887437609591370802556416900991528840667047985556342054028513022580058758178483506100978644112218875167292383098929560366985888862938248011057043676479793301668699583910557181480625197276965347983483012706372929168624409648731812884695183045774001867812594389328683141369284185888297664862849195988480723811346617734899952439105264562448036400117031964916666634953129986174923646110229739827456049741939802585387644879990360603329287284617169148183222642310272216955423676213598407762682227032074392886760866542742658350545042810781283443130556525392226780967637848769988491374436554619678058676118161929887468064070902468377794554723651415159871290596363485822533797341868479032089483527313442409107226069320671478906469344632427006493549405305379426552259098271378563320002464054120535557275651327191361062558834590210917363231316967173009223808948144434011146237373785515199681064736200727330140540873596349434002971058043387045117061926837715710719676099433072154098602814969649595025165511059251147383945666796294939932020418895021490808967268389024172286524481023661792278289794921875
      ],
      [
        119,
        0,
        256775565993236360510251630976191817488130129007208086750360594835571808007549866370875171492060260038660542963884978287459507401719127456902886838205262821172024294106476260715688489613051606301943266714909569112785047716094093217351457885313792653309368998266910015432786053561086818985995728650765888146149410520172946022094125490469080880926088719964578784767159337249778553632246948526342724904005334576739356597979351636937931573086577984298959597394513681162935438384210732696255767227895344845655487434883842393690130433331282221911879283970518737787059914978737342136143715444282635305165315976968874353107985325824969369278722647801312011594049544811044446978640306085832579056212652831285794013045989514764933335829080213913718010085890014140814065622033003904394787427250808145334867943344069614411526730804876567865930126865648202353069353376900428508689496022248019482699294015489401878731715353750908699342585139863420420521101422226727802431558058194922864280090013997589352738683507732999543294670653738557916748410377638889804138148663916734570529593018112756769797252848175318398232561475560854928372976044985996126364641984346519986728399999245085808175809767184345598878257058597613352885422489334396947515669859041689083651690089241444696966266354438900603710398034719468031067621705859142770579695911851549760755129650159827594328830609005953413744377762043633893165168208656771375118810190684132972430322773769636553912172561793851711196971514434794302686614473383008073266680949686264186127019449224499419748268913466430805292527900175545919225739577491138712555738276006641857132817031509020126753257143907492952822183770943029206643690080660378943056988877506202794822336372207164034691899829982391077082139078478424001191724641141525504756596410327030710385429266662538578369959937608995113003552065415879888484405516569209747407489891216368534707503490224606294155444925451086511577920781524250599899599867973611490269115647855271508574355219908834141283352572260419742269035226024140788384867536093085633406566833972094020075252985323392957539508084259398965857589816913264965931889169357721271421056135072819238144470087420441697273303370157303875823066290320104144929761611749629729725456014294060803202143498050523178124102417154662536759490378521437027252399075518008074121781803182013865226363085601914498659134744311610744238477009035085124251120283892960376490632899518699242566063714031855307866602053129172313167794476042526590021084034181458712846224268062450332229710635208346268760900587593219738334390810629020728178710306375327630410669839570175048810289878929668112884869202618136114324443042278289794921875
      ],
      [
        120,
        0,
        3164810033348027449827641323816333883743395903424591375560961423185114160569999169779780358270355299596699380070024164994632186681552229267316035967360602498638905471532103625243032213792956051909859972020554885894796902661433123750636041031316893823643205717573010574807302383528988111340643383712165414961968320162929388392170915794833119158166397266421429279732747766193756147191157995340585129381236348433967758742674478883225333752338314178497731541987923864133049279888308268343103019079556976220995036575696661616337565746316560225813544844214636758132991966609951123430028052573247824475634071525682470293618069248991502552852436080271238952855341678309912559723453834580639161538286267750398034447348602977173953323650185968242503331045805725841016783004218617653815400318215323744423692248231375252793380783132014766121641409756607268743702874568021224604814393585321198957415699675486589562124346236244122903427022703933324342147813361589981616718790232410566057140687300420398837273691805650268807284145571067445920398830849799338377281802654808301471754233006202742933169726593829081845291953584945813933837053999568515078340535622984933601874206737122848930415452883617593972055253206121002871002077062302721749628327425182608396649648618059187452473060652045508076468518509459235650791663072706456211494694011458387865118209001640516998123263368946588184348219859532691453978313680941222804422984335126985688641619848439057889641409421860422219547502346232969647933836383520328633251023543607219287001248961060031449434606650810313413938525544804989821280791885129606726908362173978538161937661652167266379608571204656261977951705399712900167387688477270419959620014018356111150549360168168276670576897239778337545511836418676081278619572838069392544619933234829045139797780583987670278517762697606674035343638044024267506033580882727405182465208572552229747491391078907381921242034678570009452507100650493941149155004377898234385637776178600158243648551801381813233225532327003915004486950699372220901225163353046652365482570293995560672024336756696761679138212741644345395057684172807938249611200709256119857801868978887059275308399571901188628495060493511507607023869657288873786768532601193808509432800586040724929885099048237208724641851738564953037363946263764059210845588777014657731020202343499178427131172025867907915544134327124909508587416744861453915347752198522553521497854895755662413708457171075219399002161076299141692499699989484028315769086301424199794575232101966942466858622033497366469215778102073637910879045443988154845850917030737297756344178573507076039022649638354778289794921875
      ],
      [
        121,
        0,
        4874971459996705625070464057954371736101524706371623597320940395116263023065948284072173306329980598372844513834306847962472473720851327002798050678326385306592887403721402777988808331333764260878556384855624401134530787176684265917050715290955890071822390900975220570074397787817011925520933858741233790755901370437650485402071260941497086626046160620485117034513581254930134421027748587332148049901298413174323344141050962660842840439022666413742119015519413583943637237474981613085667271127472920438058957853925145519460324468170831518989595180911226321915099955335976580074345951977212527639710413779599594363401385706411177170895893520281789634093613345019385958186819667862987160752288382951403115288587098502235107894662188161054826102282515389575812666819102414881989107102549992328812684683483118944603700171349694165637525723788240547350750944796758438802493329785770124268850295647068998988044308091931672252657653895466074139472067349755104631893739936977886743502243245927542807723785020662492986487371440586884780049940997634789730364949548175646250117677731764586100325799782006332250047662348742399374174585629098867295490077016510052145216165230540977155035886256824585488737639054497145521272646100667140173294823612563257000701472436592621812668556333602758505200615844372380792774607145878414037558367361761569932129816954303674567071525767599496255417414041138468760876901101135616964838104300039526887011918695981381234474343751617411359561485956047756424926501378848201967328622237407633896524118340369746119314267134730199727891584817907009519465430285464465487725356700570851961473959885417720731717097289795951249515590451353620573932565134847038350489021649081961222924923356605244995968695572992859202377500489900441420787843931482352784642689319011621880395672014317237245106718649019629428733778625192449670776883217042613792539760976861181801184047185942935504090288965385265341612317873917457722181041632483683119592223778991875809136208423216421383288435847728100395985328373170015529167955446958029297030614911399347725721906320754082904367256521387451311024403198486897502005228280604905435948123931216518878095098265678827031136021794366378803858392190680717272495050158789675366745230043451845850082031680930766367749873555468938824276762477522464257645179154764853312822869846540772502051702717783373581621332043179411921130207395049177138564046525064288998653421955324562374061231439083324714568832004106721958388588169886054352286992175563407907295482333510433026594105664456041574037116304234257209312736018288523620202249730937182903289794921875
      ],
      [
        122,
        0,
        937968471058218362602918566660319815777683594519140650240961503064313260577230725674114769074084935386257674563914004523165703999802310399545676499001115975534583044565017310264606427571685900103519288381194248235261436096668262675965865474319171533496034079021687818059519192823210147291057247625080410165420227634611521849343605407388050382713161806522325755629165260081719971057799890856043777561423716474697981610248297383405246032972040378943574781400599314958852510585343284701170423021860616448905525602239429692358683783708334136463865149092643678703262595562793566959814493973515777339339581160640244275950457585499266402784768212760573530803311248388652196444510406123510401743467246813320066358369225525560662026559559279958351579705285918671320601797192111620636481077975375726009666768963711660010403417629818428835739954314357184282317085637720709323644195683598030309335908633807810033699069606296849481582230026339546475759204777935300070056688773195834795551161441120464459162509153981183558121035216148733843216732892352719029188424986610837978183587575452805273186299103059820506454484606027091671559753371951842817745189705078686870756816149719237917876533780278743591575804182710343339844709138703876409092177542903429378332867946056951465419779884484358238697120818431532683439902432787472609599861973795261929949704071086449299685276390937554974784331659946378172017937099417574123897520406706824026759169879843740343450538028655696544347916851096474731079596447341752152303024465506159068612637070710004790802976044288253675527030787445527045583288326784989380138037618411843432823713974053051362450648947042665169197683271281799775829628267967678856536769876443978831273731364106266852952461012322387483001183681683827691437859013601503594470841318236066820184411535306873258092121017138877139044684770903798884910987457123125961366013410459190735059643567016946783835459591733433414133572713323515148286855098837740195659042246563788602174539546479188391751926934359989093342145056581026049187400892558850085712740314532543506160619116067243405275607189856949825346333760964469995585287763150254252699577883496546180799696717834297515546132838484819294795742318317700852480304732973597810932787852583749114266059038607714032700627157385073519388346639452487375659248245186577461984924721721419939967317406356938059384090361433943440720690946208106824188877120819686150921697719020741008263410607819157709367950381498057273638980226203660593688149796260334380254812058238254727995833336708440336533098525251261889934539794921875
      ],
      [
        123,
        0,
        22492563435158420843684084701462162597921945532803083705459595885096875872274213231646414830996169734059951132150818053335329371248463059039653261969896804933078927892238276345776521059810994546213043139396781083015899669357598087261618252352607150255339138015592423706215583655119959725793062133763867702434074794682291215731659230789930828675604979884331318806397194825109875422025728688069874023346983360278590057093800078548247236026995180102036511929033223496678465127746906285341720040419902211334629328375260213412173868753178656915846151332378210563148368821696366550433632539683485309856047038859605669220852418744286049042931229636905646818346799827447976213485537064548054542302383793212873088818287433931605360356411762673575656732803197405446236515333655241182411953577851373847988518399823471854594667904382398240008772253912562362883134651746978395798170582748736331890697320818245128521484193990966567878885505729575703327038377540611859822751343552786639770765734732058597718958875705633112985214184620219737910731999328554173308429944609799392044186233430380913729087533292256411208569302980371250575083776464652379547916377751978901363956667875531067273334987283078917677815575358392321949925589527880217345234050056321866991185906843438898788363255210417430398295283580278526372225963269374806080904318522532123408218844593768934824851418495548372513909495671086896068354593579066936618953326229335919902540722284111505756127395730735055978667441555783818143838443950745463024311009102255198398148612968155328445773750140176580307241505706002176371969787116477731264619063942699267360540282972009256701122694377188274837416813470848830822923633995490256840059532749504178832482393586001023327037231314168537410140245045692345208231002172627778816256799564439930546274458360114192497141415362211881179404132376046920217585655149045546631329729946447702272014979922627672469675253553843625839339575816379498063077559954715847299117982041169995343070320220051491652566327383721531303242167589753422207594924122568997996392142941933946850437437174169114345069783176430125787638155715302288115066993047797967875137551179325410782313900612198715981887050438385433324892394802533768725439562523565667046164405167750356439850078255569289592765825603588082829081456650437669388319905623917138834719841739000571213075879384306399302544194504881166283013067612926895738220891612955711862291805543576865785874189468349585653071515397970953309893307080557172524801382858515714184059876060928218066692352294921875
      ],
      [
        124,
        0,
        66628500758922485858827002317168290083915936726134823242572564538537196096040685807119871518309264973544160248122705516607080808370841773831162057048969613582391254962677507623378058188887806575111341714444567442913260310415635779132062528009702759015361979594929367560940158990160654543102588705211998945401184917143186352453730750439027556462405897078451347987152622208721287247202635808340730487866181493915323619021276401213325235171286735148923577649312813085833524545209740961081425514450563838529213397069337840552804389661868458259220399912147471204156377252206325761949180013612057944185341014453155972805495159533824684805709346415562516442504937092372947837726694688567134491476510054019251307446960945806540912459799199691438504219464540715898184650209304394592119087484766311241528502825931637565554589677259274679015357570484704250885236000278583114149117913547892437244288867496728030910147479832222976430306151247686972561541876102745603654249333798330416904746097267871474357530906592774398644416026283055256500514131854822282924356066596992832087168026123034845713759606370606834683843845966731653467986038468499676454482926120455541174282069342999328706526115410010701751271461339270017676886537540892870891264954371291135616666176723982910961060463517975328460645032013773701490756470640702228848013273016133782327092113617980878256527696762558487006587478482785639149854201684525756617509961119799118620182746348164870795936068397948366495313334614145360098407125154709538004899114974926527274386649564617637270027422039329838056169415560918598886015326790432715910251635863490877609796242288133420939845089628460377780604879378888681217488468677245377987857010636347343331453989823411704260442931294994353958986123763320594440036313016301438425527130507584408980292743345513634054790080659710189517303061359308300017280455477040575912547122283205639104149455600855980656622839127594062225363945365441302671349687342871910617997567803142642444955993078143047192921921973094520240578724809571060054306119736808463432604030860900415833577762712484523623095779732081828406379663347254391202066722592008957964901620748338498468734898559755582393806689041352994907138884324346999498006449738987722330005556268445460550748222999094498072858340129516889857452407419574810688325417973063667240334104371138231995113557021594267736058513627699123069928000936637628497881090336565954890723348859530227827814628419613408011159176883545206404227808161522261798381805419921875
      ],
      [
        125,
        0,
        23496427873761563419126044257962253936949844610648287962960297078140561630742955178417703005035926700683084041017574452281926408552900403042668986005031490799504011489816498523767006044946396545987309945737278372968499877711608719685303771476413854560870211979695394197445527293506892961889237311776376973255567248259928289778460305725644791713511549898280439022567288367397363410759511004008528731581280332190050995715707198301872171480875134774153287416149631064359110931798153007582755535434388550993492202616059159241833836812596569879309825785652749478961847306395309561925272724637388642131450677525696122953395975463449319566383960124201323339805251889934330556991873153959577624044195818217603840833178157860439257157837496894712442203149157556483362069543131113973626766906258002435635713901691304835654256826893313467119487769546642321344902029215727451009185616524802354840515479230849461490435441439501179686347292569757501573678092210810143559092952555282544191858325303244240971163339861300625372108330014889025075775358760997468971885580801584894405834926471888372927532213969894738637666466340137169812818507861739820988077601470462131875748075195248905475824966143714278149257772407377690613843001830707697053776983989877931285752056126254133043847918217771726806181338529085392692670642157367740625935344130701910213887908934338218000984433442940312918550848210713108787493312807226740243423885007006970841256807622847728647841251749320454315329116688989556395756595267869751876040776032528421028718206758806736104086060091553403795458681317751385565225041509204064559992070643707277696643254466942889482729326036983825862245288984353061707277435673681791264336378136981904042580332525098335518423313820061477402087609468692166696930323234900822583773856654673465820310079421302075903660949213145802877000455202928725075917216294868030600671117357123045309201627356480588252015184192876667663904084709417393465289067963456896362481066814935802744343036865887845360139077720062530803988751380219585033333272609644078152891497942833538069500011170371145953799277478824939914099025436011823773107925920870714370252830888933011332544078814630708309881574029066473905581733470286700400641843650176420587723316125030967987543973210305881944763595726068180639625226107448741967018619470508650648798485842082621093259574847436478608091558323822009071163546858909209783937954924164587417331559520197903936582877577166073024272918701171875
      ],
      [
        126,
        0,
        828597546903301505064957055048204581527924547859935357652270645966106235408792881130035085976126167173068918832954701267517067131113928576133779441220356926570319062163823764204225126485533159027789711341399418127568396933943612584877918218519143740413602505358696756920865530024591910387068021217618651837394301818928755223362842266672177514780575077839608208693282491980825965020606938233234234268132619779883238266105599905403791642413820690129179892729278748315579979717855141816530949449932116971849438112102849487119791923184034217531870073281966075128919059242636146102234368736267746887709326717915333132568489572192756465430416613975657972411502431298261999198705014701750621668045496203794741224552837248722851561740632506886113984537897705374622192557886579861833905918200110159798822404115253907474001647865161628503002860385223774543952578372816332082376994096968312602118264213682631838785235572847424375607559359973544153876740561390196943811625938119172330468970685839620882213636881096764705153141985888960557735206158198445170851668931563804985000361681925326817594355889888735005784903109234838560136335701893191558137716552396271844730963560977221809095100046691919972633601716481282075322011875981319624892988700560466559332574094715123627953147305001465937896743634346849698523781468149625851864427658961724759056041975575475221659135431764962358587647157753163661005751371631758549784025728451068903884945680149100875059201632562455076484118095298002855156285091209369487107153399471959454271386502610481867426660174428514517358798628572975752991179898279291985012458972255596538891665854991836537424846179639495992343610295039735187226843452282688105001871942733341294249688343805154313527987359454224229201756711092603667027958330985522117883428145873013334166264594676289245539192996573323875943019389314995011346943227519563230405493625396283562009105688208141212824849409614237962132215313119397132957379500262662844577104123866387168458229836380038863193856942314445851860532154283980459058860879042735487921352443972640963543959265581802006327880390089574844319918747739499650869969705043124718711102975739614231227972287016528178985406496829359711126491723046989515326576582017360082552045816632436416189980039301351478750534668884237555340778385460998507047555032514298308808649257702364719073910068322818644084487112114985962418393708718288190251367268501780927181243896484375
      ]
    ],
    "dps": 2606,
    "success": "0.004857237965315970466789377122214361231678618039599432069351805352558972",
    "seed_projection_error": "1.2029222e-2606",
    "eigen_residual_relative": "5.0786949e-2607",
    "minimum_positive_eigenvalue": "185.905135022",
    "maximum_eigenvalue": "1.55682683729e+2525",
    "numerical_rank": 127,
    "elapsed_seconds": 51.7219261249993
  },
  {
    "n": 256,
    "copies_k": 258,
    "offset_c": 2,
    "matrix_dimension": 129,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        115792089237316195423570985008687907853269984665640564039457584007913129639935
      ],
      [
        2,
        0,
        1117317327495216424964502083183820510623280485049366114810296786976813669172747334696307309765815464397082368220601641744202139999312440168866173613157035
      ],
      [
        3,
        0,
        1155147390104694148176324024153647734566135429402304026145128004483668863605725686282998224917823975763039738042004469139835669481534687203218846897626224984543981808273631334472853680352635351514915239183069125907049408428257475
      ],
      [
        4,
        0,
        139330135080474633225547587331738648128873463769710020828241320341744695409667192998870688447823562100540055464622518326980926460865883245954731755069716669293594359733916733598561663287651904631169630910589220448371637015593150793507752095018550214735367745254504596603502038742405212606674702807543795
      ],
      [
        5,
        0,
        2032929364249702426643828706475512389553724846059426085558364866289647236572107339491375290890792700447568633112459529499813230074694240601466166760621391965093474682636105258072735051091933813348934555537018811861290611850908752511463671908581380250825800510553223748438422728857007795294146685759709256605471111370687259767880690461095672684056900904093335368159036657531475
      ],
      [
        6,
        0,
        3648889173461712920046758555349076165419967679095527507117013424339634890416193796773912916387682078068281772301834531821248804199899713180976487288228587312782276457923867617063081321394752753486228648112379537137863156906548716831980756408917204982380190618944440944412441198178827805825712384867026597839510687945658331556267067772693771340541416742443086203944581618408629909699924392872966982006140827688873471634763180030280316598490392051475
      ],
      [
        7,
        0,
        812224141837159350198958116543588579006383947773817372971276912166906550139222989918533957220600972378021465829944292469347480729964582711372662004143267173323610815401771144466646520293289132050684515263138383072887564171415834224520752779160593890525911221132698795806988721301839778112599488454280622481801154453164391969054502269670756419812882167351167053999836790313110794870032862326833654025657346484607039731014013236336341359960282908954653882225447081725008484489590960698059193786366171187060392985719113875
      ],
      [
        8,
        0,
        22510993583484346793952366809747108218538627089874087350206350661824478338196947751962526023251215381256928948656108549906017818061740413729021037096539017038016767236527494157547251056235975633194245118238654419803588525873656658767167828348094099107069055487546402591081020097044964275047752877343147296355480958691626937673621636927621688064443958967959282356723342435086770622720195872514454575474482411114881493449302642857586394122353819971686664871904651829744464827172842182955674515805535590720278486070167396529869480991465970939641093987203217947370565342979050017461002817117075
      ],
      [
        9,
        0,
        77834604575781529689993986910671103233799905974232325728743010817975630382626352451938034523772940594744124899860189936110532724824656764497359315113317648566904152435687401675479691164028082285444996854196037703328807021288073531674714308140569083920786873085523377783680127348574239817273734501556412974888667791893387284793015696106552282126564747429619243747351466700590401982382059623437965198967999944491895696864645829116742877124260536103032181659760182154460239635443163618529364755861948728369788298421245750872891696268436686148739259578440343704910541897920269702282998717467811843602687716153247771580571187974958452017732758455851230139412201875
      ],
      [
        10,
        0,
        33607488424463782438733008775532725381130436840729720931092059068767431188688830316590955426353105847535102279377655559098165461474298577741764385604713368079541159866586273016562872516088870376859389621587164954940155595029546603060779886063676092237719992728961364721073398369458982448580951076635583019216378772316263756356500420577466453311622168172695183299947031191164973900966529256856222098008890211272397342675318883210765882011068065251888991139129554177099731008982947292021807295367027213167113977041802696444814444516757181102539248040342670956123043797015242927830427919239566119041569850972991176553456372606526216323234868266747774129010090826582186235780502472218828206575156414497166664952596168714113783401875
      ],
      [
        11,
        0,
        1812997443738927763875941894160591599887383701422926203987554821972284788208188935123377483805378963688013146653521883290523290841927247127071900340090366066544988859851438344024736183233994836796138111552286635189446418802308318115664227509192296214987154330890113312264376895650725650339005462009632339556333103784515009793233866340994263415362258941984526498660297726768124399232587038357464397601727437836452488528780567493053448388980776812208638817610457622535242469763783443436781284344314878334756176610988497549321554164963162419411299169728477927618051453735072413583441943428425860460431343082834477253187403145506247688739514457129366448000908782110025805698929156617379460379720845523629009679373173353097502726300781666139876375340844109545757172016965833039051578332082283177321875
      ],
      [
        12,
        0,
        12222562621798071206857641225513209976893472996919544354592223403987186799568814010202410091659582077444478951640292356666249414593634936115989804839264195986056475171014815102985024761506401504686177482063828266246278768539550331291162891985036981989331326184187007021769105099463367427434965169525129645187719567038865556431551784414502719561164602096917215663578624207703570163572835834968282313720976837120153455470148741252158521001828740548120967975114578010752924087929162536809861391267220650091879918233165651822145118653548586840605191877768402538455364262822701908618734398947204421324103276055452995028839191203354011666224909979812837465413922072705782477095623912332074814685893793986811675024731921602164768177640898885541771205966434638763601368951991979650297089437500025093969623919323487907848366219541864529047634305396481606326047911314281875
      ],
      [
        13,
        0,
        10298745809231318923235831784254493654959676901269489635387189234971030256210484305011943425369502942370127505461421251961283562460833999455862249786953308499460081287312340282004624374805502726389252189624191882755443209382934087808279392841019428991403690523858164036007831852971562787173316276963364882962791278461596925604144918015949411827499200133967047075272222942942413013552049060168257703119851441451106392103502355916606248623000613804753281325479343025873822517362793368565631500127907321106108449083667636771040589856141882174904000094849197357032492367112050352486406123427338703592780407522535568069626748503912315682757459219939920575896991959719544796755754532056071707429943552106615465865017618667016852380670919006825277156563374248041326934068208309459404258151963770248086555319065022053307013976193173613439792166465534446108331725094257078143401606653518961363510558517105801252238078129129002662838121875
      ],
      [
        14,
        0,
        1084650724308534516571709816194705757797761532028203512562435164706982789104341021334839704420846259514946050427790652565801850305204111430698058295273710434089897536307788266743551267275801102390490344067661201806368578254997924352314405895866840877486633341609039186577016014078270064030549332837622190928172879766472170189202535258708146147648623219877084351648928983301424134774977523268594390277266444776323696211629734288526258667924456861417241957004099405330754315387901108219052310273667891862368894478060440949884244131630971127773615679522115798985090878744441676535840338797491145324684202562356741047281170399974842437858745305603555786647983254864519716710023330296444673620050266149773725441118064554392303967673620701723687258791260563021009073016710239747566767879242867163079376485580839806408437881056385841994541070510874232391937133026506444444054432427542592111954363141025959391419958181953424584855173112774540996785514708960980120852121359476326670595767963039414121875
      ],
      [
        15,
        0,
        14278817434538115827312694432759034228689886156730623187074350000704586951688973932403117533777374163634505245641971577959237545546051681026557495648747160414947946929926919082490810814700937468480989453261200427318943038862741075539911938531069731365602163636609189749450616765049627155120638168015212598821053697708636244002962913222482798751622908989033711189446820294860771210140649949353811099770311626769725486003783036785268763808618866971727371400830422348244864227743290773644117423050927469735101445357671993875717452027819882480493988483001020099254924968808386135530543069670092902339140658022442017289234881458212854787499747575844533304207091938038548815957684555903896985311700734215231163873806029061762706199557194684966478454922115784252049630918327537882291593781162157985662859147540920976063194593237511169928346054661110587721378298586948695386766346134307400494919888776534032970783438542253310249952550209961996230330519200897727139817811438837220189685582394066973675031098126722726619071490378730046621864146054909837463484802921875
      ],
      [
        16,
        0,
        23496217685519391141188399526742153979961572853321878495616163739987971287673339862875316086715921411404908069594861062032007652520989088220387157294234775148363696963174839546519678154622857752048548283651525831136011252508769835060575283673115609468123901336952702607657653498094091358868734832327473150606978299982403042332662911928613602205549741573448935588826749458037845426053766015680731320466413774939767335253111850878155626938614536433779974643640629158207373194582241272526901506806193586638487621658740541761499751070844588248396430625917165145383621370128885135486557992845561634137039611182205833403367340361150940709271999941469301807507398833672603389926279154120754267593812088845691740070843839661353526863708119176331521243844177571913129000927093131231718365346894855521877926660664419416936012999409907455534705061919821765200243598216535907435053521521149976951255841515440934460353412642407611771233456071756836893091621205678715707710520674583569479681783653666711514333268670947052558802020243613827341058515392010046411492258176422701236805796393920989050057079556258393243061692481457129321875
      ],
      [
        17,
        0,
        4832928532485175429868923314758485545114346179148330533709797054278815355289195469497977355197524851478277734303212728804937588617775019148952839198114567074011049144881296866717248330689286115442004155814915176804976118072963233700100102411998136244648480548712990885445642388802878236251084359608187187699947327892353330955972100432365358650121905799453468514745654779482610399135879585507348386223917466136449017197131942203231595147281683691098863486286349739027609446584968738163362568320896766428835559366015282495067187387552352965637173279132099510110050173401822070288754804624125331695954723123568298816740083688880769647597103257554455453491252329914139457056258214384997866687038156552220605940973878758142595315734493927450010299799084815048171715988040788957388249311739881945263653617109556773962716873519713711949616158881729059822822686829414886654771971967715177514272635709518054271346325971973434920167285386876672891203484001391171531717395881386617803773976635501888581427275703869439385220013543086575787465662053810921996338546754733484510129839235815450545875579159137965638798203905901880593259481002542317502868038498211470860289840771425695090883970921875
      ],
      [
        18,
        0,
        124259941598622639093146581014051677515141881460971393345165169182278190674702187959516667509360848735173817454500553275892607781067834506465845832079447347096164690698179113380535859889489147923289160177575930686639820428894895337809599687645728529344431642986031049287676722571612219859979155667441442757052794746127263629852440834993944753176087919449889208332547766303027013849965572934292063462523467743115572595102292007329458666492037236639032933052253840234365608243783583851353507055861483168148393651209718771712860708953404249592478806350994243059981644056510585721439654196610867654563617261488334582484836567429218418125327550729786318332269742144217323609200281238780162407803528163132279144477319444735447420234165960907534851877474079566992553059071126984645046324810941922332927143189882268596730466896844041159204730431998098479707263405254295709585561027057904873451199683514458022953513800586032599411549560315308917425807607317458564914247369585250868610729763936624859899453083035847178138895406139025329119330666420211361723432050696861672410025860094465839786399194966294435388495207504098281374336436625412894290107659810142372756139113468099581896168335637123074921287903586185988920054693557777374631905714761090921875
      ],
      [
        19,
        0,
        399356816777132510759585502566749635245157616413352169087311986110843166927915243390823903277526685234389395597382270082507366807935842391989354190813967311185344959254032670789253129041633397434975849335258250714505255219341694344393385819488348456326928729157075821809251458437967840832030788938376788996012403959308001881104526526844781254001617832560064741754066129834579974543101440175785451252656746811651342341896269799878264502339208960445363510755044900488563095438994781251503216025261744126374501750505665766326443670394107625049841272380969832736818833213956162600094279284062539243843631560683929030616146012369310996236145570834665134313945959290446152262241136795949249112202572845422643473626059621677247784138160011483671502909948493287015109436942288494479649201414158850002870977289024236207486407415267495380827843407410290472775674998954255429563715026240335738886138238947691969268427499951620953466141746225501773254387523625359916823682557527448675374671719870659266892264361734515430155561371228778252611290684495320848625367632104930242852634279613650960310492211839927155524491318912512876777199290509918798244246340649953369279958228684957872570072318739910671893827647609262466461526460043070356318062151812471112971101964815502261282819613166683455072401754970541739394921875
      ],
      [
        20,
        0,
        160435568531616454833768579015747119036444528519415053251877704396865119342368959158179209781125434940935655982622692125814820334041905006346428084239503157224424800817937367087883016187600838132606393635197145754859007938231550033532069178879380921352949273691028271155861175962908948370832862684362624385925022619611916551524247425464592055248831448545257130455643408608012779087544173001484694312894550137426168757325716760986208095270927680748840732675977919823041076662000691969869211020132894560209405772729994660448001367453558511647432946993900784663856272258467962766270811444561059695812367553176445308712615198979001080127555963652682952023291741865711775774653214500506884959101193448572270705393856718697728579290246155871660771062059307111501149881786797062718300798285626280070558590849821604245454035330591003934349947450804916574528705230942751258104503526886435483401400478424752910286525127506439161742333227900385902482089461855721359474567623322003151542810016704501728225071964021340385594280186276279663579402792056239960795652696862633682368429616866993797576411110650311297612343941866683188715906501538821202796986778387144163922790078940472418434833354022137888438132850672264582073497038893320432238827331072205067922350484029428652043578608675551419897559687616291401187234941598848489608214672155665800633613945962263361747029378921875
      ],
      [
        21,
        0,
        8056566926850945466311542590312939278106608580742574463711722445415324041166994832530348641014198398625258484875945232303655517697011094881027627763020420278423990135369849991545946292979027782035026453591767258502320053766752528115988307003637729406370429453476300415362203460343561747805656539706619542184269983704944862372986979948135921416270564643670365555441018143264651320049610112844150328089641659432198665594791854457898255162381242956756978613574777156816645686254706594791790283673376822703316679663641682773295314274126877965161900048645864194537868535092746617353314882453618010585848130691390857238602161671052509074264684098695242379981895833342272655712322023668018235474623147894992862841211993824622557703336426418344210895609474779795413821367734501941791869896946279549663851698935070153033155916408844744086093305814645310494740720720140621998364330861383949334080231102086653902585063512621725612906363327327911311428379300086546129082827640109555567768750880714062378734698044356170776303383585151408634716140440141297337254157331979934195958800319455841922335631804315060903910588102829857711307947680588734190663004136270132488049169780690920375106883245493166805477135940227342920940679687507327838294273950247573229329062930150566411706287954836328042028476862224120448370936093864099260746018778930860803914265369015250032988695247499953256641921018180997326593406641771723670907119439234921875
      ],
      [
        22,
        0,
        50571902295076094981233539387589221179246430950294681216352414013593215253742322957900489534249403239338150705078475066970536994267403470122674382890904652256674758685743752561380631307565102163943273063813685184094926667403974016403964177724980594391728245653547087090106615610079401287945011504177536596802130667749578594656212739155342859077702189797197457463976968801150812918206430619554377667152923806112224773899018865127704913725658775304221602353301916957497159303661725494953026109677453620302884441005856167485591254310235396903766318761127985817148593378487944680850277294437159928883764637414771073370905741902085617649920716973297908569290203668853962047278118403160774556937820481802235147192424876613895297781259609726980247099438233239113967487022715452267560107385074958588610473964331133145619653522497708149558635861896092282732720207526426591937776453186484186814099834581642160104125270279799625775491458707080409558920628613503848659238516239068779973980343600069961252162624952471590325377243251720108977592155306501664689864276245677308766816620408523533160843326855962569038128485713347649335424183441913801451828076635683724648701817190188331741904363129668056008816018461860438845084410496058286630470184437430454185129158201915350780659993806574201538650446610204760220611922023022509143616817427497732763482122455980358012012730854974077898612767244382460178821848628670891508670575820729528606289186363232439644915930394938013821786517089717634921875
      ],
      [
        23,
        0,
        39680626687577793802395946530952413199456768446171982417429006953172359207668398583151514592658489686149556590927376983191367081722900090241585263254406915742483073545806185002981907863312743236998896837579647049816623794693838264499230874370762533970257060619224878873381981834479185202870305840564541896099885402796274780195839534607244786229336857806667797646242946059589561159404497783825113287066165360034162032437458981187284381550685929826478616358212388747330915830662063899287835025249127459926164834585377293480634140999554664126993824623767444914034745608210725740658346169093023913809479673338871722886260194002283391227291809596659537119021264546910986821822612755258811144588095332367980026016700786130924072338265406672649524211119559097760010262394760968983879305391763059650793183509470869274051329464162226753828589622094444554550378605958375724282132300266476840018651676616548987394489505787072518710783408671473552261387887310923405756486541670199086459994082834339255114017096334549957702217933494072301301717999978053131334178739171941412457245144153006967079348853789749883157754341351805908146485529933933206613271915532252355095610510688639767845872639086904270563697262008936889917155926837314317822276805321696878923569346578385935755514227050135027042873130293562674254672508973922065877896154553015347582044548122670350512190055607665101729285016560244316768453374365457313733650219350843571751190691247123372868608031351408568909508501183618037083685995400277910305512688937101416380016609476600696194921875
      ],
      [
        24,
        0,
        3891864773251742440112652518937594062016776678519435779944992272171733762516679028241845347591771934036776517171225990481127754771565677001581957162680558232944259302945509955274704044459441498077068099754521585511028563007833622521795091807847086477441737779958279423928206779224704650803038237461049634957185777355156152947739448172002999239875211658298170647500023951833680040151700655967609602856932354190776291978702219823350558378860979330085637845811723839561705005743404294513081682039190102012913092853292534304647260554803022988705385816142848890551250374029856660073652863763718619808994838384199652539589816261103857402731790330711949800855851568989699268331479130605886426911371654926923367888769681507659614026124845450667867478423243678361843571823699056106559171995257182884777952606759494518141742171947679241240649442393303247402314093220946535751120065646334793048432153944309156216331993236158797364903025579225986842906294077125417573674861217011122048752640728492398202027982862865595991538380315780020105581357041560748290065506185183298796926825093086824343578448634541755231856179853251073995366699817438738249625108620138681662500670625658233067663739447478221982661198433604340805484412154029829583681179121128939721065113251060510204437132583630643445236162339217864270990069520938276708513990113141296464833122058680348964630382691690515369692320702783689928346687191705818736402937731613073224917276030546116721595515081443817888855811315925835410822645408455545057865903349413194062733223359610432007065836609107217537513729912480941222524520022532965567874921875
      ],
      [
        25,
        0,
        47714124707282358429906083600373954933920221162992819363919668331085806706383788388804609340411036863189049554832436515128047452057582974383031786350699160313315910839186514862113578835803536138375190706299528611909399559374018177889815472057892078634939963903970341164878188825163896606804374372002712799304353044092411249284942589256281319405985656413926602139197469124017826676973312524596766962249768339281021788073284411520016285060668283077548798340973399660233452847853043199617733680974054655848984391483039262724348685460229852962011106003640338930296843979219832122755168760753970071059424994845567106177699387561174684895631740054874566389107471161025561434826317267990335253066014198038778568029070804881342498861511913318748151332142369994188508287196780260043636214367063002904360944639646468509089252667797437414924158476191578559727145758147741917610887550411354155767182896080614041778142536364249999984815966178402364155846956935888201589145776299024550571659484826640233854540045653704438545194875766467024103595570770590935475518476871632707147216623449183047545642244567835204923494802582812806827243823649674012135733339809639482141969949837042786826935261316729174642264679750105912183964013534937847938065949184242091963099395266248110184245575219840731121820154072618006256754752297659967923033116864864833223388810756143100169068527537155283512133782674164140618457534715563577445089320019389144495840787911432175470215760927284559192732523513165940771612403137515486036273878695983027544581818622690710406108530499843251822376133925686228228751143239149514661310974770681639766984080332184355716177400304739574648194921875
      ],
      [
        26,
        0,
        73121684439827155388395400429877650179196517123149487893814503937732747421939808171812715159589095789400592529385970029473097408322506457680809479677882380448081960343372531882217382997877196767517300026537295883042782044708742914757242916628314415822358406015206973725050828291787524046047184078640599796626941925439095043147669161245600278027595108075137305548793098038284337658452774029164496407851034019794051359691431475441148186124605243372739593508772265131442220383290238245269366542949917819922631771235423687404437852619507692519162491779373497411057987840459823172254146829330231789780394602088648581058502262437340840693313799126481987181972865827424228719145528089943758399199268140538004765020694884115668393802799886255677835664363930031955573254846526457809688022693708194178511120512140519193476788021334814427974354023277172812147098311209361671071717025236975322691659284697354546404910629475291821651818061365578819495452631522558604535666280767293721110603429222529749721257791740813094368345738690647819725304278288721151783665802940678399543598568836477079771473504258762352500376320837984164026387818781503983269394249099823945159010509149997432707095671042707365745659213074116085307331550609085215291815417253834199776759644229268528584556972239269145363118082024613038917659323295060024935193572666642130616879681341378583447190682156264463175671126580922024668219158606310404024643390063074106042694704244730029576581554435800243097718835802959828768319140345459558940521042358636633656767288009934513473822950902492313439566161732954075960525910505704910772610806569373535341656002980271795557692082065138521901184447141785015519965998243185917770472595089611449208194921875
      ],
      [
        27,
        0,
        14007332022442476914135242607577351009241392691012999924967122474512517374816814627004612878506977219209716461553004009940027941773400353056725921515799512216691933692084168691403142999988737794036697194651969787279434460593246700047779072646193605148971149093704454015854317848695071259937467917706356739014738263950297754138894820336390107848850890497071232614049541223763124601147644398737416390718698941244751963938328798517189860947058667830582382961236277207330593374914355415162221794151881790473785421528606931438567449588089334693453757294305070478782704365469853589500875194785007136647104624996697304881521063122495971732553445107806693543506007349079854689330655576321732004308127937702426443897928344475689567268371177178636976044248311021843697290911219964162673145711659690837015541227165824000732088066693231471722878277627515562254016122647380095919901740094646087436945250733486683781392561948730396516790615005014546630875769268259290889335796631849845336598065539669930130256594174965703730981121986323214288869650240199147512188567995142181050610823563313714110748422129308827758669479340025674235087320473547981033151676190539687539534151695217563071448319357293193329713390245456591550684673691102910822191853012969675391333212187791386587907636623921527213710834716912699682285071125436964276803012266374064559155455434977191872175550431152308938249418004322709381260510702828423149915331313127927556859256191692133877537943738710333464602520674207963955923802476920234567621855883115565207489767238405496029724843344533362737636465244509021253006474982990313257149494738747056731513750737973493137502476348674768206850135173612489204895431345162986628683548838521446354492858936272551338302678552328160313253011726876540177794921875
      ],
      [
        28,
        0,
        335408967871699969514321704574518883354443230418989059829920305472277455697922071612338236727081085157833312914307896114928341979089539686286335322241730436452240868351595543419065186158446554694626636049107387909965650686336814971539267764022026477745861935686416108115629840721545374651140307649211906935963785288275085864277599364434667805056727229079247263797358677723712295944151796774995711059216840762335421822697147964660546724523133767016461648372365783235355144125927147319346980987969836630922508225204806817658574074229649103432545062055134356173855189929301465376143148514339156271227394074829588190703407461630965265166840728956172848289593232603446467501169766706093667982158291359387324581527472344435241762070156568225444684874488561847713660727123842667593384997652823504229528492078611490906434017326451937756233480056509641545278276385598124490491639766381157816811968953114081730476505850503325643932436109984917768092193735442277714223494695220163346208490306395352569792953841812645083222432486061620447179984721809295949527225571339372298011291897119791594270062433462734273951108336596166960982586652514359324322421831544851513535926285838143217500243523011217466685536670344478249684253695455787353634911171054581590504136654706421203452785473575011000028004696192616355558119061314129501169191276091683003118281729956304767352136643923027817459089509240656404188068178707099638650700441174158127749185977688403042233568575623163441165339802040377614035668179457274692886240523766685680345605818649354675446055774551732014512390437671365621570463581661231316030058840640764265168263523756990897783131757112191069695996802884414244941327202271855939260315626881767356112617091430603909523526882614769700129733688749870855318076372885706260305993296434962738794512416745245150594921875
      ],
      [
        29,
        0,
        1003931149584440891740808873467658076985269393540356946097928948076001873622533194964621577615588978682057364438602279971511708605046167210315286339991958478879235607305288396916592992524137229964041230094566348671279766561900224572775639876613071285244380598521871246356463251531999176183538937809731129667622078571943875078067298116630580388377732358659663620329316170565349356427322363416331536400851672305450466106226913842788172405351431292875148737198640079087903617366248341637991803951686417085680405154766723427176311725699227150940215419053675752356403913583703896785905058337208529063113719066771172253335944710319715034020070669073202596512672467293607793272106416498124852414187143887471555744261711299878572834106673999836474429656569940705981358040630871234351213689091216976315100227097784236086874708374394960852695497034204943695260434467374573809583944392743149832838849235823276090365136091201824072571434214670682386731061332271265016006998791028649577362247764346019330946026903564962441817125174371776953294880670993073325980299947593995482075382275348681642498178619907359192434908734753872189245897471640400907471938094378010534682339302388647751911874410366561892812837695346235433222557320525905214808584704622220777453043013556939676975817716585911681679841177363621217292918769518037620586825815935327246013510494533644780343938498183448509797783190727812073267603606529182538114845759456161869545955924382485548176048808333311142192664651460756743007264219790464361462739027043119676397854277869709199693943290914788594808421088547874043990662708241146010196522786516152466160344115889440395970971951228276285638186396988655460476819266826788265747087377577465506196540719268745388808948559671314395452471812585886837261332263634148705749411524827735002433785532049091742868741041692606769946921070547340538575074311535889794921875
      ],
      [
        30,
        0,
        375615237184418880660389502862926939942076841565893652150373107277123378014329149173976735835289702787781130355739012232429816335784211141039973996211327483460452737553447224775184613166451554003392160167875922808480292598808442786058030474681752193513499320626604322982765068493086077360562569985257783715825593521273953109860158709758804112733020889897809708427116398483765143483940097527294650780100537644793262045769182568801911612932140331147711345465942472382810174406824411308751146816158611398800367969898847807215745893919760904893700403986170940675004590386600326388405454005434842478939633963376343113280629898313359001574015078564472721211896317131523069010377734109738931767493110025426387993416692684106605554788225385658800335190663657036056514146723521723581353685381410512752320699953077156488954686433406089665705339950265319687040913231289385119138031073281871146536351218337383524819429113794383586673768704194929065119906920727779311409568847555034112129931564968307454798544597293226205398861541759817389946332556707906839111906053461652876756008048753464355895797407590648947221756289169636874653083435486202802027862615404073765270580736057989157611147146542821740678548422457259227474124852653169843606946736114525647067674638078796946025046752888685254327045463425604908074090824565866555147695017934656765419783559492612615901029212379802296512498718206278953447263529800696937655051760365503523191019815842539480758260220286354008823402513330039826456991745561118419046323274416470031162295857171069895857409092444702973159484535415979739042510184635531023136687997150842956418085520225386083789862036671298732293155238765292907364448612200597274304144280442655621157587908397069892251410803418820539643797017518031585244947545035236854795032033420397366279821166385660730757854241020408742724549213456346717802137000800887122438681580139802170538030046036344002267528559889794921875
      ],
      [
        31,
        0,
        17566793101027012068011682148032918006046960180376439656298620430018435937391152752327281377453147730140929784095029380895331114068804842210932572283321013564238115273342746231513975317919535512352000693652473802853977917971019738742356260530235159094902824950853301606081872374600941485453895192017857243225803135620574744869722021021716494615060239784857124633095970977338500186962397372525762461511401076157217793539586228092342380396864033654352351594662010581388841325546131411726827958194432904319545163458481238743832496335785649434188019364793811340043584816507457454707314911520062426357821300227722089998716509229265866768934421746336534546955845702638623985968379723177726804311453269733490751237747936586429815867376222595349523335952125202599617563035736611619398272780781436405107120366273314311399348824125203665824986430924098284677490836006870445967614004841185682587240547103302630873716546050310624951776918898164939426573957559198095326825925766367505549552903658586927139384542859920615837211184092951336898080473284140754680163972539606473767030248022815987672822335724710495995004297414393207799769324316237504303000930493160012902479249785217466815171612547972073528174733315464396178215315538633917633073518105303580744065945130242130666232050863705763881022813655052782714287456404531050951210068081182493307961608534870798160273875923432724585960547673570558496077184881714827159378756168088389164537259911375800605106381662406377315503185956216257611462322334734834049278719906773532206512692040985134121241185843215268349245794299513110327859599337607686505035212204792704549067584725206763268665614591240457754595328448938732391387128271628180103047241809209546430266542830836690948865412351412495720587756406570180344715976924420714095972355576335959184190594123108421079857604164466497067442482845848652117659956320433239992302998302819352409823011461061518295866677187353809843020626682447610172176552120924314641366289794921875
      ],
      [
        32,
        0,
        102695587543127430224990776322333510749794284460730881402566875911716350729235964263025488084276888725902626099793668258664304315887391427159283829467197950431209507126579479118128327426348776136414000841142915878481815973500971402135324609003974906558184807506882695851802709029854504269415378433953032568644812186682285142634814770109238729496112174550848178330404065545112790002137987931742037174709044734318418740882530840976116609918255295286695835527021323078275068823426116488391870015277589175315139623201744453793016482150780759231092058764654821701404977565279376026863277883766174559794688642943708474983537590043641669668493550358113403835190644930406610893581290554062656710689045903309806727724159898178919449825771857727285804878053391934195130502760131044140267028778008676684787708095488814643691739528246128907402786139871733033766591895777940434504128682288907316054836544902148769974664513143347523803982838280172441911079059049045819440797532953717229171097027701425648289959621014422956075612431809369147032786998002776883870101965530206022567347214200327553805189944391488216868492934169237930064290166639640334342935554818660037527932224537816237110819179350909241237902108784930262047809310104988769050552787885971090089041161796072336300350255448391914796700638942774666476467463315857217440650407880251204594281247586359623299881192926269435872810251280643837950877531108626315874171410659000779566124797219525820935633653318740161202162921572067923515045302219153502328690995135584403655368812083643155117190782779423051449210340497724497052306614577749236511072416182884583691479621316969935901676715685884247770485847768438310092502641336073246728118424372594382132603812647099092941317352632578493185106171739367929431851738288415256527520099070962207169820451495924714587005583830403784247304071979342279590089846567337253617030440278210122967723035037403491446272703013736181847604371525734561912977127141086958936088047221462729329231544707172452683155995054626569489794921875
      ],
      [
        33,
        0,
        75044884679206282890440083726615210238017269001936638885728701820024684260005858003058504039954887388779161886895543749429233223437912074842627824559418034184395363585920465910772930278922548191981619673995134521627594914745772751133751319911082272175637991615900541834197512801853573563840604808296301132941522548545289010507688597965643156937048286022810360181984989630819487666395697267142905868432231402092658093273952994323160707298708779718667192584054137488038479052478744052287965997161256752242593917795659881390406753614214123203819444890926961114581597852567828680208274738903443862202204530253878794027886747219783011390817689914049245580616024071278056420456518346147905909669309485541824923673212328500613411257165540611274395532236026587550385853687360590053550731494028644238333772805316049572173092899409507610356223160305288782984760155645330397467326179494660106137119712196015134471891103487563626689568694731365294297978581175376222654873954978301146277884729564552462875919076003059511705254011942385936948097034429932007104394197753206068924540392996694603240040074330310994853657444056897297427490821898050603430378366676108599119635057035992809155885171007556212831103297299771002443468937252764263474722562170148013817293070322097456202275008567771837262660206980231048719949031903795964821460090164055842694439240705560879555606351691118893988539741336001068551362285440995751052901514629257270955828620104547903887868971183671860017364132319865187257696681046639527945765097405144848524399242974225114084367577015650232617209614314114338632482300402223511785739016038064725201799769185130893702847277827606356019524225765784369196420432129822916195686455625915677119135083965225422714501861572861191329102489769022395993137227656343308503550902550197683908214580658165136983054773611247302689582925490354813946865821380365016263995103958802389503686629071921542245151720756202422869970027104297523105113184617158094704673936931512817488563183894790687827996444996204774019501908668895920536726951237878852299700675542289794921875
      ],
      [
        34,
        0,
        6854888864897055399251908277133452261846021355802306952476284444529082107087782734164889954298212519788048979207972463432472614319782029888948320487350416957357015027509028313318813132626745400551629845175862431169869860922441274283470104441063554623482996581929389486842843245163059054744081340745609298806586706259657933420565676019229799552318950007144524671716794825725210985610072054719994086934030432037791287484359547849776767318028850059711054211732163408775482815706210714852642665863149758431378553264489813248100258451303366910736672039366682709377315834591950215965341606440384728958334817228562438611455076993464243829367575966145333777507136916039550649910797618145101143986870391104117534104239991363061519792551568632107202602658619109705759466133107114810729365585209660099147906382066905689725495863076510653009770642323324258384097888278775241976900311191758495148712038924986859373834091379851232396312627759677954960695146046675711432516761051490476552260104736589359793290357138900064723495009728484513068019949365893141831122439127943910289065661066259262496848227229549775680960415210501752924720534454604542473404289065172080934112944820447822953732895831738940993888075415166971005270433113904896789837856748217258251672327424450066489869195276800501616053934060539647601525895979256667596985123960591132392025449226646630775800446934631815183883834714809498837100189953125192224287623078255672970295670068566422425533624384378593296879293795745070953087633150514557097266027392000708773176185075544874361155684744366361787002979189097728426009012140450579766489410773295150874074449649333072059094978235768566195402245835605640276427869117574545705874382946294781551328442752188185276629798732957782546643970616671834374989559769725460240042321863441838102494491081853440531432923352829256710718179731033303202757182132114985876239568213114887705865888518869230832495554878238485470125410278368054759299247298716865224021438527956303008354908775171408731939752568516498283418099836206573454901427868083549790529679589935785012531470566357213817162350505532315771862289794921875
      ],
      [
        35,
        0,
        78268994531718716858141509013815231401704767235140332665616480784826231700813908128139515182247020977890544042548370935513975255612362790956193384320464335625898988171900558378981666390091769783654709891236950467617613327588272231117579298797992502543949875161410249949078787719111516635517625897817660599312076030487735586718897837472408843872192879563514351749397784498313953213806726665765731308279303294661800939792920318714606909851519444730296231013852510221755555572313615102817252996527575620584275579673047710606939295336088531453257607866846704468753699874853851363609617911765169516939849765157257145417657377369469051029002822020567963174900838171431664122873344753237899701216953295271268654449482785225942226855742135015724158862546005029228907576134226101201298152111206575667281737756215194465204162233774161413460730634958763013402652563235261160725886069459715217492658811594602108228367707238785195966420627195920827147272227433429824596064321267312519008921339810584405452966988242030855171097362302242836233497370382989729347902826221982533553857471708526695057785436938108927987196443161465444040658362887635254590935804903988948848039404541788191450446035695207348652887506354353118244395879548092999901695220061439244541300621245273913575194909505763242793495276774437214467632934701303605787268596247456804584951582266895177380644186810855055622870222588475113927145606139433856603582567624546900541559272222795819314034569811118552914156139735061623516534983413765014312125548850493343229492917222331825152740443956552709151582922060763673858873598114647241505812638574062661243583572742226300408643472611085024350612943222447175780550610023734416307131533108203485508772183223523494270277761359540923877182851240852313081223699981347996149436999764962370286080658043742233193099956472450321426091560703185725680404698653675383182276948443078758712898247611098731877635874531354475924011311085536737427708150137505045417630861303610160307377972886919065944961906001056629503615122396403713889957510411836693751793613810298705601099471935821326395661113383815009133507429870942224857466838139931266326529118151638289794921875
      ],
      [
        36,
        0,
        111709241857436512916882286586681970892994268153906214632789848678115205495948566043825630156220499957043117738327865891323282082961551029314874477542165462978230623418817104804246143104940445495631522844925003259127094754106663600940529092246574892474160676022288704963178212357086605054414400540238133061444147287477033394747712790381572545378497802976213825718338400599624378536615045054932495007030503897684979451760112386978284687225810427794554387881828626262477490015933482083905443765976137629431166774751761054330042551810940355647585531577000114863063031824302340816598390532485587939774338065719023356866354752769806591748234873207710601122363492340883396441474411380529838378110141408766748007338159533618587476281713625860280514322838581277083592616234958882052039608834768011172823780120419288329028219950048063784329252364117111928525013955064243281847157694388130447514599315849855667196704487616640120899998273226858574483737824652383581560878299200661001948996915737805733389279073197827335092000940754285840155219520273849275156649273176948377219569470642277976650931449386022499004311796856596163251689624298372993300761309782791606223081122687565253880570758431132575268957759395517574887681617097780759084829931122585628724430397356231796715539706655974620554936385216188209354532828834313623944106405992056139875642625126886277922797256241540070593581804985625439943686838645041965091785746139209573092017607418557729633849944511312909503992148384861889830599825463176677109820934940025174224428074343408730932469161065688315112557737856279189443200708326479076359258234905053902772304485819914471691920387685184832774674762217707538524748105976712261360115174909791342973047874694152769848894777874273325608053762621802542044028848164067766614383121186490028124187675406196456105093777607555497409279411460950010584169017373888898820678278687336755857597422854361840871289179179232086666726906898365414899333542820803905318489104539073554531476807834330566619395021080903945378033279058801058616856963190850713788332299087763818717638322615808033167903332433640126362261480910950922931342467047008403983712825286548766048417366862767572642132131281559978615766289794921875
      ],
      [
        37,
        0,
        19929594712014794285384425339738044377870317459529872508125109374497582969526243245807810590120847532864035975456667658362520044213691814810226156479199268265840919627200118804727622855687481948232905419637007259040961243598070004878424714132578272210783314423774674997627816186139769250084276682083853313984606187195473580974792512850196224088669499385369695011045771653116472814112800812961871064743875049067583126980343847313896233568848473935245184170642593186537711366654535019252452330284767973678071400776632286067514127522929235616292110273803665729494619607636429602029076883959562065053576291127428815043875871889876986463061677484493362165618350341645795828650189307880169943111772342139174020658490210842673934784965531320665815107444113869500510372341098145007919960273306448205100395469645005831073585951193865742206516411960401244837518438878896324892038476189350808921215599179203790522031901704209121739196910635323464514709949624488356423043849285082791258495143270021541631873148251297616548713824077591503749395550440659723200995634513439723772287471115389010834913744767034376730239777991934258878956752962705279596548947729041035347449772371653495166627656764386856647634289554296093791036695286290979082755049752690556572294590095943645499278965483274115875503447376876127135231749478835985145123170307231894245869023471591076051576541631498669176886873578268730006596287730666463147276535468933709596184299534689133050492529005358559240226673128370792444732658933312821686431844987744721783427728346068615188859267339358793185094763073917246409922754105155405000455915765131427262862868042606564801635037705622788712035689348010721041099050932450491614178671493875576225796776421084521694570178667572954523549235256260311563793302480439664892548983999778442973704945316505875591619295784422888117125180708327111525480647386281163701333986282595397360791458798932511662387459924564031079541172524396797061840558266048046494404170741254699249042112612698909459531273902909907483681814445479361124330733043831382780352108194581676761693335954273399013967047342467464593741767404545463332263307736411060410504795404987373064118076582881041380115566406690554887086288819867998747336334141238240720366103536598289794921875
      ],
      [
        38,
        0,
        444444813584242101533108793435273181929057669028962304339697153471267318549851745553688637171584214464642388838745982416792333483948781430276971965860367169591123658433098389216082660697058967694196411047410111331917442800120549647431067579612189620383581245948665212650804230039407992327974201958888061640122134814608010206172206540643277180139026976217366791013656816902712838666251212945226561801041237083856031971177831165615493867191547013691220778153293486303794032752996332524590025790401873817942754744413789695000833051239568867920325526225549326266165166268039264662325942835348533192625811129157320319874799394522100850354692681770390895090047032631448452668615590794138551528600252523998075931140183544962066991788586324926982564170367883498734246876489404049485512791914866260298611148275307388432266601281685911486155918163457222712926990980592119877756731193662529721467937963073154625615677002030403596764290511361767631003224624184274903336880365098747747361624325308876196212483046534000178019903517348815510017758932639590887056149129699089433149708425789179356040836054745336850750737394623733872848222860016097002705184874241795699133905107743020553073711226424626314456284446739549228944869450134575032608919748497931811491010047089330148322311844985803725003038129731553427031961545426056545555111691930357895847211837593330251474378891040755416284520285852251991638377731172955369569499084219399354947916755238363631853608038300287225183742728649569250418347405010237993592723935620137885766876719921519433470724798137818064760299513922332574751576708595606604069947693738799065337016334489367797412399904595634799493591072663942626736347831165789840701016404757150688555058975786092564059392333310993152876867931615917656401680574074358559725554398672845033276792453078448742298675916188306781634446880614023283045019743397007990020323000343073505289790933686980414892969675056142376803491171368489604231804129358311661676799722041932938704744140806142267327261410870479469863024022790012410313381621138659369217231216213023981951168351916284623315207400630254289226861770183497453355784716697597088733347246544605934186743856137396742791727313647082632229794162552353823525341141810876448582392450734674000795734416015646012867381415870648918998289794921875
      ],
      [
        39,
        0,
        1238931317821081717620991599259047783835970982834615592785157581933639805251964914483194653399707026025120909098124999937010380424529560513299035616842209432481413236184469011277531965869377038253070360013909520582845395286964910442294898177757378334191632795449499842695890970159033503751496835157471058918154603769162898154577548652932557055495122678199370683303974083429195573305441745124916405103705024706039201677177537833119274670702181039522102698994289378338435112170370968180579104450720984917036662882441925331173693505189144794720022698736301954557264993306910840979584151289403001283920119827589588619508244345405445860132366325405830142898598067165744260158106610746323872813283265400181378919164382905141592830935835495540957913806226943613842587627770749427258262266150382796382209232739113499086887770508091406841204621644286569618020891188019407525761002533180587272989609069789914450662201769197058449439372722957764730566296615741203897552552386553747178190331996214282473772144130415996483089946617491518029705712025222041655022686340636141557314052587345130374454571915568684658640665605319686971114651198402207541485979137627699657234366888018628627773728082386200180982092276236251096652919550417628534616374985909340590895088908216190028909382398874881084037217944664779388606812884002481129410861331716185628261597004454411547631244642581326999720188414980884277023538526892764729307241256438871601694468978904187505454101027389612242453021473971666918510478523113056839874937518556280314243685703156471186219863547729260563335607123963554230943168925883984588205540020662876060704131347452391203204698778652505241253939233045596217169940449081060243956444874808477991251619652360778381808640306529257854076675821319729150017399616117518483777695174447362850642892807245709318165233821583371252335974952383858490500518989601668794557532961403009689598196735368563190556780304478726533127380501185514994889900569117354405573269435629323585525710552775954930561989973928677927823454886905664752532203511936209274604707327714260606194740025046539642950523253429130002731059192476423548882849495703349091525130617411924533616676159730046823685857244505350980771495816005578796047024589905860314938987221408419473215550005197183957084740753646600054129115047592011654856727027618431457512760278289794921875
      ],
      [
        40,
        0,
        431704556831763032466718627745636537604562809565262714733912852947964463156920072167676050200020264667202753624135156808963312295605315762591523802945913326993379733359172413047705843878492877046107313790162304588045824720155226231227705389282431409497543928967964426324970995665015232202138274317782928591831176938609251962107010258812484571308098741459851012632022642659307734705857623475446712871596045098891836215959904771123511928235388885304472858147953606542772465872889887543273443674856470154029406453674590198383315223508395791910750480857426028634221455177145981103153695775406957212158567317913914645389430263124840591861902429555583288807335528793588388318853390064810640296160387042984551322674516140422854385520902764206813668329822990344521023298002864854767976769570109351677455248854267970190565996413887186506885017079499110042435685487366525972805683391839117070306171063505770530932972094255419619100818982828394723793480460078463054711257892357948942361452139199209413163393342344037409720934051722957124959018743423560456899588942035729819536056383294585227933095752700825668486345168954088073507563348704763733149194416189490594548083679811171482469682673109506299421529409725998461269169547702120462392367542518053606682013986154072920463584052970559185268536288301535753836754211007802041769118686323168931282623779015868596099290107919606058277220263851209909903754313154420602123259551105374116331188972571721170595692213702365245932877065106360305740915685347027924057495421586665546064403426765039556986700872920615138558794695968774066917161869244537355976578803468158421790172843598770901843148042114440607108302350709075510276865318868311911717018073225723669582563372715534889491131260097990411907813433403687485845299431425885191791425969255446914753397295241944363097651871163614877972712468773742910251446351073462455678102669487145570965769164798683892237123866950570951918505242668393838661828115995258363703087492768372512621529398495141797349472789643218330137859281042066362225384222489016701560304939635880277007735223425595521228762530512974200678778189331709542008631842596634729961044059014071421795344687129039948125432718170292627751082914559061798734610804254709019201626469200799701900798912502586779314962408698277759576445513182519294325468495201057334034958413077335062150819419607054572394894659527638289794921875
      ],
      [
        41,
        0,
        18803385396394742134066724650733170076229834568094152018943703421906871917700177867176422635343391387270082777333510304486160875399072064301955735232688205841123401672991289108610921051412447817424666007531580163038468094204596018964627782132266034355650832924750312389024731496744019692187603282829646004363661332005367658352442332035323301163317002367283009559824540142846138057579975582546216003040624016974670811063105720135325321298821987930299469072798898800418823951034059604323827562096962243561726155181821965845490911907363631511097768584778669263909905639329613701493638842295740481436481497460967120837558963243535364400213021653414720786700499751308269203072057802531713189230630456067315633795535274821306862518800748254399344043087855919373041628363523115286069858692946512433333233448648320787601241383819388858932948626641119636144859210741051551467795530527687551981865741605213093217624206594721108772284579962475488059172910758996304661460451916870585002252085875802277786053711532889904655910539930405610892410311889969980278226631713054378565892987990785186037442233900857567573659239740015060912401550055499398385293337470342541828500082696366131176967736618302410423694421585120879425315879308989368147989141417851388184118971587532123065146525210199949283873244553535589011211845901638304314242038235201916333146856945262866384904523737932270985985181377726718199672397612833603910534624489493980288922113170111591433313675629358240939299483656937565883811558373045240132295412538261776345508382719464828117876548736283972017260075750539867249744494889908682719157779154199202999451675483705661134323325838754175611462646459500634101895276645820950637068704927753772918595760040229012067980896938754583106708318741962419975462539470756775541992128218645486964021379284593478969371353354712470347553936420970312735975562195334361658223526638699339565790665764258440515123403530517830267630325049616516986223635970786796865307969272263078491032676427391050109267692499503516935427921210989688105813411591323075025470352226343812382718456416397142514680780669291206884964733132307254416392871413368460153331355089321956909607227053577528263622446427040386393980265965606801828562649966640677502063882931984032223297396517615260197661497532223846657367066215276596886976437107786870153677908823051866435362481583250267806915935622139653593618129135815989459180261358757585878289794921875
      ],
      [
        42,
        0,
        102375367821012262714945038820607373709375505195198298490874411815372553335161476913170779144176688162947257543450330769634863408076684204489470717622451625435680724527052050085084477608622203492428180938234056660219562876704499502107753930846237735723715004065374725333322033669546261878803417090804783525596302863536940942750756190606385259142236603917464796773723153555749700817725689298330600883642033523549214290641356182104784790474436682093314960555298322140842906288529304283540493354465267645807262433512620408718204532505649729871674031975297114504880383115582109896926212382738148457361087035972398963135287476457644348123798823655524889841140807716780948310839193155834944027359998240161159051539983332829043034406246998443728504177101684918810923395251266460483665994724678785033010179471575917926554651015042504594440723030605856503307534951209227084198021748675651366392497526623778929334519848049518514493621375340690051804603729969511981765294028307419068607769994526598224757285287638523859717034101279277045609850257858268520345690679034096622384446596857868371413978291570998497227004517453687257202504169866023073853560677821829942835148118521165088492672760355653803511694031526704287623009186917072511452622187267664112955485176323256943880918209951589647483238018591274077320765452577229568103725583003870683992115572750643226455328709770717539615378532754414931790037144044773046920310514166906128705842422075475904497076740750317513867415034803272929740992750028352977018522489287000125021926633933601160719932625744012284889319876432327091753032254115078655804341782223247010267113097833621319066954968617650428099451205044085288286556980340419248893218653063766475270923408199849643278655641041635272674984497351888993546600363688636893123431503589983249007721293951407972842551237651659676942747891103344580428350277886734680672633416058989465461706379955066019888111502042893514307442939523089527002499816512122171548391221398667722370527822735430176931864850585213581849797515122821795663959874145859055279788207349599028137531576428002900563462179183138727298299392919863996457749038200211656665837644963755091582156619889026189870438895087955169523053308688323011813195493319768330235860387422127024778742305829856148672082246543228190404071444770467149276262493931263413700151385546758598695249991831311230985485240798895946490738663386795946398901573321529615097164935690789713481206775662883170001878289794921875
      ],
      [
        43,
        0,
        69673064953079383328900727495884290138405755211872047046657420126486736709249477744219096037077724800815811816836461774824445092047936623028055530923639850626774237138902858138967878352402843166221641653768222663476224886164082447834209715681622360923928897849433260852479862781559109985038043450487152566702170544172996295454557361999084987212200369855457266862033554697246972332015637124853226362975999798763187280091870603221526275838857521128144686500841397670541043569322745077288710052731517143639900866728280276314195899712852523954181265685312187634368426781129519047448911049474641433850509276672112411920669678254219193208936734990017867324851473878001372795580290951626954399049249743764605265186792064063947819936292414261799095863380406793601821337310548316061700169202884713830114626217387303648484258784101051084295401372829251127309950141397683166060164893984579465245491568463892334181186375336494366281105020931966297504353183549882753011620781111085120714989392345861757078783252705605553493670840364685624685119353521409582228413308107606843742280112902793458704965403592131665952562027015260494435706011795865012598042144883158399245804277472163174157718364362651379978791531003430227401419550940694581299045531257712223480642032924925688874684184194828131758601383985452458744795020331408504181887867146160526795561275940142506486925357827266224396226260127319578073026740285114683421809056500697737779684938508839074656370165427571919476158724192310614295618613941892882429048341336155671503724336618975585495027294794971012581208519325310836930631094109089800891008249156917540005014859757245396675748221353244452251716290939246900720321099588965029910340325344236766927032450066616313490522155131845109382431241210065889921729378802202910664632602133564893444855318437523880286903163539215128330480387991168336000830796985862870605843220233383512498289694765028882865407169208466712971255675260620746172855751584206473755046702137498865216790997991086924180411335803886059357180100777438094399360727961230509349878643934020214848827458139107610094538693560718898818008748727175648588016605556595115879012219973063974856849460044273028616183550704035779341999115382030818989286109079210201831086609309058608587608332696606320752914134413802326004266093235318327943883594019367790988186824848734834692997049102555768331052092082275002551791840085542280262289945184921935869816917447487158843876066603168898610292363566090555344384797989721564466488278289794921875
      ],
      [
        44,
        0,
        5927128863217871150181643691437400408978440209736106290249173033071413872335583549692000862005812375670026362505916789807999400386313733919122911315922349897082579891731393889632258349792125647771475261667934051713286712691169919698935921668727706640362702562848594824511257183009380892631757327457462314359011917227436330375038997253407667670789717163144710081708496529547930672790012690852771921008943908490450955238611805487636080223522315689265971941598681498567713669197045188961763517127307944116231211781099430965293642619439406610051835370566766252091251850825895018603072318496231716322257875316874930091071997277299136730783487871598234420322360934469227093097010298500468205497260200549240668301041441265188284631062898236503670844646287557010381686371190701609272915558818666996101377503023279808256792285875020620567727986512273431794753707796845259625771108215762953840057878591219056452647121243425422345575184062946317966256128573453724801507930800217130889629794604730709011869805088911068990965456318403546389572669907137204669566435995612397868875252263910751531465226223791850222518669009478281611299590399833247654514543832147184020304157027201715162094415172368039901401863114156259714000019645247444348610480591726104170711724641516631768247411763298563831113769828863270303661070718337940912546115600384896401201834131811841739038028508034145190522837355119416333948597596863908573574229412291898214872015393573277308395673124649304922053792412961263879453335866190997138235859404695056262866704946763444202737512631648734346326419211296531451665541319167789026657773646429787177229261090672249565203095463714491511770916591290378409744453999805144531854784635077252339473081997554177070845249270733070091193341165844402782192820210378500164376706946501962114686283799320937520087668475054708993682502731910669384935736160366268681735760573435834151730460506475270791911067924763431329998826063391165590679694222046632466754689859613133090567175947443717508155902976030463871319843571608619678332025679427779980986473092102130635923284413750677337436878191739287902355878473741782875228964046091010557721929007247300620772391290759647344645801286261367364143633773642418588574757065638899852904235976162589852830686088719280473475469826039044828984784083652340095650421679784503945843286056115011730276064787936684537453313918921481563781501387688092417038672021216421519004320957331124923918217988760941205719497159818285512304260954684867034904028318517454885974434529390899402014827478289794921875
      ],
      [
        45,
        0,
        63028044956913932505662092675417376270974833444078689096668197786049667334994781169583134925075522578758046450440191881652577987949962695727159001083360036903902695412099102895971036594713008885692422271463101009870449578098136574151086506693430441858657795817105583710007964088015944674511423312381441607769621963254800109655705011849829559481989525863155032928185826178434233810105059843166639663887168365965181273373206496766915666201341229446857909982174265593465618719715626796027142757086949009027437063425829227297493398030292159547607699218888081651579476869781830604672379196818937268333350515489956430716923323247636765431326792160685190246106584001355406731425917686331872709215018022023102814070582044082061278143389074166715069196614113869628330099400706894929760689706429846353994427454906776578716548572036070670911836861337514590711365020047120703116529171386198449004828566584503461039143118838247708297949662930653150900237244571626714988181539397579286960855047483700869651530661591679138935895407416794316881019391825612922636011018791329471531407082728821490687706468858834584586884794658277130450941376610613956455922341409997830030108528416572433861289407578862089271456423966765405917487168963694083480492025915181758698793768555544330148763727739340467900812221987147845844964617971574716147128175540181483142241154539757312442109562949065455705984662743717808160715387384333934584265575727543721025160895778889372916753749974072942688310891781097574908611792160657811988702116869826326242463686580967314116117113018681706169438350360128318857025953563191047282566461755567343664761586199108285093721123205257497308569037198970436430516432630194863461318297029014320380549712534178790358238270990190405108942461906098241840682393950014501758172493264708871760625014137383438390149855851474180727312728476620039561479881350189896563317062271909918902966925274351803444482285132680796493470498309385614505620537613777347780701778528531416052502709187985128784857873466312804243086894182207388665880501680035824214770894421971312012305158140071105293357981049593202313811339571706156161733034733606268426338100879357341738086963911111177057501967420214034774575102001934403544388776336899531017902116301895162727267027973960608587689999048779541141245330938445856722678727984964259081712068451854154317473252788029250966425673601106505376691155800642288967395115718440700294968019518587205592148794884214506624637254649023604915775189382360895367905874001010208523761657776103978214481472906298939612308536218782261609450808278289794921875
      ],
      [
        46,
        0,
        83778641876321471382950984726831467579646753422862944337582517219774487776357170828068428198356752924358765098734698057659799885957594611392756141555254809645494959055026427513662915377939406121780540342492569838999980277911820842839562942274244652973568544793003779518836125205593264775389258840412576922823390380943846320921191759942957329171880817439213730481663846418350754095218336058034397735595124704306539346362254813594125693612958873109195409523820487881148349834451861489258656878691979387907356486443804144482500549917473613190944077951523008019921119130886136421670265655352626755349734773630664022581311089893340419544038515214189615328647393874517744285888270288270145739702723996811340166027593418076986597281478998025480379853528829662520383097402218241065679249035715866739429931527400981518230921324618410617517743045758854998961633276924798098514290421927708508873625861321349407505671124024901701555836698384124600006635677902921130936638800070485577567930366416997844750523532097681252903760369105514581112240195086193087069022555422223835903094686871628906888246718182996385918852594932655309315894207777270036618908071873468007784135670334575195341528089385093276895214453235368761967012360271478756282281741451235992710603725050508445723778554445634156321557794325046423158107544045171831978139989975281315854968129960589389123402349830066573017879213127176092827715729744426788812398703283079682414988294214995682752513431227770066324970484235134220838986888604736369169006869504162244410641949841418671618052554264750238696976899736967923297135715683711219186709676573917601702238306701853660708536054515998605690981950646490941561999153773704638207014009801960200994258409985095605252395511812883005193181259043220205507230798390160672552688997760654599509788574214011206651777420244671648036542137494636156805556332018816753289281037160176633637788598760735282671695715331790932581866111425756569074232055839807420225613350842894014159350114701848148670160061592624576957130681059216576674575652763287546390740737032287362141161508535026294882569132599791742293567065406674984562894116303119086925161610665705773573345811441795388520970742403786676674356534174680717760422153585315213797425119356549831055471119315824610662026666140959084812298401889550882616478635018552838069338320393895915522391884705608746922665606950795797601873666926394101700424266502497402046872882132123079059735834298988730526343779296859833567140534873962348166323226356943790188872674960367917150046818909413540135608347544544432284985881789501512883328438780557296541060408278289794921875
      ],
      [
        47,
        0,
        13920114528855725558469860083541958672023728199294673282893692430120909829067962897516226687096377756637999527420772514503576812728718601658349610140425565681147510834793427352044854017473246064649497251737932006663886184700697500513253739984280437029323421055012276808638902410242114587641777933852924002089406758573961241763975271071947227889595144559342738299870083952979701732022081610770982823403302956678058718146193327995136451101324934217492151187418495520339825105284833683945529513656286517657809815312418007349854054927397594595362499613628416062744431465313321157212209359362794029537378910086821554238689095751676216715358145032834526812683403673191145253233894816582076994879259170631536420267215528674532613657451212367113530544421152207102309192466078907848529640713843875118411905033467894567228396112311699963953463549767856901231894922406145288520899856873392918854389322252342111577576700699565117842589417896252041031330852612397932070820360124366426447307769368900302075494375290136523929490745335702472378194124311422637395648799120668235363996303198392825801641598620021748333386797528233180111780111815360527216957498058480806994235471180042284663633125534648681401650888041403666805963987079260535544197677614654828608804322700489361857449110089167168979442052551580558038585387137515856396020551872682018976037093241661361372229962401083727634838830078132977905450695731649293214288941655153499869775281721487839380198279590051089977120413922456611696621103835126813362847986352441280948129996379699997168350474525023121422469744724803891360838630276237277957668976484724451345996838704317380381665037066064884997531468298374875940728934169524078704214717517878362493915794120248021441046844369327704884904659729862798594094173720237418057843116830984814280285777411526711230699096686956490148884280865311047403126990666781636859700307614426964229737655895914733934559191946089536167751338418368231012267460092270452403280869556967137078750657600038336878805302974207838361640608592340377174958769104842329851395780040297743925955439717640161291948736543965108852619374153858834729610378340065123989352927546241604269810842238869266315830870426564745477515858082133253936196532476812726593558738072522958901388303608849227593070926640659250868667765609904017212776026023294960617094508434071922591822860982394018898135003369730828163480241646340721910297264614503052858164317065707780900476934935091423692842031644130825881920085338052864910493588219861988522356234277261953436435114555635779662350845848124091388705578897522679050288837080551318177024526736434925028695080324289263185382712278289794921875
      ],
      [
        48,
        0,
        289109467754491411102737420970024695630233150330301069453241393713172210121982365219642530690359662853445105287449785809424991098848988764862467863727379699311442863666365984270501490814852141644415058745403835978369775047995094056736389106221398250512493207144984191070122667160038898178517619583446289991068367174853044497076002962159894901367642971584428911767803503450956358770557407682998895206580261099558376956722667353191565015767108409471465292910824623293316744890382421643774081433721238632667989495906420246328121966649705170048350811807793377381153256387963829744219227880397708364899958239973293785696719788630233180278815883236900181630410913730757083735209226271058052175749086847586053860676900306347597699057174019869235930189181895803003942103262079711498252051749574882252484997019910829939374023884763040405481682890178864941800484307192428045068306533402443180972358471842693350155379463765651051841912989994968383745433062169075047790704017619920762203811068059978783016804226055818234935476514787920318539948912748055575041667960130232708598881637372881141260406616788089776494533364190988729928113993877923223643920529774712258207188014385580495603022635472186310093121953105620220482459580558007000472701226271050558524071736168310364070763285414254199171544199908808370298424932850878131138898077576045541062502594142219177190050619468671199287431092605309587122429651654330580940091275508135171655148060780681711543771478074287832953770873452794617810036841072758448962198270947536971511289700471491450872412087272213840637535304432633355151741383859888824049169240347177727860345333126435741114551943520495307055893520514214007870601500313044959413551369725597345735784074399110013875999812795614952001469756244005716458767627129565401356187697132253929476493900928143844407131928300257863878014465380324674451271523227501632831909176107105537438579789596850354474697424075419273165789194540279120525169886524006284369070212886055856552770911627878920685272507150791243040303322604071166860042843062691919429263903549678415461462798965472310708082142861195868057652529645208159730541860455222828826098438684133527421265143530392779160226920997825837142610704870994991044010422153486146669481852492447462875556484606677721486124565961602472966151193831497323769890198314548087363334756910612809275068002801819708735104970140014149184588614589866938941044962355427457576726545057174414657400774492414339519300112483710314059123578403980117476857171194318427370333972938960218241588720035198171658750226790765732131964837272987124757149823779498266904617180077820774216186423364311749693837946747283026369039017793843372444984278289794921875
      ],
      [
        49,
        0,
        750571090597162233422879470991488049858854522203696133985864164411505927612443845217437648842526765366910919093491127216076731951225289838849289270402747919081874743573188711607193089767379178037903329498755173172822470519341251529292287140070782488236366366785468392274509797598959050924755430413997042828473388046071583296529513120903408044554245956118268373884308703337820290593614770127410733295481455887895138620292837255662962298568230130275602590368973711084846657388376393778485686503801860799745956232279120467558734586526645004282990154050613842768883971551484860169829105604862589680247369025671561010226828068107815640997588930841732260605153813346062647171068425890802487613193311256076198921053018114124495694560417363144500742401339574404653748709768680549793425754543715518785558197731267302964896629290003349700335064401092499095204278866751028813328703741279256053501840675436809814498910820753390736638712976679856337749641212782876919002398776569527650112473463737552369784701294457220676148612551908029686830639145269785004173476591657247273816284946204199397463684256040039546462876302735566478272597777928080193244098765026561098359972152074622844336822351418899360771559184274796813811526462611004294756046596676179741070224398802862473818692441884050589011911223732116529784777354522047512140006999180862656657197881259327338684257082424208110031035763915306868632688721268486614010726116659268343395910163348904362119386221905951336542171152218188481692362772362204482211341781448227673993478174676670584129765693298178690508660084087836313570482207835765341307536096515601820770548346633004513130656396302651775664396449692840183377657786933476395273620330997936260739704717555832559913913428360053098335535010152373463073524331387284855674340881306713687402055668249781151523228695189937469686487757394622562994217460929508611895594862879813723088608542711491198221219695414139309779979660411320065776556486755059798408179096037585091482954732583462569021090672262502854045579298711293231037491403613049915395727372614526796052389072906210293544108515584814863452552374317334585945582590669853896956997818610822896137393421831757845050550009594860693386195121475319532217416693664944653714296785280912077105514982354119004861095699246135264905262980657262589503682629830983807239484398504814628508952957070616973509818335154725292584384046538446669515740021156087580686944571762017548924151736675064236928797466480210902530473082303825762654911761217717487303837233429636764585983603178707318400838923522443744465816618449485677213349490636595568798026691497324299831788058296138689327505578097872976070040732074202807572758872028668908397231748808616135992278289794921875
      ],
      [
        50,
        0,
        243574244738419276633982037155467942392450041524051433148767458736416922804783435058757290168153996271906265526634692386999129240837632065352511641621733110718603022896160439672883578344362725364025716667572773645352513014038223903031201979024990149084209775757414265938903394592463311991897935520037531567438784802669273220789283779311386135069377407782267715048067649626230635764426744249343776738212901944674355073960899222464970344735216086062370443189768552805629063401944029795810622105435175725528654520096692749524119150998872211581458362445052023370412830619011687007092528413436810005666796199604585354098190642417259631680372109828432114508725064992682315341879398111010407303252585635018953465541505679525648904513279542204836411970679577552661022310140074262955193183899300459677515723687744031909482315762549127769623508176706055344172215860724216222455080793086980786550685695319918043375625034581176869189301004844249905931972701474985778362562027499073263281629193821755574747820105106559446646796296266482127890138714186560995299728056593400400401638129028668061641833182362648522215239888427862583678120882977744640251003620993630731456826852042654402079298658645992730589233428676216139076293965774676417163114604705951118473132248058624419329747915380149212182590374710010825949099389809661024588596339690114731572534277852073590225685559155089272662038209301907528983425962981746528502362985203688093095030112606614560969818109585763685097457471463818084010899016655584313923618894228388082561138473091781951473398889573937432327252277111553073828681117999477660874369078952675598586897340481827051812639625017268225986002366131876801903747273505028848904617576403767405950189651406001739037709784524181727670413891385884497288030686433609661094092268908801738903424563247153950778086771589208293922179546528495394063742380458172497462904957919542660386852115648538591643683624977079178221765916790707955584566916420306015011072446292603353590390467199614904701499227402765030544964139449806152538997756991793952271903060837420077174738258195809403570334795573439415345270606989454542611100747747152618296414883931450731472323815130756098096386431805991275018195341466562114565278909817907803350912691443286240448056303265349268632729193423573411278557028688501543555437132845952674177420570962430553383223823675586805915092278853865776919208610583727529539105838517432048378109439061363324005697897249724750157871259567493805252069430267846771518876274571619692277123475975661580759509954006625010884623152272906369926519474341514001724594509613192663871620658202544247391092021024351896874560455460218759362916956155131588096297439186133365201695093683688733725084106066382012603502190045383992278289794921875
      ],
      [
        51,
        0,
        9880545201369439369388927398893810322787390794586868735060857431841714780783727478260401498553156319510434448911742992761569237530024040573479731975245846389256424772568708327076323636089617858652264280659512274904870414111888010445357564604451435749087064187539328843410438389146131696192501997779160319784669784381791916699639602471895829761629768904671067173936540282999942194376169259154751259942173892089863148993167727558021622426694889477604236153034351984265389493636835588850024108703304946865675600644567573735108747895540687054856521443248223904829144171514980387796019444928662548674499045902167001268692343548507039230499220919443981795161441695198213760550218645422365744229873948683135865818737150482087818908935716576857552158127911277347998154541280363537629183499586014298526437044446205301607584528546425780217897717927024446186031395604677200766964036928721128541209922747043015424239902688819409699454261356933221793297369578089331833646431004609309875644912692877883467374511470319510781577486078709550149851514165754979747084772646966852270442422685994976599919402891578165149284834609993817446348606963319953124575591118359222734995122396817416258885108802275090341074384540018470338509493499470024117707643366458112290486822686556938895013583348907788526762122748498698284826369577259029684071467585858750655454636813039599490827388940050905090150151952648338453930043230555036554409405019620061290729617675427401755056786151970066237965087945845896396675368660084664251696558785803400409095333891059710343555405969773710752383398428697489573071100587316738260165004964378719639688211285416718649102067974532457146416741632352499365936016215571746565346345615921468622653247040024677375325622163068784649955181179102498673794898522363562209596928814713655430713733874319799938173214015953449388338850591930281273384910946294842400097527173950518024510406825194748521734206689976989392461273286750603731140968941626947958201133209531535695820462362260872997655942259144837664035708006224728199708517993843292199147862436042163490095465887075473346276917331823422588422207198406831206749738799249954610466576227459647869038966264049548766109711507849709396516847889804085613881374930216178209082883032180212345873347571852002959608776096461653765814658447508752466212975883783306989005717098322162574856880244521089581515637949353799397719368886121730198402960108695567504146634975300693176826349847132270910719175130792434107311570878206127509796692771959384807004533697494141246403877827147814375561428084566104451032411802757977479093977509205650805252591416508242062192278400650638410418210365813737273716972286522512853581848813696517954740699218345138964176095885285084543927283123886582104155076109390866492132390292792278289794921875
      ],
      [
        52,
        0,
        50100316220392497348661583575902993353888338762350050886728277926160386312529247318163667738155996937983162203870625808174949557196496307189782725846660253194953865729906841071457750321245490976747694714571139889430928714070363828331902695204085556144116125769663259779018719328407503394915435524612104544505183859307965630189332433538238012669801820324013484366828003388003993869208815735679819432652658216683171795495520833939195199516203377459260076064116829749631682498535381409639601287986037095316464043118612544861341447530585236469474113015121966172175636417853220526539173671910497365119333397922891094158453161598125510915887847735392551824360940715864632575863917490739305226431792971300084337529697846597512267025243936828983025487349452827079044072284264815977208794804691208321116026842664531654931130701160807881853837823307330396111179280213446180698860796496686823650161567559066911154283475066353326375095865457630356727416431457279711888823874298526559424116565469681727374606553317494098428668551889504610719741719173730751034868529280674048624579157284914186130991836056243171777010714002566743614779220136071152916723605204715845547655943190605649514127531699907545977951730738593221567521070857119989473511446809185892893842261691420303357510886548024595539341462999874701491004996448629882191237188832184356071467287054584175265319042346697582461155760923955009829867668127727097652989884993416837609853162323340976627983027363773020414729088160521945851045012572321991071823491326394478350420177476738235243756909426244202139241875673788497647171174297177197686707279664902853003509409596195146835324745881477330467822496435038218678456033977666776312868325867574897522003869038566328936788670281743903927756432897591756217743704376823800571373558706286206728383447766491954781849218684876427831954716629248768309321396817443232416102414209750414873353647384594768762439148647950460761530500229640697740089427844141020792825977521745519797646996965403954392600780081349305282656726127387749859972308685562891357327415449277198025111628379166483932629657713404098054233785389346403209607726449352705837205045886580282000651007772713840084965436508976016036975417518544446471161551760954953038276294185911382865035754564202379473083904124834586181944591649861018257683949924033222879518003509570208201714152064459167461518888749392913260376208810455149372896701949275231408042936525246929324462164948084079690477095492958129098856831390157535197682154102189344249460544011847585703669802481926152572137948135831586228970067181499677170144614446332695760322630839880077502376732286692306240244577291766934028747214858669719628101498508257972729966250558237460816461732200390023159826408987106917364913087935925361724573706227623466403568267652795566513147192278289794921875
      ],
      [
        53,
        0,
        31754847964202326868148843797241625401175904649792806130642320422094746920605469349792190533986266182221468893925583405567389640263973701809499813321434518515300422338299376840047367267128532347612618989648918769116743036003872954893840123295972881209963866281962224734747756745634015555842569270517345466950395234336393658308989880889484632636728745947055742165122348139803801874020932319147358128613866909987973662877284829923933945994203199944067158425569437240271545033986130491802947394613111098167755174168256124384149448079459592968419330595380323003194886119037239529857429825480463163204368638622370710487955666196648640116832294981728305870496612558246628155227758857210066950995186293053657689677834161083701016649020601446113571542923498242249795843927789171371690013198129066701203005366526486971180442476736940463147137387374921783153890111314416801456707538825373400513892347457358414938756878136163877450889704032020489052499347064121134228842183411921665698860958758522142677662369120258961228097408275289862412083903787846626027370424770045737108431011308839837999564120526833414136327456950005443683140046650022503552063498475613011006460468320884151723703632197277142319427342567727901246510575102879084254479203280159428473515454962301314229379734399461677863557094149236997417406319169320602935672868195968772227119316933597784354206078274601589045987023553710733693085162213283799480703655785690857566234475353042512161042614094986891249969987771095046127224925715091750573727279716924481806740414950072011033581721150993540305927956848043760921844455716256695025499692629285326959717845543530454189219675086476594711208538033258595840511638555745610839717238140101631331180446307446748757748936269121903400996658033876783545566374039734369916821065434674909213338078094437211123593095664899070380537948558187067481192757495782914670367728118561604028687526444967182284451799069752279487067176200189645968861668304115736848083393860219312203375636459125433027292008081071749034324155621867468610470173975386642368201140691057410786038132246360455576855225706170348527584565443028560720485391397939738320091757886455048025518925832432212314017580805329566850484069783594060075287487823314750130890917639894058327724670565653520490137061033860491556294831037216219625499843921783499214769247334051636211184461105409459401269454591134796841310872341805686066999412935016252700746529102464037163121797223369699454182077506243031892176503560651161929389644585792666806535391406162799220028751042044120009251822016311367945725263844233269451151975442403086143205164172594121625548129168062412879538920201775531135974634891089960747597123023228761049509512439068315374358811216965839246703754174105871853285193766356565920195100427071167438835543460862287826311792791631645257611086548137364792278289794921875
      ],
      [
        54,
        0,
        2515878255123578147240154799776151349085932486875620306009550745524047574065499396262732345088871716968455656368479240831074448942589060793383132327340999958955365279155203949132807272859284159590816088942481272866813909363703624370906400858857015370062921794265219209172544517177537147274904298562608927848549883170876796952147899230237437037254652538481807807851843301476391361791413291979000952504078907731163136801858097012926993726975861027761910304887882990398187503080671755964901113659074246943893869452458302696668152777545028909549801408055066275879111474888883543895935816839775717005299272554178942693492219498684044044347912099646276946010969464586461556503274507531499214299116690272757174735853740317785348426875034441824884967531585140948124897244219914375175687295829501883645019936657226363033912052898386697432001177920876456520418330054718617855001364906192465405586417972749298958372285391618224378318900622668937937830108080745618304645296831210514649230245092404834503796190985946351703438176475230212682840844909172451993292012086235805585227844361575006724744293841596986724414310108650726314639120516994117893633956903132548690030809366939679287792770917332088461795804535556799680776912270791072904152560873704870008091398424987794268774579097950645228637750449033671695630290187933905148930921525714354763210221457987625317738591544202519287090187054364136248718594918597356627258592695408208927603804945180311647106586214903497232677883208597626875333092025574831184489551611074196447290064027758060117847300081062470139463560534782890050240187420581273898772755903789904520449175725539237338455992771077697505245357511283047492359003339704052388318588996246710874008023547566668861934420751592047959872433124532310472630429497672726606332226097937785723691597694056796786354171826960196304669134676429052549951566100017266455390295637451504213586773642255814448349936481168260762002844838258869031125482654059387201448041334317835101319932752157297049311779211130674621423443020029369282840136371747472715629801811042841537219665763191641453378965034255016390667079805561157150315297539046199042062650693609794720782197784087561858724853622672838011688741226772569136785284067774313391536113355474493676233663490992517908748067312351396245369159044293433096198748761092054932470246445637657317968591523059339790561332769982014237029182014293029302992821606081541189060048993106175425813181255413070938269506785288253976389146035639308444211528231337608325531906269191786854157480805309425268926370673154082712656782965954940486662079406439074283347843312660349722621493440531855175636184975375065263432564936905970655583523276863861359990320751865747630864088848685857951130660858076801486721857805876519919722017921805527769363370738734920889072552890978955842809369667648404964559012591428077236396979604792278289794921875
      ],
      [
        55,
        0,
        24916051407879331167350714450589583881303298444297318921684961928035746978428081833980340572325386883405215962803364488016000655672911968415376756522059695467896505718260804938963911176243366865015425486419977821063527022801622917838423972160902917821439916227473843420330960318166285447668740903245088808643640676316923196679691445910549199028082851084663140777562476802760866634578653217549224485654744956218756327207031917053848873959604359097585184137093732408305378058906979038249738850813010775308332892749977220684619899889959235823347719704133354435939605106158567406813961775482577409901014491100423646387649601959862355162046656376037522164033302191638127660212732319421209188319212928872564318756889924697974423308176113635598879529710745634728918843048608859506575310117484538967657193642301710886307319661485908358301904943837895280174971509361931688942138108634886258172690592769795201395827065298592467682653651757173165179868860043054706839430031173899300705127633760283701247956895674576096838450853185074992126553723012972461348684083584778724012042715981663057409916202206278267096639116045948467276833711524354781533757420731920550689412314679620199404166006009423703889387699502969457504884334169307988877907203642036023823921544864458299712766989447438607600127982988371368951346915760232835269401874380406920564253206476133514520906113025230815729872880818956857990784076920974488312409181511144100297710987197961299249672699931067188746281471368416169995471608911399380489412482242042486599209033296351285561498806191615826665602553032581987317042521716884753611861850642592326058638118424741792398840897189877583979297383852416095915677719325732198020101331160451027805275851221029942400531210556476974595455141637068162168585071232011497000803735193534195713319406299162798451321544468508351396414391037403415301063766926108609933362650736027932462594127289087186654506747772498385010504645958712047128975940963357673148611194709812450118334123907248344013655934035858173113622424406199687651140681761926884283220851758862018809396350872146501764252237387565617310156881025179557070944118447222466835041010689686316200563275613067005798347830058921705426599102540067218649738493257062144108645350379972123678376997921548364395961377310178543014925263575192749521238208050904070371358503058564000114796765220257268894272618015686204262846345874021289569081634944608111724897396999550563313795061603699830179745486409281460377223762068222158197920046695260452189868647725630126048259029772810772471601716695955090637345529307458204011716100571913854011874627792003730143116165758885335702619778979111392179362312083990243999232671259894883643489286556003656881212151279852727502982010058502239857142293166673365761581117679174873426992408592332966239560677133355372625311722474792544504537736377010612857794309090875206757927286739079755156792278289794921875
      ],
      [
        56,
        0,
        30844577658706694160839877417555573161451476075150229300254601882486757929260117961295022987783562146012917997419077892711230137868485923959166057184093627517469977168334438793160416823268723540381351758149632963028847337863317391961600127741905694557322986266112858570566262951265006861694459988605946998232734882502015381213877823487485475127877658642835123937100064790668934130082536327511467368701788284568345365019452290341358541357725930976075977493830760682636693518315931987565752335328499768176251304722895386341836012248202129657153977357946034568367604394135071188806409838174307349718116965239803169796424251936277467721345591133374170133789283699592057912346337712274594332784077120522548708843684344427912559859364433548289379317365516408239394125473535300013758721623155826014999265048970393314898250103458414960107862497346357675582566604193362872632755810576846574795771026723768199146514340320393989071509511028505149540573761085930794016856583406441384015990818331090195429899972662948728983935486511711759914282860994280631807552135108756424910823687217214115209843200153441346254888272044036080247491678415682942011056098629203654288439720511320767335836625761026657766495860028880786635045207967261955733226894556361979934448294381955901367702143422829116553484360217865804389276415153034978411249460506789315057573082473151399591871915814575107288568444442853528855595774589650496342305417641935416027079729355357809588358812772320243118581369241198026885688377072842939157236442940269392664883902830974317176670530149220078310065288102910060349959929538839187146147737839903661110972902142669820156878642976709983650713673331589022222359010640685904018018398507065659001638034496536833720665100706751765224496183441084507650890782366354391760704473944233917301183205172818775901371365040237247944429950190879772055923434320196964826854961309553743902611684097923511722932930750772403012361295697814096010625356225934825526988294631497417753613342744546952578283144874759182624056138319798496076304154138091520881623565310422400538403988898848652443641453297902096827027247730874037527253635424163507418555603555230564072401359887247281509812365782658155963387523430230757670578339688210665941693386803068230150727145251645544517566138897237976450645695257726656098906029732335878238585051722583897086999240143041582635655693465572471425350133876215151157876029591732123007496255556866859921007462103755139922846956569671173268096301983791318708381288826850057783035314754811244617772000791879717633275539741600172978482479962309498324095243219411136955679602751138109689039940463560283304603911515971024273823195307741523576325690689996497804866576842731706405238923881579222661117164937428083502860062638457528080247561725235364354230494302827988006086316232710123112862297126791798912452582613267668991317339156302761655898907159829942236273485862154899632204510612792278289794921875
      ],
      [
        57,
        0,
        4772967209820040996921649568305755879414558640435060893510689184545947631077506888398074847369248806010896009417305961022779768393983806935302529459062907314375709743074376421504272037335833929699386199994271941980012785919345979468831998043453377262565005991057657624482381838069888069932246528337675565864288154361005930004853435637648910050371042799364073807894877017945216532439035869270459637178735175719885439157741581853519889669580943853983188053988823629087030361972394075756865382798313264600958229539597726219753190791213845661618887080706139773025136923785116057635882512913335603504846726708450905217028467873513047399548288002466669473561316246101608373184823867918273512242314320580336208051242329756705495895050957490289661280693594627653180575494717782582407113965445490726258418172904153488856664732472351730563628873542584200475895829536675325994140809053596161779341463344471996855482390216240263884107988719238059135568577027426388528030089550287276411296777735705625964765064127029746534511323113426930454233819816102018828648592368658405100142231336124676414866837060109435279358332482018842238896519343031677848246599489489970111670970812038675310726852990162424721183256891127794461534650142973883199234609498379871669666413657428259612708461847916126791679398336387113605300459456080945837999650978910236019851580760544922770740767683405431732756820118532758799665098404223511815870572985915746831130588755692756359062787997268384209237121153209423146507375046345681230354516096834965627379165860459567752104048813014309927445970829876426168309620044835353187901267713113186774392884927765526955884745386159295017716201123622992683494227069136229295251057295866623313990731226641576863533115978539103949855008269977287733219040135378187207220318670163919803269919146516327615092103449986500552559449415175791589316652592389687219593041249203717539755971960604154979136307520776319850845863407611491925978066760317787663022378567166383006014317197152280120310212379404544728282639041074889398251100956946628027237760091194817963574998240057034489692819536625890087036347519916136703744825871452751085822252171081927827519085904316905034937964648322876145332189417878215093706755117540634296002145063681159912466527517646046852944788602794993145235787313364505781733454199127676388513523134839293600529061099508795739290076064876400229050948443065340742128109524961985630382612832919000759848138154114558822651958862586287852346439455021805761823922760541021671374820195552330591700114046136159745450627648646323301828780690353511554313707161647624532767373591388113796381410575283091678769306472903244855481147708591702054050188832838230157061669047458867618543731008598423726244445699515935080546316746952661855078817085403955958009687445034893898632546407556001527561944386807735285153659559358363156183887209535161501217209169575142193865957154828349778037364775798888266623668551056848276792278289794921875
      ],
      [
        58,
        0,
        92322612738007085150523016354528591357935237233860813592457217641534705847014462180463607810019470208901051602451037849198684637906099415385627604333838479478386446149445388613586355309542261351295966866018430613892126416161076811592589445668124093255615799771429637386297244304915947394829677434765510119642855133509048200735668079585802537849101407069427932612301047552330691571293942187393960906970950789060029402382147939720186481434555340780141595857489983887427518888518569065219965355583578835806351380013930053981077220170093456075763442803453593832304928506675187700865365038777613579388131958647237032700692204831491025476961565836755722665830179759924794361336551640798349529175517915789619253061763409132868767145507058321354221378618870697992982317964119513246922922229460977587127190950901792915679198267259847621401443025293220289000823845581103386705939058971169267444083727645552708416053470729506818744662491656864381052707455286643050354651827142776834985998343858072352245439549311285117703954786828793575375921349448062105016987192645486792627718653253645638062630720741431991723711673684348313081002144778947488951013439174673033231922068440544663907929094548552071644262072384097793971031330898335225435905040674913918892949063021605833512024681038826670957485171344983044922250462253138563632982484807087305232935124135492745548216073077623718255993306471665978302417963697883847700284988816857243676681698910815248889120560471756274006002739789681181338757393581946407540578128325603387038775233944968377588016008106444195543824878593831691643527868553088505151022711419552560933283188635158795886929271266055584249998089174985877006085816385034617613878097583774502433808197502508344881237677119801775960191889856072289264794773370265700856346492577584643862240673268097326928461081078275913672276478524412136479164499452809028460449108465449107343069354776885107077757878298149484885007515176126504869954514667160378838436027419316666040276747494547738512860802707550551531124558473453168082289460129537323905516879629963269997947255660794298864669606617753017085775948818489198340484080395590633883044249414123037622847378874345528786278538517148093657011735406271337952368511716647718990069170654275443788844773307183427297898702653304279981082364719343526858659075838363370273746415756106922393871942406762509479729682236825211970127260763796707568042140705434328775767421572857655245255844660840047354880589889328871941955908809610517331789936711278623777098447532557093411190986885460114765741891854186814993207248002802035779096473438922789889355736365873970138815354587588442261510054965111467262840406646120812943213078316577371280844918987353049410247977400180857187379682023578495763534544289224590574240814215812319957197991700145982537532777956219191200209200057452783793457421298250123062897552984769043620381078315842620730623021430719386333558636383711792595624319108962362350847401317232770239133076792278289794921875
      ],
      [
        59,
        0,
        223222380546518438621785028597148850425987185915654075584366038601011005131399573025629409246659604545901220687478831867001945345896033089026807214408303551180115370709744277805070269379863675731744541411437765130555276566923054203317724328750647803255823057738957304807232256962550700150250111168612478760135094803857508081326228984129852899752904031998663268035346091137470059349369033189520085875193403957092097873452513158816614390949941527486288163613250364898638807276946688959843002777970975969389768380632637385268850967700542229158067822221493778180393519159668610525208222347192731247729732069880546167192019374684314855812922856472005060031164892708080694953733645695693163232238065724131323240300619013823819017814306556074329823241905602600448035188885900531590743605274529533856632980179472872012852347593472857947839494650317914303452264171959971127959100479630148276978596232544494911750951908076528796843247404828658744956188098007223376899534962822277397532560410928533486769442914490794430181582038525178556896788032191304462532721454289954797548617892066119676251749560519973584205045846147163913117909577416417956160622366877265516261760553301316640254412015793822080456179134607160439001637159763190489552758201309838316200681187981541371462433106943808576135240175996514403749806363247717854287666632545774909147485715061152096386345558655800034468167632291040886243812370729222223748977335755833091554941754171103605003031326653757257017598944949529746570219374111958315880558152598172740739893012704367981099061410372270908180381150620834251693159589043352761846700928740357890858966147142634747395060735843379580265200196716619751342840600949007306573935089414438238809148034761590730457989584087706425775600159599756181747201877580092718433768887562411872218167402504211820169509839122286582698716090606383110737474152451031357680758643503395966659483043269645778602328078356200686152469760751908107086799031433854354743467622208106776245019335732452071727333132527574860575635515108679672833481384105410838326319198592088212750131438762074915354167062755379738189865339733049145179729417759957976928221979585140026635411147408310193673846792482958508213434019500892877751972453081639651164555611581090588799467566428409570956646984546346806868103296639382398062940438630274291713151475656526769072775446981675188402070931791688529913822887145086497853170518971243147823385814156726789853128982245003472713006390426394350813944370503193814355162184125137487498876862903756325089632517864228125395588855887705655159250821432415075897930018639728541708978672618192236935449289623393572627099364932236288144851669316020395699216057939570138302130799173676932721458447543124129960029962230563759869175763283868774013869920255462555299740971084496245315963784470508407581431744138890112449144575271300984107785740518703826864972984348984848143219678494138690823253417885906433113178621310203938159818660776152402750197147682661101600620062406036792278289794921875
      ],
      [
        60,
        0,
        67464824839632114693690728038347087252462588693964162613855310695672538278356878297461673164526412525267417060621775624100835049013954201386516995604569278180331742873828265120584211995642597421012536742845273920549937041342486587757156981301936132854861039230625281560293390402000357561371644785294939585688170077850418200020627525239443445942868733441754141564517229059509491980664236849304857135332642521343602602941604690597450429137008203038394049584360375027515917038531218194093501820093405452941598294487687680810147267405916282112767778995071473945113639026732097274563810864622266553174162749782646969216209305104128772737338393031276812172546485138813409488739831127845458549549036172187358336938054279188696257218455180523494144360785014084052310884361721682494391316248235998419490330579100888586020091216881006710806513620690295051806236315485742783824996662220704920174568477128131095540686495450649338950162142623518466354883786878588041585887012746812090195283352590044348458515410981422886695450399540261136799296220566634444735322323513213636791792522122952871906563223077492304126790206049967417578766846305958682772962207680502076884054876790899053474588425835785503740307913026770664822736141368616688167578648408136423830464108717023534388433619170992114630058188606641935549771975037709115612028400230886806084414303929253347598091160503191429897126528646021371320766968958193017928165329871896994050424181417216081872070373146626242096332301975638378535410132973018340192725082266372423053268009806249714403909210448456072251717861671279825326971020413675342103212954676613709185062814929188984112427601605627729483029932504652952985324712217074084654414967076252292839005006925306196162173981101546244100672798076778902232678184263130773074157820342612765643066285328291264587096310765704150758963934735671319547563960172952673229235804548385881154143719266944022211876176189338141344372088000158748576755335430971124609096872018383982231080461243454529118557128284802304071120784505225654123569802761822262160176517314315839077372802623031283039356874724283238156862095379066854532498007681478366064528188788282964319901993384009500034359266068374907398949015242554547578592885863831169978484621529108251032959597717149995241856968009207160743895157001800314717527534007805299274757304377633839912933301247280641805510976831135256798676027972857439716136906617695687318905050060797534814802713780480355477624803832845494825413448014604521022997946931008165200817399940020140854104849982700103683463745656233034621457917189036970916553286724730330775912344978932346433459340463669040595279273366686530683913507181782396862631378954528069570039406191801361403595747076781030951070397062177390050177555513436367451393056262168146414699587459389762708188952260699511666872390418154725557753286126301197975322578075612062944526196044266060203552185300793898357953782672210137045200887789805866601198658302595287029730915187331217943008330111688592957838857132893238676792278289794921875
      ],
      [
        61,
        0,
        2548749020762801486344462652374828169950373821136621356644978250504595471620940031995356895439979815781358202589457207853007966350112989898719598964769623829908640908446682127190832775930122278335667678379297097167432817837033418548082964276408484406372953129044697942066133102933297725953097650521876480683139435345158049163091007937060736016623863252678764754668694056252714672383315873268402791805067038879389569775022398951027399316354061957947087675711270949228446242358686486197893656121780908277106788110873791088073530719993077893588089095645816461049179731274124738286992628618141020791350267408380908287588196881368325872165257890759686274846198383716067206047114211018415699639600781278936560089675620604110223472384543029668607806142934799169864194800674398592802151392440117635460712192865166950083269818020257061522224578546166181758133847868804855178012823764047224222775625865743661413666775769064572349495090196084863591044499941917130626686262708464857188163239699628528526327009860170851329511738986393886054382256917912479699235601171363118914435388155998010232015930541647557992279580922745173069259381501703651462051139268809671872441455646626223284523526099221920791993338743691369505659465446339210067542024329418946005717965161913654039473711566596097322473582970920782796668218618024195415479042967820450846564347759619533242069995318493950524718541204130850284307964941740845912992177178452397716942531686615260252877923246308319280238360450423191609448182381462277115385148288688031738002192055161556468369023889585623763060373904313211014845910910266508598022524428380392746965479809483976485377433340502633574561858989560399150839472170614212261969518003192155351764864659807324270222293445854694494840618230426306336942946786035065488585911773677520240827204895852161151712326283611079050462702370093441730173768001994592146347210900432903721168831569493313828759945419260170880467573079485144069363778169566450635831481192620728891655868753512869452468370865863122027443911097372760274321052961441768964066543885032781504529526549126257258866852015310625405295240808745122565022583218988986903496848078081351079946200896572701074659227770822346133153967100611316936520427965634679309759042498669086973810218201899745554054969264528699550223673682187819754717928287618905094306594771857811205550702214735630919756968780312151888486939402725508860998241680624280320359700969136371011065204861476459975020571385679813083895561681751322448581194819482033441810709618447339241770263820674298435918743496239831905710421676823390391448446510750122525543225182525898651419111747867605556321881607331225280369673182766131507400168772257674770820180435476636571743366092774848346303807611625147380884789553124441264375273190204838000814724274650074560575502114671930688054049367533954301255300567256326114428565932922307933522468821062211636975772259514222560978713409875337844338130870251376271442767029343878546166868139316504745941796722822843034052142626903782858453553713735586352428436792278289794921875
      ],
      [
        62,
        0,
        12036126948897083200961527372656471622055956395608691739232871973938009441860787146997829228323229387761150533067266645712812599776972713359474460879352645225531658592102658021787219013019892363204885986489456795889011633345412062789801138025478114295389322829447333596142752833166735181977033399574060683074359250741895133986573736680094488839529924418936794701309165958800391490608840503466633126853578892071474365538421534114347581481348797364484125029646064877673201268765113835821557627691496053286978378651364897877676462746009640030458181203667213320888796439464848417254796886248784849963824656430787918448185890916438132000878582855076937040776364067737626780631314985509679017515458751123630131140356365138919545765346934895977266224625359202844190229917994340950560464457163187771933320931478853065673924344533249132676369696075667287767856569167348749684448569333348734103521800945671017743723288669014963601944135371227794936668710229263793315425668942045083318946862346721782104934618188447913769678885344103702575681927252818362392054114833120210208172047130643703217100313773271309505103849516023395523351542796005681699339540106323758604647877691400255740005515752274781114819243117731936976033558859633893920625420555139228341000840635651255739099049597328795727067270747212731512176023713425807745919475027091186964271037020114445321829008331199077381113261529143962528254807266853937193804004924263712169172200729109346545823069641100581495817624005744602637343303223373776869212431832749356460310421225378635440508795614865450717282375225514965178352056349287703239310463627235803946478318763525169003384320943795191063063643944572773365178795503117182376201302581843132591649485501377275113999303351601323527391312069010259667364795267393388875351546500397295937355535220580802431020847415114978052105978247455621035364976152178605233945959812451721455584576833871294886205324558771833958290258592182197128769302120684386177528336799768322747915410219467975167668426815053043188496266565477703293066586987092125381624235655248845331296771739801159524362603141073097357072010005177699335505433278158138771246923688727774600397961531122907632861870746499505621044242325246953622694398290228987880867057442822849062321082358876168604407230875164814764028045198755685600955266129876511989130201268001296667201977066674346776894684129299618553162601115169364647178450992925129587123423177001688408139763108168092053830028212049551733368122299595757844192178199220297868829022522125802963044174184371175695685010707139764349998580071430813250132315944090450364424202497684235043667400860913878125328118470518603151293563527391078635394130190278594830203494498782188259148717611115717016205484814247117819053771767307515562890772243970651181618831616523507027422379876750565831516753916883107327374141092492493981109068384476727604493470388927267832653990174089161021193505808200367854607400621474475666372170642913947314483923635167325209740810686083020176345659903816423735662628885436403545726289149645302745337132436792278289794921875
      ],
      [
        63,
        0,
        7104875310879459096811784053225628834074951588018267834050895876921886910259221200113077698156519141992591266482159260144130912773938056774140487539879817766011947291845467891976044316324910589663290181001688092954094586580441962636119346262879062738948234612142952471725480791326110346749635332857710868614771552438870779526866660677601259810508020448818287477681657895162546043384214486598222823070322192179759932240399001745364599052105846616094948781533357216706862150509952198738005498010637962151660199493368969267774973019202214059455677327036133141228250576354209278079465815748471607694540152500363578520765731921348469847462005633969432494157865958922365266485641822788631939680530155775050671291975726129984826647758003123214118512704167365176409370494004558717160340496694050887030262419106224936517461483348725587953018826790813105057420680666543004768402251565258613021600959782377808609046895250099096496952631883730056850651353654125917190701628523275593796968683003064694926458234834498111928393467008006334509943362222896451491578696208326487856674410106444060779282474591460419336969445213513644773572849358644681899947681628616859492410570840550113064008753939398702168319306412853610902320829125042321171608273027952878819134944874344923705500699960634270281763093680296278005914239136739530492455856032110615782653631696778904158796670467511667905075703809839099895132154111592247426050889651419860129910699580319901069161589210996696555602706306226362124782272348883536046619931234847752154650966702473216688221998222645266488048085464340364391735208504971923724615100027264576092262398038313485451785104829229359912883021482968333418755944063723069921295128988793815188603717498154388687021510568952709325283953752037862961172113572551139972085474221619865171148447749172029746611252831977307356514720276076179600406445274799451516544608498180949341150053178459200436577456900082095257607239243191650842658105149758741683389025911592293325538385667451646417684086239838765039736486533923135959840237029481290031054860090206146556522243958760597556732468847100252058516860051463059735097246165127077196926022026027709940379967968725241564381312953429956407254345924019473421317976717402725991163034464344713156240827939693053868697735282864427544656886478030894746245894962172602759529199781021448401723265399731867645199015549989026594173202468186519251328145179803205236428396161536480164025839807926245647200886496021552847545166056902622168425446994948665446836885074638150112962706634059718978071413069326920869288570566693542610369265908391412290280636703732812542248198616782043983210244666600127181363666824926537402145250050653944471102202041307678496467749199333342324383588277616543574302666935299743995824265680445713014171046176676525617992462733367341404935374223752932722253238830378157730183203688173441084156998082921483723992801233927050373018810397743794040856661587098108490998270363284157018141914843850588168469268714413153099206817003067083901397258970417175394021945736761526051237226439202618323579610822036792278289794921875
      ],
      [
        64,
        0,
        524247266141643881107906434298495784586319758783484626315400184256133243806043398457521911992783695565468774511828840001620678492113697715535652700169899584683800909628870910923498908059018716485469551235754890918032019913032596639517855466495970644227479598979445753029063442678220696561590535617548084628421577910102300406889110473939466129449190388699532774436271768675992046184934169881314437421157422832102083954669583159222046366013052693747893722689238984630399626974017666218856158839560022892931409562536310349916994577414981793767808266772205055569304422617280811840263634768261310371016454686196342480889717465733780807449216084886158655083541469329913643112200033405309713476629181465807036373387631014640723209938687056126645495569293288802862281119892684751022228617030620619760687228537136691288670117759068861237986261327579318284963766643640005306857439151199665090266677840809920056873561123821529010464218754873811440468638737307220631134145985258352755843295141639390012966783425052295494033623278534535548924542809810112524297302175457871117852590122940640778566579245941924656763138558765359577287373179290591320800628256828859863635295850548343863620966256890539046537048244408176394610896609368461677255253299603228304492912287641845507963820631829983363567174586753066357289284888544255245715127159099828042891070722261150447400615893033806853591185913502535576169532128583109260620192240747548810010775668978045635726486282848441613467862479259184424219478294809901093120184351662863330696171197990348068235197592705293151649278934150936737012201952015826843914936777032745209168120206434534680111795779411795537242730668652154196252895493605261289389521386811388634170382511493353492827250555245277289051695222770496331848392112799065259790015243477905889833294683095344046403962672787951373019886162380131491116036605457814975707828259341898787374958171168727082453352784417928455400615069258556654615523858703891278960081264004530377803834852939480580270412738662553922348789591979995106318401521680444962205134067094526610821130008279157036422480886193614605147289558794040310689293355039190503427557499960481620701692443951966404148115321747148984506950062079477941557013565308751511771945672397415188356377288749553736254893595888509333065755190520507465364013878945771931199976132282380411612324920136295753837318224726189783267827654833038346158623739274984969880222338745152327268028925625496219405015225000880042727821459478428849360325742712324664105573769286184793001130216192389162616009605960046967924788852556298521611255032919895765208314369433178730207674832009430976083998314168658943841386014668253252407455486938877831409180255023752614184422273332718014596657030202059362411427442228512921036363120148867301283291280740038867002589075078035776915759572051770932315627181190651697964070580500324339684160724108528523089652274935167109771868287448825206178623859061434665573780295301211198063015951149438736159896985627708028787527321197737610747805162336971783695106692794749355653027386461630305387820743368946064048797741970836792278289794921875
      ],
      [
        65,
        0,
        4835327574928401668720249412070894924249556434380527656054385606607303201088643514650807421503697762652416970997885085255790082443997855978209021459546138959569509873106007266281461889459896563176595986522118695475962542955551868244416906453739931422228144083708223586944370669903414293232791542441398302080311061222864089348250069035702132177033131369381311885314599363166437323635841555984355659315917850464782697870815561118117926563358939426133622620835865777817115061694536536110896838254061739077978438184848620308079794570979720690025172869965836602892415772064098554254748749235681335661475132180432650113104299038760642012761430797332131053644122714519584526116249234170987892487150814118769809407277554129462936925027537450091398837705896123127835713384287669545929641446605361752749247586246409064020669514494297870816447918797450875864653017300631689012738622216608084779675733075533765140250150217656910628605187142432362290859718030697739001048720954021980485030062489818379834974125083657869881489909130798679926132705666237444397734835459216215609893286179579816772707152562286258502545256414365311457564664816201314097940444809359168755436069921929675580371210615260444609693526711547883788795463743355186622553001510667081307330473415539518284417215574800391810396269716762752265678934865632108693819537662567688882383908577899730016118677116690649503541684131896874910067986472090127546245729761398172816879469066715109812191619656145656243535748154905259868122464808205219047624506786542360396147258710557386647442540783950200913736183804249510059053969816131368802477132974283950107753180147023751693419849621289328371407829115840413433899453284441938684811468714586297437925806027186956850342421607300487854509831184519102028172416891579014781751326784421993368378002072529853350774858623638142798414317173914094782749108221755145544190014023380431890551458564561446872039443042057925651356687132320083336257484515625711409039816449706533560234997151612820117737016553078975694340451402251377974316892282791022702620336654571464060984249180291979503831691339729046570200371380088664949000118185757805270915114142631961875379469363386541908134741607495379002445756381983059852725960388611301826770280451604274007653130788729363922407240276416635673834607536943443426417515994116351251809281578557572840134368336602230792152353371417789181866178645514743267772301595118670606391653912920007185821976770731683480184667956716931070277582392655092272499773026332409625222396736249740484124587555207330821957998562259928301815932824315431135130207111811645697127053240617559355384708658921481579566982654129548293228667294045610803147476757170600647168529907249389710914323050535203535720882429633587479843386239783263125433406150097180163272338212348908598734792452329934372865133613594492202505619138247172114396181885622529733784326197225671669482971376485250010277075319960039348705825342339359489457215455830039215937416655509163527894067041691353454392704318781269934000626202624124399099260078385734044436050826165963904568790067681161725272845591667764272734892107462036792278289794921875
      ],
      [
        66,
        0,
        5574753142953429461107325669954385352382012067291052791332559797368184249191836264700826976067961800349940024714645353582136813559952130887075127620250400801760286387144354918253968359357119690811056051173907756198520078981584487618375492875293199221201516069076543751932680918790350906118906085183238819275681105795627832330023059731954979273004919491331334091025554068337440611205627686088169918333490799512590582333221991927535244655010662518812193938947194225770463564427696691449836740490374924245698642061737884093146638915945906227676183249361903489466076690272629081687916453636092631042805781885128964732783236950757757107524994437683289346206929088521236897802216630127165774070422557463452911112768440527931388210075310171561410491547074558388635719864291937087994448967704566408009036066909242158936304290705618751528216548522479258786761225589988112587525592012008108921618100592754692176324714683658562169033440908358427007628292491024470913277110992006129006894781995482216251606224187165711897144195208786416570757611126451538583566225940222211977757932488832845366347098390581956242737800184088902173580994706627995602621763923316508897255451786521507485493428571459367047887197244458365327194196645632182939345311619068436280082317630750026280535180357889301590713111666034408165196352847917151765461383152867462248543484055520432224120975936917508799244034887827126839007964170283508834846001992829182587016696523471613195152180844882868804558096233246548395481586417825467627620025002035045031479045487645526077259108154522404402444798628511997488656711872889867279206959049928384452530409242219376762523893080321417927803217330078518371259571265878967783080172763431154394823891740519085013122675343226752838897702268139583965199524727995751618238675242602601623159097864564416675412745946831989562869884305419118591668008911198358558341430296148315279146213378468472663666422585435716362317946251967882983978199836505867673002655751916934289072779596853795260968912242820947191336157108977440070137247521133574866617970880984226327796300337519731627941024742517556416736558107196366400145811466499014776848379561258979814531202522720256860962718992069879554388114523547699951342837390077585606038636183800726949347173039353910222607284207620543973620900047848695096138407641589290784059548224175424288599512169213370554057949065705254831440171371104644492973668999159047515057517969925868384553214787920610270108811673163186565131064497222738468824780295613522217531987431340047985010468642056882106999734988947428741281892735206130115423986274753820877245309279541227079916236132225459694539436389559191343378207750736970299366653139654126565699792109658001012569025729998380844845674195274134003653559011833664071976351947509603071909368531211350484126339995744836194661848483772196201362849911234792656237517469513914262556500454130694108654663853265518965802520954382792199661332658456708208770176781629091665182147078031986810957454041270233176492087075960928032770585514737589933356730106384203446938002159462152045151338903661576452968512243954611695881485666321520617582404478662036792278289794921875
      ],
      [
        67,
        0,
        803406597673202122881138069131653929185727534692077178700045170386701360134638646923665691517568053198267188013658913356359721381258231235473212499716932776558447815869998389866146509644350336338553104537074506741157898705660125038124191374665612293964697245487711745140017816782442676214150733530243458881485621717355033671494259902507303107881115848556599534896484006415197282162548678739971004973917234502471369075033315703108395194504646779460596500138558413859128711093315250640198738294767415753501403762610824351297315558293450575444272022083579960383825219957332695880001328699903609330389199895118688853734426868641237015689418316113555803594875566425800538558808636167445459037720780338932295881229946399888119906987211421325134056773105689914251330036360374736234347821451744910597783529866791501436709965018759266396366109858873084977748702778370076574598175034772423807177159305451859970408415795559508650204088323637691535319251469540833162839958836119737402245220329873123154774275491176423087497277747750499702114791522057425060075625142403591818354081098915573102665755994302579287194515080770874008518682465960603090743569916492498598923621624296205484810692972993987580723115818210664040749642690016993041249988976981879028408937093413629123357530021015311681133851131017883529203004825994364819464069227439229941497215974168488070838536267644879512516098013640949647650131497941333700323078480574826777977680572824570922586286765485758355236323991376241048209335264369037388737346302483744944148530855496851737369804289700397769169784258292641194686614864164801709165068005069634458135842442044926286467847684498523588848825972763613164091192304033326854788288462716568250786144236093850874905054404400669566450523248258456529376508557053553753387408359279088229091876499254775362425893997553495813200132292273637468926914482035975179710320344001279517609659666937484767468455253713451401526737294500256452951110119393287175282407174737445131842673938033295528683825970931253664505996949289985454224503306391669471141444989770156138261273555903036401976057506958407073092424602459891817081693252296632336724889697296407801342821844269031406852255945019141567192607131627794031953934768596902600656673404029090860325922210306232221225892103884006874124407980875798521343452579174049810902178783610589152135133236648694096815419979264607072759284548390610610650534763904238674446074732731711176408466506701206638845632357625366476220851016778453561672867594957523158911305603284903296572324224544047402533114819891948551599778954897113919898609076482165510360139064208424414267585803641721176236597532848702096815498681123087458409547886384258075266839815844815727175433033367638139296618409935405974986659669600104652387062246403882940789146920097036302275807228497968292067128835661896197778748272367342135117034690421292571524082381961025832510458277608966366451049917481523429620035680242019242301064122529932691600895985039239425286024622327244587616478825458554054639986619598644586794342186106183453228035693000529196021686667616638061201504040048162931013760858371266597471527771794552668952189642438036792278289794921875
      ],
      [
        68,
        0,
        14472886615632124317307565116004412693025713442176797288270517972017822085504433622761243241716167687064242009630670925886300996341988685117087493365595536273813745724356704982816257984287013320792112253293700631231471964307936274250357866613171710067308551758454851170532003037866652214104040869883783945045100441579342903689736246108168596642397435922949244245334424841125128353100747597254605182462953135987724402240848715159571886264295127226093087367514566036698969923160246390492118822714275872303628672751257824406271405889619705633495581085733927152055348241687685278345580042766366298654189548697930335569088009108164285576691591389866662927154924655668862519430680951694930791443689654856499234655970857049994950290382630591462777529050914021455145238625876299682318310596577989417013169673391014970372140276844061329545702143043078199084952637615794202666334960113192263571566348021587198495902556173035309283076178095042532277644994306908670642847264610613502278258866838049356831644681290292590020518685499604486267458566452195994713783928635491405567760193204158793466747189491013739983988127913028125295215211696631241189160574669554851370395880964179252800020046992012917603924126740456659587279432931685189288535250870149823402426160696430273465764423061687482482239855032056725786070724098243647456065579029662172226881302532494466783710399306703291189447220004282753674110548995318229591553654378123844695645452346408066009178762958551473637638853738929414401408166024125751933685994015649399851514287968465675048390357920011282385236269852867308221890318771283422029652570008180051545927822761331835189441530778836457670399543249850351290991113780046701469328108674108956810436877246262581403001287319592019031104315722314468666108936718491099789909721040184862449882759802642838510126980658079391073344935230568756839451492036064809111008267468313153038174734342688037155892874363836030727029611409747650363926164808478855664509192016597260013490593856128974582296988638678208853570137721121266864314389584178668982533434286414703608359233573159332594317352917049902102474333273618386534352181956406245078695853042216916648669993406636816619762526960298149702338993181643725411179832483303932536433775535338456801927271316149627949402231388888144098003509240524262281914000420290613485171765204064751331789273269046914342347825693745334494112653173957363715422156186393281075044494729214821987724785729276309850147347006029748935880769805003443812544531749369968598324903446416257979275987935176282198437710962061165544945806694700040471481967017457992496576533670812308141420482476715478310470684165862832683477464146925877778172457482007822203945028685598684960364071510326928856024842008401210922911426153741914127842996427359659131577265540615009772816678712494427575898488735261284095737439383582818995328037506176215695215103197758166090085916869313273172255512286464514875695944423819918779829236632580263602139199424124014824745622903640154971678369727110460751579145084467293620452040185897396421401506174066851023244327589705625794457240799065743448486421128373953832711552981257135175789851676305719931498833606036792278289794921875
      ],
      [
        69,
        0,
        32590043384568137022149819396888786690438132879071168205015168996445911997436463639448542310107074819283181232190448553849309859077043765872464519955785425052549587491450789343773533648061433912747052759152337434468608404999292255296107120492705040827779324751359477518279051790296043938475405699234668276785094840220899703934970279394475255228193673112332482185350261808774681760464331132249719469434818856842705991950611931323464471142580246933770944862882551861444042233911821149965241630274778998693131014933955452721893943699590678680451021160731609720278162008520829829468037630649126280233810048491037903953077399898016074587794580510838009027386329124855705390484691060581741253177370825243158260390157639413225654636025204805803497363125022828825197123871960396832853882720395819793352530460000275252078225908807522586244822223992288613854402056726100711073333100663016557065166496890722536938934050795545581044361365158492759437236479189679788485174479053402714953346003093421526871713092946388234749136506356133590787480029835165381864824072882178226414491846300023126255666525460283455339796459749193556023513238493911106345417360042420532329397233351959437145873319879324018780104982971148660295144881190643420494680906190503592587129478094336407081830241937583563798340247362506815138428148515723289630390449056096902107241141219186047881358765085855282388988950448124922663872504293799320093772534607461348846725569160987477696757130710486175948180517285799270174299811701061261211866272975864453605406424490196417705675244131689296692205420298126719803598729492099641132412118676506069878797027628575145686839246719829420398153723156648704096852089243360512680235459865123338425884649061306650896947980515362689222639347263334829947565216193207103351506125066363461118139943012703705351428226258126776161999547634293120581015738299040642588167432114601860125613749213767219134147644396451171097212013086624555122378734052780013448735355120457670064802294221107933717500486087233780426424944897338821288466585821864181758611225485199367036271904513662709163048270378747997377283258845181639503323707477478014745015121361422253480026389760091732477627183159573581056885598923127622923895922405023418280400288337360005398112018399213747631363364485381126052572938754044178665505579648644302971032030456730273475300771812968915219765066909714874116694256104802849731104594624686865648636400220207022625804599183006585705287367263374656928235933714543398991744231329054663705451470126894986286282404325332545597987690874932231108984948504623216063117151576472839620225419997451801041408481900892344237324714948705916044146073352876207237125643648371312740669970057317321672663674907147370956326909431169090263526228062672216830819538654956353429203928397180127995910537184306033379914445361982887779858401737102937949086602014697597355205858344197056378548797643210842823781042162720500836464797206155424612285775540674073673099855920285750338221751234046958748341312009294420539103232401319221408884468550561859996131528451946765546534137859563989240233308096562717423501675903443502336814355257900926469620217604017523173506653899113131053852358036792278289794921875
      ],
      [
        70,
        0,
        9173281702670585010185755938593114746109500011113980316414097572752999464931420466002570951808333181848228942824465467704772061021891200431971657050677848835602196735563883186960389492860320773308376656629400867336519209818593340478835033915554411567841500024170716755346351120206546328667853479088182722468716104405796247531918782412909733492448673601605330520375665657284730995570829785910370818987156331383103624920682374437054044743565631789083047744894884876217650683210735407915188269850340724801932922540149397222373493366083635562474595140107885049098273617661399244599379871210676793062651745789034282361835281425539505224669453840507816931398293135116261224787647439927619889281177230057440027592617654713103335342386928967393089558163712056291352314154635098590495616922835187356127528284689087202222532079004130165721965969271445356188890925720997629316807786739198524498316765860442651379763284463243463652480581838734221803761498046320639517575818064184423356773618317901778722036205473922452852962470877285640098882021900234737072949311016001512982747224766210676050203284283525114281184328490780528268536971077560232233338871930280038676490350114707765664305606399941490315420807561652652032642235961023903855684522612007434336250053202525258113821606013316779449254643229814480045125740498329331173356322612487977311250417802073009768708949624681238978336334954938142826830550911640756702762521932747496073818285950116341312552915400745804353422550350637930680860897748531019082002699612528767641052095735399978408318753737218016881176221431620046171932933722572189712334406826586230837544892277024592371870389875671227954753957286705742415886258491610634302574131675822598211863927105264184419856264149098124155770216670123455263100381422173215026202037745111375404288482497646788692846396237317366367349798262895424170604074822244946313860096057630213198196042940137638679205461685191537999274275947773192379775462844330015827981029314913964543616778111952176129852102529637672974499432210904712040009709726889167456468649772346709773151685323961761317951847155372758161571106326502261062050243760781025154511902458348856567720979037595761518925463293372141756349726571078364276890890467784380662806096624678590912610856908774813916478847003815358563956103778944542408167233654275071089953593579367790730216970989908028943631206062086582596455647005488006871170714775554400217442786920042681535477349128211913818695854579739825357421469410498416150083082558988758293284169756322592257741050275303773608841130654649475747431947738710351272225826510212226885130310419365117760238713187201103735492689203878593262220816111362809197213954997448918660470521592102865062974488669805868217850414049906014098172545707545872333867819304537469039612354211431643249820309424791882341524664389498593492075558407841563494039488363972685375714579071806172081843244071298933333718065281529545371891380389739224066524263295743496878576148664372360109918759291327416480209321516309047300962209303542946662522767638673604868521338781080156419732705215749024274821757323917176290045785528925767560114680756304676938128995062369607742911646862691779920269608719776912156358036792278289794921875
      ],
      [
        71,
        0,
        322756156702436216667769526218818441193254576698666539274657158764257663473527352758880902563986606996732710128172427537653839069831679033997795458440710885010258800911827008537321295115780806223290494725214601126859013368453243312361904811668880694124685639702221205571625846765459287398134466421993462733499576616989519412098640631360579803086112084020331454463321555991967017738288962169044158997601121784209121880148537038123469338759300659159556094384940027191454664558207433342875806468670187093434096481959299683976977020391700948203352200016679205821751894712934840712907659361546917355498975736016098338903738863532121603065454872666709274035259534948539559197332962828112824148476725994693119881605640043569554452566017530987167472494974966506810500335681157356672013328471445081051385529564480201528340953855898576022931844920617566896879127928476025514908505046350596743524576975749345199702463284587920011807687547787038845714337077382739451165073908847425663736406877755193747963662653268731902107276392049053950799509675576528172835887647255831747842278347327937779220268806707359517777294955914104599994996962493848937047703874504473144255341278820663428247522871998229062132853124774988269186637173177291442630422212588970397118858857527239930297937152769763177704146832334400099551650252062166573633387991970960420767346019576308808961932584514573251965524309827262034605261892451333448608073916007365811335137439898504856216701085817352736019516254357987568396345266080173731195530003600510255973561056072687042888554650903476613276283637510968037120327069143658087239728972710721848093196397559021310533097025892625778783221109666882902168534144647218927328924219883249700944618071133754620394595474465664949294844721514433752929094830772353286808043316434165677111231825993006471084143273316263375919022005109471460316705251977947305586265427764035113458562047736815521950918251991551767843702878342713484851543465804867058812005028704136043836089016181390598747494441395677207404400628968837741693160223643897999888994653989489703637861474603888557130632309208020393142347626059686597334156009243732218771278704119829490983138637758067694964488909398116158709924928407315297624154068230818709047899345599402691930805865552051156061485596866776449515151973841017901542372665183353975085312395640261278768147765519526782220631825338481875037751357192256768009942841411073026041268500711614753208726379315310112306211351924693297131644936349773537322158116282842674137587859114674480022888733203241124245755766262560210461153353196320433295570161101275323826729010240785723527762638781141734561194158704643733140706427978842590125074101571150361505209905320412500564542970802731407363300101797465513626815958783449868875445074589300506581364226181725021796205892912783275315572174869661970437036145077888379258699541285497702537322238035372159420094494611603203922284259613719404751371443124943024250373230461748039005275457383943829994589814003439937000763691134003849095681342338074671984574630503321173979802665288247942071631069830546930971825078000974583010913556500738164054655749472614703778045076030201407091326468988446708224063151486147250851883967641986758036792278289794921875
      ],
      [
        72,
        0,
        1419496588922485508213077767567078539942548379442494330643473612632997980517227433234251794887507448373884303933863620865282877242320585823888646449353223188792880995134193635858530732784621038929479082777970626652242287030469675251679806898187243761642518842371922184285032919085400100696779048178637584136764580703666262063368690928800412872082855066748807125544553079639999327659502201924689922573338734513244004359178298371901085448690595131410511546607400442772716483729448525882091813781598076241092412644937551283795354577810972663066726746058295640858552362351837536928908539071127592098784987710803066919794312176267603782668671016664456144279386457565296257418596728584365534137409805915665910686989825939816691312529152456565480098102486596005999360779400067226095777970507500135633444457816153820164677569724066599239251980087109468985299011268930850838073999645127308722774441664311115572549790542918176246400815376431484621814054561000942132402514040073427893174557656470860487203287601166064023688695702280715488814201710034517235026293326088637367606752017993032863169847217219585899179217835582302187542266717385815112024417058840605894766199849362414135545115054261874336682950428003795024556937491495735294128654612688108712720719641517594176604118499188731312202392633978301772610796983319936461459531376878707365386075388607391077188748222627242471688412191288472065133753571539237116837297689525318716310116871714876271342192533656732274107560785773588356447729205290584154752840864665403143169308760266517358153663498737074579215832942100508102035449125019441644102872822085306238257241912269251565542121020856795830578163660722425199854051156981600910271615232070254151091106130308160569696028371319490912925707868434486967322009810204833946327451688753062315362193171263148407760051172012800545429235309348822960124520782586516574500381184677381539870128269147103421678550841062234583066592941669311226211285185921952316828433118780901830209745610466425058295695327156002478874093611572324505157987999754106477739620042694733983719125181163816454046728167610811669240888387647846225680874320020188626768886116567572503884822732727137078210416732580285361158736776562722529472421569974016049959612808650245123166587427745836088339192069656618092914203287497194740764395422803974910060273393965736783918817489640154294335837018329759002747477890371871232485000619844100060896450747497945332950477990623185904931974678210385625072643789010010869535148047149929833625716978983087286341693417583274494975046366898262953753933627673677818093774466129811088972514340254603573319920990021610070992302917712528384719032557560259648632421150757483404096116403296056270425000329805021155926518500630489012953413636740193576152724683133544305150714763175378238362763461613540016245369950187772930903905170173890341203112467138762719226577974853854902436411106587141116860415307944817807346032953978800445618505389529759467404610198658640986205564699042538092677236026051346840902921926319262096042039327933919605012729127868580934302369819070072670054172125403422890276507814385050465119097141126502468948052066662665415601040332396890854984098915107155666579741131694303488514206901958036792278289794921875
      ],
      [
        73,
        0,
        780376502554320785511648502210393025736953959790040599946872437174252426934105726393773599852084077929524321901254118690824399550508392270124880802053531923254121731866859480799968694235424120412490391635189255463964537968405439325865568777100521294271196454242538970948332439033697205557137542224492585618779129127487308110564337463009948387063276854041838196062022835950226426295300046730722275592153887900339462352466902513412843232621709977042380792300070661140566094828550956000566158654626407123633557500328744717780202882990665929098630183586757343525013709064281635427419271955519819714124940266349158931523349111130557026087628238039539676707603242436891396380813880372127414910518217065422575927300482617295687720844250483626737015840633093425237715069683416585968624958763771169206720989064822247394612488734609736806395626498366133588071645148323517274517893849997134164795586772315738005843442238009106534745688917133607993304973526783454639893296859858116437020187010240709951480475312261238866322900050876096630089128707126254270636633917154282585067695004301195375006665051174971080869380830751634715186336680680135128908304926858794394936203967630831955211340279524597709931953214716908048022909557862551849403264111043499823636929774273768713314116005546630978638037578772904242732847427036032013214926518969580352332898611128509550809525686436075610927667123989394555780316711010229010948028213379125995615398380698761022097032617530868770001258180956480553871121787890260401221957539513819792918978213821546758757985947256672379909702467293282746619712321908499996493600684399040626335381268704547289368990121104488738203026879569255160236842739737821759183374749000253293003134928551921412833984349503384450493028332672610032006116858643392817175889624776451858673636803430151023429860366964016083563556444107359971653064920352240435652859789545376086619807344287463029550773410586034118017366787264013297851451543992198772311699075499715012034667990331887873384979419852881685307023975557568644637606624929620678110124005500606321228864597217398731548082646894504291814446752394198968217799742916079671345945361307287279774544105124559117892502679500605632673141893564143925980808050996502414678449938581945094368156734750353589406957212262364088863609016048224158816442312284127438940014730489452018084096663176310469764419459456936536058541844558039440896404841503242340072353901193510936410022436882318797478487142199768474687476654556470016965915227815753664155667402852198105640629976894269030839372007295450242665029274048227523461351787235523295543706396143333763332098544888765400806676337234313249115731793284235541567785079134483595251552386036508768927790848407659020893684946791591123237244872559942952344646918355482401458232674839603262755043604993791125980263079423719692128958393349540310775333688963135438383120381303138843573378647877968302050650158148116463043403480476713129103106264666741980545461438282416254575913345110375394077297275954708746422524361615465265668398737482293046722502324351689675022633987149574483622538936689495599211014832446003980176418308684246011413220462288921884363044999628779952168084990405030043461700099116699213558550196730301577602758036792278289794921875
      ],
      [
        74,
        0,
        53627064912602691796251814097834151767775625589879317368933371069300576527122047467472168168447567824733914374260596158212759019229697531150755929350098055661432958745480544000017883434241733313508992659159651072410370171583820298795931841405986821193889141629666314242389980133254135625040194438070245118675580267717047899747528933663632089408993972249910535550641471949952005974190239352130888489568307734017018691802990193296660129807640851163926872402720353686385484168368634297305859136044876185542232865174185837819701540925120728517891868298461471384675993810959243095934610252999308748997521556601248965640715396420631549747440558429990166665656096942126837076726857674034002395543450778356489077771276046789352124334598860126392724441538159461459045699409545812010236278264298250013093531430277793870666944725596729108794955619443927881808180318503986827256156779774505013903180119459634290958027228615898279151689052104650069423660623002094003468017233220406573240068017387159092415444660838316929857526199044959363084161613264085556846497634460206906970627378039617881896198989182176467989932458563273781338284628450193313277456464972068417407236267419774801337898223799228527149008496845667441674357242017368886539403697191255123577672789198055549628646437184776082060660547955567839022401881403462829755496033147951263022334143536320115279229539347306160923351867145902297776870673750794914200972759737058609809078510133895394619603244456891301232338188177282627331487651201036883594401534062873120973104913005088346323621566335234361139556382110300920803911733860642704753812040266686384071325406968804094704237135490749273339026649038864670324940544329854822460131593433725326783936037777901553342435979023359731323906553686468961532567265114575285275434221734576329358435472993392672331893325284399693510573179853431497596934117887376263099285164285605201889767502970670033663475109978488817206297768133715084554411165279113896593226000334199421854244229603847731300057413642413984445179940135543482955678397098495171445051437770036739746505181885317429107460643332817300034461985012822992597849948680479196476960604128310794347976208755407657557478726688823598214480306896341537655679685189511030568235007001052609237723632129080805671561184016727592655358029608631457878188446263510319678311292191638669015759427047191059760582061798512943537890822302330739484692055807922713216227195674595298040497029679014145585254668939676192941211721338546295184742969121519206786772896388729923289801582223740274921186091675727152621583553632544079442809504778355742385752116475106729645585575115252735911472612753685976380902864685933349333566662451349985305530819474950573476273349095104074292348952407174445193596913110209578222852578947489273247389131268401216446449940557290351437555172464948001893162814874885293072980082367913966689104227570057223311944234891768289497726962452253290250788930424577509411441208688502571908296202175690918636111787348453564841827973495711630827091860758614313275555437053953255977070421010507276818273496246981559070302542996699172716513961276342881006968129145618255904145116944711809932512397325171234143962450452899348874517956554523073548995911362553887739865901889922758036792278289794921875
      ],
      [
        75,
        0,
        460652979960195319012950267244589844314678495139552047520905639680976001305232764432932916579138331645003319819868115360867116612387731282851271782738355336054033530184367798242974748492426101123642413779502763005484684036448201320859168389620771351818098464411935164764831755078689578234744354321732710788232171299894073589897349763482652671379367809071466380798713053783831841606744433462306905897972951794772617875547349002782177574818449264041525359350418382088616772021392341304330713733181289654185643753918827814409005433731933641848412896814531334432321000404578794925586147063498896597771611488604561312649773664193893858840941544765730026454880389144035868389518262236498784615102321348903567742162166975076700836399733714443154484794102874692571425369247979936597965879908126164849093178558774783324245439176907377346552234184613723706338398060497227830480955450787569719445289407313313695040417558405265635987267018987853582042751913678301400123165543318781845727812679942513053543193346997787330781488172871570175147061132588460853939916599095858799335868036189428222067334471136952875027544096358367878781868936573699721967789875190500105500181033317095094398393520429842209145704040832749696475127724067101750598546256762657670591768673478281791466609832973979667883739062457293052420207489182570428438098759465101107237938350652933051866377750884839698785930206914159128546035774530109845601375331333972929175756828183012678024005955401483191701308084142014944170158995584085380280964891345068400939989033902593347353743235512759054355621409809152953620422842678192679643381790790899851352915840863757251831743100442981786052882985175551225414599669412492046778072293306436619631492971048977032096906692015707276104794057183008095001994673369968323839922029711088178191675728705612487344746389003781676165413022283583576937937190297391014860361927841814903065958702969386900182180634445133176534082469435300664494435711951842157216903159708788491609355742014912185591578361044876676025721529877744576552439329851684924925544734291727851761505225911299874692156961664113264561322404591263093325012623239636308816134229411468242980574363088795987410538526804500211202518695053955652353562236150887788860266213996359651019773273853907420753112858372001805195669670742414663154141677092295447217492912399318984612626688389651169551038091257856203189293805100654801675542119968791601652321491442967799855567070551466078683238362288955003139955881509898194499161097993643914342117830508233263390260824363070733249813985106190268074808741694633337747067428181136588452885332316885667224820215344104469302997519148484703811192203808083984728316482191391946859001307085027296976309791973992867200736352872683334042437257451792178282896572559844163007001057629026962574757269119461888191447382541402434600372995733810378563457170095591747250003821049987992362258549376952141346787967421716252363510076316502694210054957933528625515254280569261068872876720917909559027412192381043201454286882177216488559030296120328151722194734382967822399697934068542292767846366090780432550605000215907344939625764617332382770130932662036351446184445711858343611831263535296931727682631084992940144326299306812937771879911782251666143618758036792278289794921875
      ],
      [
        76,
        0,
        494622370933495569233233645845059596070668621618774142533270078182274863702009098343972517841102680701869732198897642273332303654098852443258190210798543782932752094175640903965405564702607993460205843027717017333366672976398487630679268274168032074370063580674006432167135323598308183521862668442258435788236321544344477539542259364606783268149412162918035420993319411907514680935738717383880486283217287288467678698084761303283503742822237196004224437587604562582951557230908019972560583678005570849293483973673320237959569258724432676355312408507870947538605327650195741731491824741254955912367690948651625551297276502402602963180271757632316020841077115572241222453096227459147153852106942072206200611760251983928257533159090253700935667785695813932417747788275330837146742692951967965412108476561602447383381505659939906257945229837800355068201148476637572070756135167089754627198654118289066553107791788242602869444816482168649564040875997440640063387704172471049151353979539949532826676155007979556083431866147059125187707530337755166898543257664954759429266127470727245916386078747838873788570629874448634457076805684802465305777922849875776358731274953637553420182222608034530351556891808152690291684977737671628064750668479492896712306108238705091421420883886349499970761445720741232499055812697232121173991561079796391053577494172204781624165349951445078114915623236117568359809611551902870133305697290453628973567377343488082808003621915359316827338971655195188322661555312596136137422340417938097057768699031808070061086752312045867954314338348503078986257088018312355766299523134052013052514628917566661753134657590928996708153965099610140038530357186780070686009664542526413647688264009589164629435622478088267301351966702262599575853174937064159908993490364908995096512191771730891366159051950279202080871291434915172568607155670830192108629365232711142256734178526090239607753609887034891511934299762268363331516828935474315100866437884143802961375072813371142042270586344734125741540364968311299728616390924332872141728140475874119829953803998473053045884936299503431014737137063934878673064609549110980537177106955886388511180215018658916669399732715777698796765638896943120480828036904734551591616928870882170694437191578852317702151337922003941322839308647846089598906657258862524415446233368734437703704859942624288893866066408675143504962101238927316261113746066757621913946786673168472247217557111758409534741702057427053122953212524128303786861476661028861958119645275784745572450956817149792084463941046311983833446287333736886506096134804625712800367638609131963444900892979465891541929575980653337958088466483093368457308347653979258652015913474591218866603137170718542360843368761975966991108698958498385370269343228115444475330142474018509369583249365233616923804073280043229810387699468667829993294486647705828754467371930931054500226164613424892129867007940635535228434634492828643542364809402132152518578405960164962998058769028206244120819700783445531526513077347386905927164480445690393973057972263138206266090272299729731274677121690184000453055011807835910978061700576753669688236091179602864506180746984918916667664538002039218920809693432670431076100326041835723117646185507648097537813998627256706758036792278289794921875
      ],
      [
        77,
        0,
        66387090844667014400551761351393029914167895151886585131102620585316000699188110652010085680963312809786517488593945872707738954360584178814352268428615095548944376794288402942462431221655457722521323803932458166827941269312388491373679509897483180016106701748821457961793721209488641906358601740171179362755687063384976293689559541727239714106110710934371503044074975131354601080245195311337803617643380446593766760221529958976843231467144557307755668286706900418415889339703991146005214908323683777434518459222693256159058446879315253389972011626654368598824395688004233647670956545094440097413003032369046590898640156849413025115957299862738557001212639020173615218255787049806230778956642533109254079686550090824390689494665357408477421252973188863412283488356309368307233626227114499164323616124656506622751770267099256073186036605079498664202851256296701058656962060961074846008841083655554987341331265681798502627392170108693692173083802211264379392140005942145619177999640995742204675331646307249923651269171250640040462099404574844715275768428154824953104984964900822472945351187962825446264860765134439582990812958826533815765428927702181261496242088955609501222592686475876271582736618054584435387224327644950140708490271931592743412947843792182799843549386783749270911139441974591954762994632654770719763695521974072939035081980369692949824560126679005591826497785932982486908919122579569893058306827518306824288203958112102004002203816892555988693586309401710625288562123300340400415654825535241850747599641028893082601006697406333072645034733028121482428893745770143628910070050598215071392569887069839958684540446729612576978709606219621569022269643081805696222477678320967379515273230265634407359472170549137418686068497644060879146633937287776792122884803568049222166761851440197319708864635325865205868454693271671836919003224713321915550860329671240101706225114174654127330705683336758995526481329424883803623482303082076422735224476927048244381659184792609454151388893609194581931034829064982162752141475614912505335801695774246200852444780412943770494394459711291400060927710465296703368237588123876861558867654244560393899163242942468161722107109652503651610382316680204784747621678884083405096769201400647663798226097279186263826547257592100697023965590108731505053703313431239688243681486079466674345132772123116060231312274279432059947040127996559279630734693657395353185094733103054989533821383105490659781034467162384228715234109943225030048041965860320550271651509580442546854023963000317688794483644058112244789080489867867722640519232648541764670816973453032305872699388582340894628518593880066569390126761446479136664114368299684509617692531689950360804787674689473556819758974592412391869423511788690556815692890356443309475725978117830566335978923599794928021847859920874924904450075715567989775506682866074526085129705267298789808302574585570650831618853519005579250254535000561617243882500735399254855810920091334959985860631232575650294657735925442077411293391626952960386315994620878768972924802562931073241421788262873054094710964203139369781451591437289888220468226889202056271489492023834202103161568611117971481252218151217892526579748161746988914839936039380685190931725851933570147154511334420012398978758036792278289794921875
      ],
      [
        78,
        0,
        1113790562712600948673171104596392788869126320290448224373132365445514750271828389818902403461859015700063060601451426535786246839051298587213229556946468676047110325992612332193380474115509075106542338984341060346914060981137683290465848139958408151527062875773939412760413079099642257889705269668883369361541287966964775969341086049500555182251771242708998203473601475186559470432463652417985969836919602513639825313517673733893695672992669414006329019481299172929210900458598824228202352656558624100916360703217076492930934054627211863163593512821428342453214582947322700984214496474208388156277405544792479606487109617517242104944078115871086831373057701660827077018717657386124792662222732898588301490846512231396568025694155807892007935801632992721721570437241955305581910430020563342934524828542043111821328489075071558466813178714863924776591777150916376014373466859344668267359853392132348285930824737801997539760649637948126728750129170807764563713869510691325432675343453607731452956398289974062119535298512422029592974099168374125029349402934054443420353205006302033944820773953254138320790692111896501253778123258358196739115561907707712072768122191821243722882332307271423563060943311958838129889239938950735259101866818066911890291685753150290371531219216843314083192073395811957033649409861111847573334488385154081041296864421284669140608243809063453915106013127284011452041632675612103807253395302879852448343809342313731845552726221612437847732572436364367844862444239963006916355556820367387107290433520196386261239463912494984286614716192550914136978535461645241729389485964746238123003448813308687596385840063074089894185716537256468931597138653208474620050750828767287788879726654084527958615769590058663289413986187275407490101865600927188214648244533332101452333676305369630140100209779361370290774868194574999714593085249650366603543745197420916722628893186206327660002472949094984641420717736395771109091628400769997657113212043444864757681830716951361957861129640529426883532662150569542917314696995003730484372172357942298156005913998166558434109020690143381309125697714119161374620170289799498907264128077570894629361091275450942017320730572432656765905274090046474054332488666052571635852683978542431247354012789668773583204745180275525660706317574155186995162555753744209051986561078248923026522747995256796413246087894038414609745780108981432938702253385466548329488181913818285106068925002026693110671172945104631665567109394407012409998659394646374805639944655593097267074590580060473463717761199287164562542420403616324987822428559098445659021833372984636540732500283772621344394651639079650636732634928545288904115710838143298760746388466963130924026887663239658090257730847579849324154650747768223911583991509148624126863241561688641103962350749240134860301644208194405600708764003111333241671027264913505755630371602771922991025307267088725672360262338788369903586106775483068611213153026366228645639425631673408013074186655961142598771259001143658439520881781867095713629421945653959230718198902762337285659529136201130639766941538324608305979568525362172351657563985719048197913177102481540979921143022594144292076613306084153775729094244608534349438232081886485632827579031530170980548549343379020847670019029378758036792278289794921875
      ],
      [
        79,
        0,
        2335788106173856504711841992581964635976759854256310301584360945368514806699676340102194334894164513584146159336505140924259475193389167924205020925145075613053207571614135801250829156966621953947914439739720852388714114325693609387731738843077703608223606001054390730389437909868381794415954160804116814036670661298245782333025170866172070484349651854543269345843859326131084600207964657446703650615620751351392426492791236862731066876182404770782918574530326484482459990651379950008787636638979130236419903884347182314327270711678552930937629226755742668828849018815574855644210236641106208752654765441496440392964134458305335657231568420288448104576627040211311215745060997255761366380497497028077669066732791202804571456655400990261813172241137205650753705664771437089312115636310830820596730324819778051391509795018999833302311556972335833616388275992059769825066050339013917108773343323645838595852125599087769695187469556043309294790905608264243912213216846527205038897166504125401054450803335911939011310297495064681072463283425539165143464269797957027485549035286083585380122805958982892710703292244205478419241383337093928308688161918714194524620897554214533451677625329354952996715915469924813385814008001550873828532539741858438086395314083360539322932250606287792547989686919814657496034994616335356106821084313737818750051481092447195891600128847466650341370604806744303890690583597976231652155672835505511091978421395912776532366567193858213055351674630818641669583705825721722372502689514611810202372688875674040456090028275333075590314696139694897746763614746020280505541845914799516162074951116455248038702555683570975085233954602955253539048297535824728540253276216372049486628932850054281187111686056683753902120681409259341698736330324693075137187438063669880058982151603489201654901285260047558779819682420898732160249914361614008135364318638468213908350550368921913903262557613207994232409017396334835169619879746634187103384195850710403155537553468642350975964148682491874118592725159378525609951398340101812450902633062328159215562583051749117123335577044039194552567370115090562313551867717519178040549822911673059891621017441639514468810135407699139117168853213069688521924993549937492906519168545361295021918467696677596900047583493313811650906181742035769977292445849835891706152165220255882721222629369861225426164628132952746032336552346583456387387138035887837455922073779891475911795732361936790926814265481666662662389159689214094166901502988020691927185427915039516043038321234587043542635638053244171616448738536581470225259539366795476208653384193857451661429926609132819740196739722119175714297310963983819175968973140360268369813843300871047664680863861020298470544343056644522773946240314450604647770842592342003816851518827671236178172665520876159704518151295746287048233308623916183170040618503213008456033917673336376857538470471515827233470901141689100025437109391051338962845304185734383563594047677547534313444678994638904879899892634117812404220404605911535732803678370844284405385309097361782401364886336534182547598439474833497485205663324349645366194323946697754159054513103839356099606859942565810295358399170050241908430674229106650897383262113174028819236870367517573160701106196931263578438758260227766658758036792278289794921875
      ],
      [
        80,
        0,
        612312837304839439571181613794782254796495663004386631282343288216711121449345776203071955477248763597389729668774919300802727593344108832012466843579453234875256026816031530530599987038164107207632926094611576827579003598380342584274838785721722720789823455496078739947557631146261936976261058792765995718024157291202646072649838563988291669169562571542001405415418130202332838915088434198812745436076203008087543844230828107639797427583092641745015686317331221009295150621973453859336687265410224479332522046244826000787756066647146967976294534573622611117153718950232405997077554257058563111723085130215387756330889982009528683473644198253799865727566886283473967577485141876089316842196573284438876771426017883683704510613283718258263922284745619971621224737160206096688409341366466050141182379705694153781444327604449864685967537814533287108533958184029579854050302316099907470128991637487332364481295157268871514376123676376533937476452865311518587073666486746569017753413372149056767788186794592694473531108908683963379231035342714640301418502555507533619355106195329574633986862034361894065641560743222480940216418993803612141464820726360330037362848677489798828691668444193369301537874994935737231415574490297148868948236156775909760355619747610528897609835286801624567532389775369166116841206206645735641849179822247977529588532313705242783295631713339129375797799270918843333651908748627529205179821589802345861769962070639887824807766286542614170173966842240365563026318882597624893233354328219810545032900192495303028212789108258331355829390847187091581918078416308972674826259070480745370939528233100274396064296124132465022693987057995350453224630336223070308385140604616997589075529714864915450007521864936238920867015713269556336796949222904262666697962054577024001927525512994206056110473075428721628429377284605537920375440400067253356356720395483568826386917683491241129869521067651399127148730875374289628607655417342000737110334799369567989242864341936916976619278140643723621137443489010242441638652391162909063315165878051741543722760629157603255212066362768219901554981591713211984052105024208065269243904215842099275438367969469608109597308295167181010523829170259169393843762472574593020098343148617350454582076571995052763801467754517324100006255077812999826856453973366558651845285314485929839414434707477890282671191827997076017633542223377451613612644727569794896745582910632263970880316576391557515426602347574130419954598669536168496880821575485025681393906218138625867695656935269671655626151466923165152307891339546806318985403703743794675568758742806982472054989272085510795508027367631355261734391796089876333407554815140291750290875593212344897724768592823967995551864364257940119948688518683613346369999468707599660968283615872792569967831244684547789255139376220154103363437071777999000974940701934478345442541308068478740056059282089960462839614352162933748898946920511629722676021050006667705001472112472050260263310273352510064946266422598428625133946502934099881938569529075281807362525207321381282682623199520724036085344938958961964161135409862515122575283748721929304970072960965103396880217453870470547746754746764097695036221185854708735493878617146165931586386249441978251907098135757181707804256944391337334864258758036792278289794921875
      ],
      [
        81,
        0,
        20064267052804978755868487418960533854630420222901973132313926637229897226916325709658768070858162016577873238628912191661022055736449632650920809927188293573352575730558615615244623299993840638385417089075081617452619036691342492281290542859149015124541926875382705443089428517278077286199616395209248871169816828462565957691862232164377465510194202909951269216198351518604002257357131371010389516514977040311918969160744547148988167278458621247172811827817349265715660413248825450213720027978665187660963576737340586808115337052478493667327604175554223288726274078893917469758556587944616856030288260506307872394854490155426057386078216476081211773386958776083333535364901430895742895224424669235304527638474792426748717862951578680163624290148027795874874603345348601808258848217002414717058902303361947157224564695653118677678609879272215295716796730314852613813169866772000144736444400753542043805692389537403799594817337403106567256456289714417299048127284502144633503488626710229627036312927522824497325028680839531828825714582607540912475543938292725246996837008142755505045240508471366324160916307749538098838531718750532674973617305003223134037583304423868490573090669583911485802577163860388034277535124537570332077141693471833690557960115696640023491441797168925892105422296822785734133965601338470290354234591407938796045901788864006394336025417816365052974724098643527866312278539364671872162491240781607073121460218336438333191563920162899436585782762084984414525672381434618222595764765965765963787575809382850084226362333208170261359452957827737078048802279316672916302476888734345757221366710808645726019710683242040801938037127309652883455829362210548534973879719711785583059369399432109761214477695655022006634001077928940998275231801579338646766470223754513928910574486940066605749262032412687469103214367353606702034481394315446310554523115463959333635959028231850420232469676434829707797951905802978711059647785324363841877901195377426543988610330861147338830174983781132952695716106483891578166378353410253236178849053670826070376432350147111148012020867277207760670555220832692282541506376428069187574070328629839528885865643203498318424189730271057561507132341461231783636689993521969918208198415855094674907909844835235493835984256272955394103533944436627217747485156011269889603749633286273244610714674286534906718825511218091240578030137118717166393105489701480528559497091177995261660796367206637998867458394928920004297343268788212209885700296924724821319034763073424549990074599660398709706533656681275938389976588144526391442500294062740796128325958854238386048824205189281066635577072052621688390483157608918463512874962203447930216340695812966070299678637602597490905849723057777890165759691466324127810586995196267172621749871503930647395569714684396348629320880879885004802349474389662178259963879989297666671084644729826120547856792505236786927091934552912347219741210325248959635125033405752735962637596333908401029557295149768334762817990172448224733416000551638313936733757009924338437111238242847147899215664533465319008149170380241270573049525668670297154706863319655290014430538390805698894357313179888282379910557646956231496811439069456369258973055452186242883393830279517749180254072873309444137843809126969230697643702658758036792278289794921875
      ],
      [
        82,
        0,
        82183237848289192984037341459008409725530199374331825541372494540679836768152376944010279660126872960259331006243072198084710953508363859126156071364752362948254593722506116216990828153851527028088902580240407126746789093841409254551720540680475003356523321945800873478217178153908900496378228126643688002632663436886276460738968631698020860645699658653055247793949803530691721850797388143735273152572157486398340244871127178332655121455410283811469540371679902640740826346025171257605148767478431099754908763167002095518299909352342921197453172888227349817716053071530984324035917054854564470631586391030024449630093315110320576955209898184707610923462117337325980084993743687314548986785127194580608148713498218518458723514581941980902953477930876262693459953133483889242034186416488834332487142615955909988497102842589108513211311269386857497743941630863447673514862227750245979472871655094411775008026991649840250580282975670935169823730854232356514301589272190123139658986592398544363178777976624765917905415666459472984176493478552978169926611684065130476589174336764721824947654616156540862314983243782193200081171332761599419838763590568295636377410204233490183936534984873249464363828066012657362440928856540135041432786158223967977205085330813110843644036160172777448939949138024786407052716518953281177644832661279817120962288307685809282280423025387268582029210071304305267939874231898386920372107781503027005315074993071827691268792076225454465633178141013388398943020043759261907215540120100509515633175895920719032095806606017681422038162435378796044241864785840684900677936685019256375557208529801079173700185147658155005904881898737192856088515827396695290502862648441449961476176638483436956895427803422548445248029258374945801531200452030359885463204426204693189593799326717221319971313138013586934098547456406247599721388746759350347246184213571280795179417291315379206773622025733586368752601322934603921528018412289571023815279522929160768089990237898300269886864607453396302639082310436533024454953971874186101310888268067651419444183755481984641098535725206409539556449817283151187722311895204490125753642075332134358717931845805556220103191511390904410247278479088355412756785756572973081092302134047853054622669876181101227782069715901716993851324453788308509032346913375543333331780235080337044696727447978988847628435038569787143010100085680831039995919739202928435565523076719456444017360631272936259209433393454998994978633872111517098654113503966021632933829662328052558243011386586698492969164508857244736302662165624694925194735731270225477151626892099101944589659613897779839663679336656306296511657032241930335179294459516389465681494117776055355584403516952037960545596112704197527251788285348960435777764343458904595014327078555156422892618009117918588056698294406957472639919539333638329739485099891964068963400402584284382843542261166178861788213545705046584714393403911127292040724228016167833290439890157289822501208624283256854086385762968582111313416883853881723032179362860299635036354861872378708068507060359088949093144004790971796034730742796622595133588674571868167187617765462196708151306958882729744898417215755746062018560534366342923859104318537156631510256052334680227892199832948114251987131319719329814311449607862658758036792278289794921875
      ],
      [
        83,
        0,
        42077817778324066807827123169259143747451539990975786458474598638035834448565941978052860621874729734461214794948188264622000505363714497310712966405622823840355625164503213947580877101317784962526707774908521145266650427258838172642466335638428576889590737225366911789222905891276798761505280825740066784108418289205799779022729731344574293841051201994082651448691020879853735281166143757725782739370551508526544390074424642816787891174101247282734022445655787579130122475791420919237735992697661598789342100609705023675789428397397414663566295947380118833565151741531525306919203670408708616852193884575859818944402044354960991008065252604463593636515707594703894454177807390629302089927181184473625096301650827753750394596720587716210665678000711384795437308620276834308428150599084742104969733899606252379459170066586629189736280118976304459878505931725555094794772092132864584202865925180947096239043255806223585016746734021987379367538595115810455396467471197478591978252127076474969608972589533121788409708271173766092956020279488377925589686827624556279690918310198011460649153024706742715674461346256180665528824944913689003748519275344212194575274648341963118034192516247224231763680932806813686503179025721966404981699170011744214068723743799734772013440419253527972253587507397968233080211097159075967313496372490360054835114030404611784956457555356684472961371856218584273610331661555320095601785947901662004241149722926281783129674614948322888329961790013447786283632066212878826528745309406441309404141139540729762605904765625954012860158012819845105430383143838995077864473077586552543062336525570627634520446483593273371505034635048672103685608047728613959941299282966318980718756013622956526241223314182079956089134615295010889082645198257543878814550424170041382788868406890680267156583817828460261809374977266599561552280243425587488205977326528009832475390881144563050491094151921257442801522341688176521505864761616249753954282765848500920067169098166455051429355442035989988765934242907884547944022793122871712164142396317271391785705655869222734863487609032270845115480488458520497291189377160708863125209662913614291958176091545325739153260887374962364112827641397872379170436128578690798160675569628282656275054472529004399713101592334504501203952645653874932571155355361894222163523553753570358613832594298369115181602038883215882077207524420910359837103185675524808667798885150745036019782272621118750645399905687179859108640694685523177866531870503961215816210988520885291092647161905415146907980450869305697937998110393317464803468035482945963878174884393423398260390444413731882729284936229624173861031928734418381186625628324470228565103342800792637465699300782150213830643623093017600849209824147806229671775642403038624670303033281306537802787837433798708959378882036200053918338431996231638207303586463385484770422151887584560257955134458028555655907734259513474785871253441212206307211944614247676492725898957997020243222675729828781159036975451631610172051897293930096448492192567854585609141442594493611862921060776260219013703091542118522989156049869959404048780834970136537123709864748037673733471735354160001659651135699916294615946142952501183097824974747585669292464738352196496027704059420695653185468722078695380158923523178166658758036792278289794921875
      ],
      [
        84,
        0,
        2692980337812740275700936019881033346113968415691997427398838593966729117993703596729744063846078784366140674642649637055633822169836959499187000788313490941332816878178082802209008765026066080078424436953363765415601373966307234144741011183979059295548559249570845753339202939563162794018579178512705839080281517603291435646796680085954253969723665144136705497927910308069504506555622417408706925610186228232024702275316374564634401059279618004712888469268276732821536726503699243934897222817991857974622755421489156931332007645577027697298000555079077875316151234150515749957347595586327329492722294307563652763916285187458423073387886454130394873797137099234792039538283031616485752814242352771955277255171039695122584625532960055296484516998000724585186206021492161484464979298859648141499097826596792289160522366845347047795408877431675826968005901311352182006151965853760624146941356348511730289450151674607377178885000260934259847289211110206729237421851419258744283560275815286501154664724637194866206920278126938340812127012472667536967182753635288885138153546350007982929150896611476729203816270370617428232947560918755628681188002792480743882059272969992737485550976953223726551111720687649635219297859005775685829266017957203271278693497335567933914513780407935717044027065254473335813746786190004419222856907113753612411515929683056134209669820167948956271943062178917333413136557354975829957911832492940957942348343667613598918829812567618769225734129815439248386193044054645678800296179199611161876138249330579701761637726565129660447616391925519457854747238055055822228478212524436809063861731317580028812753561497690156728880584821403958841157512979156257280918647018489088887040902715516051543030625369818343435240629162020782462912012454894032322002819044167714886396417320309256214909753052223009629422997044211292335296714956017052990562578990570743563078035304775539122611009426956379411810864006634310224165536944115891409565718433988427444371460982132073953716503332291631112215734971579754430013928848418155188947289038339906802477120028938397439233068909085586611400970136482808920783156543892163725377930767072148107552348841076744413964337095204698724973747201829110711425371453429696274652335842548130768546974170719278501764159287862249819348516448887465497206227324488882917266474624771239851151028494649287819244486313709434484240389071052889486335134808010884097412446088937910851808121402220274843475666053850163242330674520812603277189612826957725847400216745994796036047344236753579106806971703774958175943090910215093159519356827275349566497390902891029852969579085666086357751413828751692728283543220952316724693803214932401976844569617052943901690748633798235725709814816479821267089436021709769514179208307148032824029979260785364013085635740493390203320776855426705347910884200923900363461350030182238953674676846902674717646400121791696620898525690592916605734907874853878824607803718705495560697039997913800488693655900525674768733002456288844331333527317350258731539871241482174881766346326229311245454743948899056561265240548810115925016338382898783188277094250682874567402888562568240140017608400129460304962887789612606185774886256717440863445983918482932214357034869320198801541278746372235323013181837548602912054875492138678658758036792278289794921875
      ],
      [
        85,
        0,
        21543842702501922205607488646331637955674662370049936844858130013325619781232233001015878100792922863093587048929981144786778321729785935324907847827410314567013247688242859210385658968012065826999499657127689295420397247077124738119991700034343354435271491004918420012256643428452244962505246130573908513359234267701445375115583761929536473018332303175155625786975398298627761826537503880022776442031047567543955976782755855220389070968573288565860524182037195675462542472336780231028659577776162335319802486540875365587766999623870095401934566984886077909201927960555582717062673022005634817915147102255286351300607010753105778250449253617130767616860358265326810038848047918996099997024277400816788691809077943976234666700220327869340273118639458719090946538883182908703496868630997685368979279583329479026838315059844065227365084711801008504931960778835826774645956284839928551499410051170114127605117723554984172579755200941453842307209476639500715168415438406767971123021062163392535369597920882632148459441066944469012033289549059815737437669260434501325455921760961842015313674267604293310653066772786788040447672066071352720110185374620916318723875699164618207439712254544604810276572322717439141249286005708615661837864599951538441064638030026279441868613376135769591226314548055025588436348157604862490189920972002479779112344314973417444333502872263136976191977481130250901912952341389795765607586470135646725868069217175274033042440265557298197236731941140943424737574943190908120250376520998461755416886196682440397310116234454357990999476201641187251385219309307752327617995488028187779781204797292779551477084413257624447966204150127865666247578816566971493583418901878962153483048465939669751909636116315314563155868325703533319096221349572182341853883750131256240039575804904787314484094115620369462101617582042943383756280572202591367792137707534635802923691890538742617118806442575222544546748471708108068037599539425661879694757765983660696760053113905533911931520647535674376440695743505776735312262072226771276155028347262195113636458278550518454269854642056496347745649700686848027807484767088333256395570235345358321104064986865480121558765267222570862652899697960828586258305791154947433456029596316747078416847965204537628255347601960019537630567908987128582833308269562927760369072188174288634689556899559403131926334954414976820107749829347858917075817665010747989983285296499972424960713050086409676390219737713586575384638523613399927805903867993697541871235893143626483837444979599949427224623152805358100592351136142601295194609410033703223974903973015983211951926999046352691063812184665981322644873345406577580891657556649311255073036718702549081089552064854474146207358406215650543499153353211491273998690439651201635595991264729664618543132761713718532045680175822304824435544716101078971999330917501818364959073095067882569643833220399650444519199453258189908664982631717326189500990974383775945221012294632650217560278835717872226871453664962087790316619176228456033904581066810325924274340454617908707519724996363507788785859202731154376053648215732938534298618590847673821446411441962487563304688097411283490016763020952488817432085870430650580345121105523582150393916734331753308619380258880615181974967770817387637396324339795050166658758036792278289794921875
      ],
      [
        86,
        0,
        21543842702501922205607488646331637955674662370049936844858130013325619781232233001015878100792922863093587048929981144786778321729785935324907847827410314567013247688242859210385658968012065826999499657127689295420397247077124738119991700034343354435271491004918420012256643428452244962505246130573908513359234267701445375115583761929536473018332303175155625786975398298627761826537503880022776442031047567543955976782755855220389070968573288565860524182037195675462542472336780231028659577776162335319802486540875365587766999623870095401934566984886077909201927960555582717062673022005634817915147102255286351300607010753105778250449253617130767616860358265326810038848047918996099997024277400816788691809077943976234666700220327869340273118639458719090946538883182908703496868630997685368979279583329479026838315059844065227365084711801008504931960778835826774645956284839928551499410051170114127605117723554984172579755200941453842307209476639500715168415438406767971123021062163392535369597920882632148459441066944469012033289549059815737437669260434501325455921760961842015313674267604293310653066772786788040447672066071352720110185374620916318723875699164618207439712254544604810276572322717439141249286005708615661837864599951538441064638030026279441868613376135769591226314548055025588436348157604862490189920972002479779112344314973417444333502872263136976191977481130250901912952341389795765607586470135646725868069217175274033042440265557298197236731941140943424737574943190908120250376520998461755416886196682440397310116234454357990999476201641187251385219309307752327617995488028187779781204797292779551477084413257624447966204150127865666247578816566971493583418901878962153483048465939669751909636116315314563155868325703533319096221349572182341853883750131256240039575804904787314484094115620369462101617582042943383756280572202591367792137707534635802923691890538742617118806442575222544546748471708108068037599539425661879694757765983660696760053113905533911931520647535674376440695743505776735312262072226771276155028347262195113636458278550518454269854642056496347745649700686848027807484767088333256395570235345358321104064986865480121558765267222570862652899697960828586258305791154947433456029596316747078416847965204537628255347601960019537630567908987128582833308269562927760369072188174288634689556899559403131926334954414976820107749829347858917075817665010747989983285296499972424960713050086409676390219737713586575384638523613399927805903867993697541871235893143626483837444979599949427224623152805358100592351136142601295194609410033703223974903973015983211951926999046352691063812184665981322644873345406577580891657556649311255073036718702549081089552064854474146207358406215650543499153353211491273998690439651201635595991264729664618543132761713718532045680175822304824435544716101078971999330917501818364959073095067882569643833220399650444519199453258189908664982631717326189500990974383775945221012294632650217560278835717872226871453664962087790316619176228456033904581066810325924274340454617908707519724996363507788785859202731154376053648215732938534298618590847673821446411441962487563304688097411283490016763020952488817432085870430650580345121105523582150393916734331753308619380258880615181974967770817387637396324339795050166658758036792278289794921875
      ],
      [
        87,
        0,
        2692980337812740275700935958970611947768604035127752355566038411686794692686752286575107207679695229437034947103878653571459284403379578788396616592991458779024909397847016450923570526747629421430510842358420536200196508028011440399848005022908336937754833464196379049591853774230422434702170711980238914016676417930679461159477673382270284587271300632621081504673108679348766208527523991425618847649312921637212829011842782492155893774481392932650124306629180269173364828125976269024715830320064540777429013783617973161444359775818975091677729910887269827605390428337053113261690180870799332474489448405661888866871425237920087238648516437047922627197236579359766810468266978913834424323208444065704740303504605310328110713414929670500320721919960865202957033559444403762636834033551754134654601385127994412126510453388107605442752809614596105222401352759041954247365278317043273672168425543028195957790701655546504668872982412544190873358701086279885971211648092382122307631073784839276555969272464170492235561409630665488341552736700405626862509048509484959807915116163912832505844419633511479114969107503527464494602936049564706207617383212777264630576028943330518886332995366182069671135411092518896808624811661931751274403962850765740979307156711724753514046102672908290018409115662114011232240255298271088042589540047570103361688673197034512156212106447172993645102813537500179798692969981525982997579321933368706898005016941528165047455600751016860102681148993512924658270246282752629631865094404586306276719925963632938162385328387964453914078361403071138538329039313525413499744459994166205503339110962052285565938932449598489000857585232659742695234574223269080410901419898064589552137011338635144627470585766388061320167107893385428602431058741514150363231334908270474917804307220057370565719756702601440264585106610494048552716290787128187011423551807478072052781748432435933601209279455200903723319040058203757033390587003141524272789025782602056240194733082143863519780760202330435709657216124155076798215859213331497314952604340847045787677463477821447074379031385571980499866732471450936868982513011762527369624009541845910342087724649602091197281638875178566384002239544880777297400145941053921584185054718962310458046489058864883926320398576489091621441026351247452264081603717031188560182575786578139877960003300859166855300246370730142606667736515813036023375355893155040572438187779227685808214240004989510788054461833011350072322932021543557703869144956370051135755515856140426884332708849163192464424445236975370705853343845815379958760998782147406127728478126837840486078203251761279903029214164892945376984839215410231501781404914101588953632764880576669679133341136449561839976007160427622379768299576598445691534075953684564777521128193227390695792194601142355034721820977218010117633664551979655136707973118455687188181520238161617554146238023856021033445444928701927772096155388467076808993763424100706356256667662417907328372142759457535133531172512342768811756523484965745956608632920290353359415501230002119690996511255649897798997997616398213667789490930345517870461916848050883992844279884276166292307914073467141530941820429647706871921199767206517368604174614420474097879680604046295760452711331674652279914115040117516821741208758337206658758036792278289794921875
      ],
      [
        88,
        0,
        42077817778324066807827115793387802541567572032024610156650914703071592991894480964310919311612904632664701811678034031235710380474722337273191362658718776207291667083444147616935623563395378732814528880200491061100418187822572838586482782933842575637693826056607742434182374729227837162912340332426546665171227428581388193588784445894349755263803541555430575746196387220464797147890686899719975388098618155008369021697739917632454535433476120612304979716772205671811820049341362069075115634366223132738292944513180616099495772457678513028120587448282541770763412631595137007079328001779961044731875157382482057456359980904526591517396400882112445697525251382032699046925395384420974197895273199830786005454739590860844686144390891717860421374021807884348170035425665449809635587294758975515303194729156160051281810554103013572558778921284399570379153069523475557504087047525692635436722857036067050729491584894610569711770580864072882358105355828891880017012722051986798442517202079838923175963207797610674913446055237416002519860419478546689923240457272188382135870412998499097655447138015733461086107495836838261773282723700368845256785096944736694803230687202555041239466954382366754695873447493388769170290490037625803079458248611245505075564905284709121421587564516898418210276653243770977027920136156667573997534834141769611232092722432521337792957384064854765439712885258917906842187993108815749998456179021077527001443596494114433090860313278199124645137769031349698205174830130164353296244529328126021407069995953968686908697127335720293126073252875483727304733066002959614038168420421476005991651134235097208433707359288200135154239301778740628492364081885442268708737451646297908915483908472816003425516571431023336004833064861081051193810832612124441641938366696342256304172600861043493458511029773310072707339886428171893595645944328628888882009122682620116091239820077911628253952550619567012936717373656661435214613100467404970713007753346311675899933692892269345963046710840840596626798904900960449252163644827447368524491026306477449535686895735747613379259036134754247446035140837326065022615982830720288268749122688572865211613804386089806638070196694147627925308419013507457482249648017796214911337176837667181301992258697517812627630851232878225118670405286071191406356754433057184031323156369921801029008532652458175505871681729897387332881195015649898806439822017576997030389237417962816224938409573442929654072565637330543263633788334398664493373943766749095954128739624260054699354795532350025047143751076929135285152018048005661569477451339124934122599545038968944479712242789813823973748854129437517833721793967659010910911242152725876428984490366440262750239553322213641032607817772006125297798598098340399232288366808229604278372963421005495925779754254919951319224882724143355543433124879330978084525987718505756987019749295276120792160552592995923045129739481485029990738180693424588367521879328353119016818014915638337063455844121076150889682049608628211742955401848505848545590238268099723212993534681987962766902624679826143128106207691984656115989100210418965018774400530763531645962897800031859954587261890046189073903068549135189558162893971800259463422706076360958193889076899636304462221847982604523084288722270103337695846722911926658758036792278289794921875
      ],
      [
        89,
        0,
        82183237848289192984037267686353708589310446760717804806211501745021630925837983488197034989546201676854361276743778024707739614218118132023254137058282284435300603680816231848674701133246998168421690608547755050050519448314347882355084273316544679774288085477396086305308684449478338238765631846056022039017165094999937197254552606054356734655403982940623455276453730843536631843166816419850371295810371663326503838390860289136266535000623263515558271578482999702462762241583112128560450766650174191475676160852191698815356138915163378047481949048601894953812902373147578057808492539629612279670383943515660750798111718524544603319806043854182305418470908183523238316746844965319182457639332377467731140398512325295928116589737718745245544004572720129338110220400855289758313512951242937931200792857339494262593420548465487741054388470406639060450692760977587051605682179256847592050680768879370260058867617839792682511944768631796818255639305694028435539090675895649900025040411043646486208038572922080895875680992708342616569445511437183299290342053996538166457164687451508250606646421857523505358220267250303006957843207208115717856118140085936837019111831492510038550372042674475969363333244178671161146743170918449483257983281146942960722371353797113911103580090140243430815263113242137303704246383264638123264433304764287965243760016916294194992870535651890152286624319200277298171930207949633462384736769070699255606254479913505215357045465346895738143590362031582658509380983949746441469362285589548042304791779005746806650781234038512924484568564790389109955596682357283872126164581526290826579233299329810739693412245861563625964026698422242536519372213531588786076224849418864466324161421461491884323480292869054861382690713905922457287364065331613117132355985501371792188288002481923214745594797515847548923545159923286637344506399309919816399453917459220551059177175233779840830452075829643291502891654564438946601009564191640450348260922415840444372071762050957541039323730942517724708526391067995380866102901717549145357348433532285286963488889389427076071597064609028821613063860329341844449676882498204407569325250327570852134692639546199625921674968219398785284521008244613869886895074774839909426026323191775130418444212600808536705627389763833047889319400627407359578369172529824078665171722966482103408287367556009821292463745482125531024220969652013144381507814578007472607365848800521387697514977351422073803177617620408592255504736248342887729264759957277659158033158884058358663034182088048177618589015842330492040499170153682898785015488807171949411507421769905423777182788503795221001441789760758354556357444776211386689371276485399374271603047368032160571712231700595000624396789583268106046392158331012421711047450845220199707983423884257208922706081730612357960758983872273136462228772462211073468780829237750662203822378095165547327601492909824895632510818457757944145308785872687571825202973328403024190931373060082005128934937255718327548319167083214876534283481092600908416917941567650873074855985851160888218250865464716542073985179487563851714940270257289735294532491211807215880064408268849638056629641195230661696201717965418358046683991861846428744048088717354615947857450846386570440809106914996198084389853040455962688959758006658758036792278289794921875
      ],
      [
        90,
        0,
        20064267052804978755868407185355639569796503051698275173747242539874323966944315972421183641011744246089359198317760340144306336325563595051649064346964694089507691487455453306612914978803275959651440278083825511313424102929382963580251397744706788284602785529014169495250645843056898922136811046847928665006617945593200864593120931029948889820403612887835646463177410126400290144224171239399419248456294936454526319421119710385011946482720196924159383102859286229070149455990526890677542751600576373834350266452407894834572659726872626810258297197493267710125909953500862284568101027505801958430532980833515929098627075359711405740366222439348014314582764710566034221622474275631846619185096066129211648379278689835904809602642484016373783339796826183787641831907079475975723593157009262462869924152941470289949274571619555481438333394874588466268314374929372435653816697338077758114221265277965895587047931377458188126171159742993148599251714548120888470573648170747176776247192893619598091452741068688974793990156254061303886256052603172468234510828058442250789473366171783981579120160539948533470676916319600574498082207187921482205614985223424575552913869815163710800309217559056392442095970010138800373804085022531590086500404561936216138512014233155823842169695033731927270335725650387749854528428962068223006502540581824565982636810554974846154451885490066358496252416386947239987915681244212544807203769197775921675818176968153156023007741649895293645793742710955562569646856726431799089291959705676923635173425071974598377826921543254405576548087583461548749941147895304277349163377393397788490824295367289334093571975134873984510932637104800829639077995452134259388971356324620909978318540395322733309258754263092276152474679100139198319888078313484018946366967345770545853142078128565285499095718297118693772353136660423841329974963185784763886108873416848458009369838296921879854889395926854510109387058721491421200039805810693052450798198735795627975703809564185256930186170530832643436669719777551595996838187156059439421123339488463455014325302637452226150990029051686386890022130770768130099541680607269976301633682893670484407978356181748593711245669322509677800935572960227742774142497802762581137557658028084199605411445789217205925066089201666775854101796773362937092457612246562274820162841067628657181823140862860604305319218781774262981826833986451995669144858311866119748829932232104583742975717541621856719504499209336742774348496633226137419674967167279654530554625350685120963846132108708056627881462818554561087347796459098935965142872484121235690539329789992972855186078650134623172564280999385908847583919195213100378861195911722543718222047316010547957739924505013873227483033805940983070984862047632891385948878199251531994259959289179706671378855604514296161213965355293996567592144931038624545031158340220511747810996719888358036329283247963096110855219345333899820083852243207799509387040901090979570648315969696715710611985033550108207974955119232498771466309740169930764146204413251026222971462774181805907776625102644429927281264571629530032266112589094238771774928720435099024601307197238094737092608225945317792755593834710376938355829562541876359422885118309849611305470020625066649241868364716351056070033488860920624398006658758036792278289794921875
      ],
      [
        91,
        0,
        612312837304839439571171314852787897555947639477069025785958842047443643102963012942784555305890028372528035759251004997093411209802478449829405309929837757864464684732138341448681468222048482548988962924719382576288285451817573682936226818100815227707320737594528838159897056268687638535011913602279137676329179755509239938354371999241339914059426167490965469331665270027882417490270572197779094748287482481324932094067536147179712127178489643589991352933206920405797654952935270684664386551232324050691164759249747622330085241183417123593320223312581823674452059475431653830080849489860907474224006377448911590856406063442208242630934591941168976928222264121320820285183048348535908582494110421639296897040379841780528302755199231513398076815518377453346213386871123550100728604436127556700784074703786695304837559714135735971223924800583522490651318677862064153011216396950014999367017688872842484512054580648921649691592048062478291768140949051279552833275614697302270305483225651613607312835438749403967569165641333824276016464834536685308627006323441872074675863724604853986239775889289693374565492381613340128508445493199042015866460434370547769546148045087075830151712451911577066783455175771068501510697041507613348033368523891560582556492102352048126491263868556106178851810308280179866700488443640945641138154236457013109065191657783873400613701757845596290142792246187930229383311617822097327389072870392521862976068468698455835201834354986812826914455531211577839603266383798441840127747793542827314591035984145158237184631695333591362595102624804511404799402748067762664875392858082348190648112405970203539664118949632569707986869412233297726039691267306775460514893709497110346153708111126206974815736009659772955618612040059413993787838647627372227046368433777999490737241874951198669656694210506021523208065583534734769355645778833615591546527928145456602144270413418469418424795020086012985652552261546473094529297704193942306386275498023002548780853350893927567507905615258300706639704069520116513760771232681736056165144077818563036194496820454160376499451747251328839809804897475595745524569595613478421205765968157293306932090149213765732104690967453350259082404311390089687613418631820772488313785195538295053340828046573489039294207116670549249722321309876298284884287034837246379241742550236170361340019049409182910684057314959074928608625061741766993429138756057243625090817156731315319137891738815371822010263981517141783054807338179830960232235774649974815711134921551297140443221067298903464028963063559704776843662492497934336265293607270513197073020386152038680179031903498823637030184835060689164486664958946076634611063700233503745432553788062518085680801263472017243281770651205051236091766718852761932134443039013418336446448513952420716852428581182651210446623043683535912457128272682294084320032890476551988350139249676239263357705337840912954668176545050483105652863335471705404969886009140927161653561263484448939577007600673850403545449029344892157908409180900691686117582491183112441349109217283469565292261317345117264488056244100783160534561434449717982687295183594675863370465661851578407608455487142735696867339734049144700662194868823565786583851560435778109783424638580520924614462157583899581458570522895004942006658758036792278289794921875
      ],
      [
        92,
        0,
        2335788106173856504711680982226341219801697779572200172604727813151494612882563133543818353629542532882335965514950170478693164340718151146340274828981418122146108999753188418466809527922281881300885753965552222600047872753995704950665161738638945331760757824423102658666970726451031755381328540817628174103426537828151967617180341316848933213595039855219937763779474769571047582685858344541134396968938009395840933214421064729977395645443528454046631354546153603784671392346586118656630614120262526117846374811679267605955959464546608641273889190903024682842999551005700294612666240909102886438378520148003357294851702771904356043951675171998909981411926834812669481566477592500542647979103718088595068961372566485050103079222592554225623863182063094782651030832840573854303513534702454232786698756067226884513344339670549030760065855123375762221073994990011767070418552664332436174797464716562338480935458131252847619087894662410164177819780128487290867147960522873886993006616242830299399395992726149905476017034938370301426307588481743548747304532978569825803254051721830434864310774494074914229812550985744778933325181282133109177546386971850695836695325824958500901068127905218218280302941794394371975198949295784291798661557045570861685209499356176725380790869941727296674479601338805616592749313749418629490106467888450621011085479458787533792477214022624462066049856774197879670997760910278619040110133230960386686917218235134978021911298545959584037363330248832109030112968000615617754196560223136858236498554856566014539287235886798738156489059255946894839827425695356474415321602902021295341164698521514621063659997483893605065572986730897890821737084271216554622522818492500256044376643102902409923230680391063515541164738832911608480472103359266878757972373563480237110404872472722403858532402314077175283565447035029901616931511240377436745853584465714959588615829638937577396416944075328478327322768026248864618136669049712839008019103610689125757923457502010809455286596764262795399951134498744048394826461134075213634414544339631248229582990564436007332364813379588605401477917777316422476023805860951923473886840316937833469727024918321857515319441914924401086093991806039989352519544829056432317504133590844191857154686289771036152712095650356868523821497803211803331546469762476723903036129158187070333185522845172813954013044318071955410755944626516741879348778800024829380179911282115460179788441693809705273498312940031295811962789984912434920877370086085648851550621695873170856300730831901922483172664519189543534948852190785076605898625126418232899317159796483032258810152834007918028110024100094029668719998176136907046175403435179148072710977359545321872119121421936393790273555367672722205308234863019986768639421471785934847651125744904391453378754420319398851897902387798827134162446659183761075155332695650975520742296435683978596260084795834561722767849554551257917121978220885333391810229517187869852733443995170543417450966634074545168991186543572564498731740534654145289845140037761366313376104743849779892603049466618756148204672378587338269262051456132847002114348249478077887098534994674272803431769771631973411167378261862617240868278959631193059965162003590326945160928078521738757129942136046145008524957267214006658758036792278289794921875
      ],
      [
        93,
        0,
        1113790562712600948672860317273741745935480393232443965704184592199407514266372008148302274347828669031840827179438675283966599332245107688207997222764547447407504175679125434855035331872067269189536276117532193518226899071308695632735476865598660646958747723835764756906597571026265121794578818559231715602980811041666469170765331412187343667467331892635557521382214036839470230122402496373470189129433599774546471773247744925403413871145117197187157227479420358475417089324996105396353438946117514243699560092515346726601607640876356674030712576331817914337629088409810256087279139377535607434505052827257390888507759121162630302815042837978687952752221984126789152264382365295007356684411040053877544861998593803847814573738977343724478646259673597712787876480940314359569308681636560754792364147418451976956837269305241678588147719650677660984535166393012366552238153644016568625199013248079792802708237890108677464986681792903922525118346146362013519432068671181292882397745963166061102004241087895714551690554476633144040995896121950758047483985935882716148662123293106156950819591136566747395347235440743976737294477767121979111518568995547266468252484340330651965331964348745804105188585734114042378260074319995921472315817440579311855554359026731497621793589335774625990611452461629888834222822450230578607798697167713265089856522637002768922329253333531922978872737795836319502359722686248471606109262063039147301558370232230551974695292210289475792080039095250093242524514134558090180436603131267743968915289335185763883587988183367696389957486098230917446690575887662507319324116476092602092679483835272194657311918235488058695612808152747624672490987633350938731245342882787164696585828568901360710781366750188027367772032983686090303253915767294266389489151206448155710312976276085215985007691743611191658209929396632993461000588916475979368560150904373982889637182857996668522287749755639558869453917800375233955571346901521598760360598882262111410409873156514619805911695744367190989568401087785855295468179643297226052331636133038142434174523951093959562059099610451624681089117159918665339547833904836132659919914968663432711000751691704241723161123877299038017473982261855437631474365178438286826087436947490809670717309833918570995556865466250871618921118930946533309068199462238713634640448051180050333183492435840098047777050583939931389703495893757188361149235175259402307641137933674751374692302413176901220661073631039347925747825573019139173258766865537384032161854010601780710600363726873838655231860988035639180694664988562715974788149382201587752048535094290077446214567695455365303139432772274019955602921133143161539702282332158636716140011567897153696221340198329945554369312740168083060168161276112955361252381286193256070217562867908135757583631706656561111181319247977012050192268828421071824679349538687265166358530409592459368665890994374546206935469691354376422454154247925970003612834549820721883050461418298057653379118642602970908629837920463465065126529815227411712138545004919967555499576382799315407320251542045443341498089195372163400676329525728374079625576873305108483196030516279613028557489472383821928740256691741022076331426057284952220926005581475873100600118479444775053271932313469216240121102006658758036792278289794921875
      ],
      [
        94,
        0,
        66387090844667014400477224590004403539892398872052020113546807239882223213662295728085437726786480561601166409897148087362741139474807483533932939561830607135853848350933872036104489621615944374681822013887106712029362424955534984246768133338910125796798562335216165739607534817548788838038583222363746154911540679197387376493328912447745134042219050016108238910113970372152327491441328038646446786609837424990432623135724300461004238176687371309216592198753182749861147712006410123392689784861857086425803934083408653521689650282019374983594602815360917531647503973138438855165526515274743779023610101386498051438192198436914325425313955977926210417239797501094248048851945559007132303229375283214099369786675801544612302790363591394144168063447808663848545063549522225279309280208562466459824704967465868342561724819351987561901414735828431221010411186088835362288061442545595839460647271868052769984856301710135175540143987417284185504345035540839977750183362806912193591533525759029666552498513867812238636181159976692742503436858783544630400892583843282374413350397595452021526907441450570025742220143896382138182740640996868455186700152644682658404570213532671989032585338341034242606645532490866768405762059285271799393490708496625273857947212781532764540146342214164021040719625644718086294783649414409278697821559980579731421713963062397869343643406618122411708101240555392548534116905412544362770713724734901385652874834959029994029414056813862998761960057956404647685447191317291359197747987311509663826788172878169695818353085290611763127103497917700574709988964712126998788293864977320033296859468372782428936539751791784665519710491011830322131698812732360863107930001318052411208033155966557190777869177627109470667598087798523866764940899168771888657825006705256397321056764771676984196876826994199705757538168178764490775356119573925919967038999646000211404589700998218742408072552556984377933546369170373904616189249214090598165248935686818207320414317615787706927023602514381231390465114552077045166985630296816977541889980328643758541119212564555159687762009992734232110487625000278331931425395288175260504214573319204765707662115177650856446830434481807659113181621791030303912352383500903545682637871675643608296376445117948967999534867427406693309997826135260406237750218326350694348953388232017337005026772312567573035229191082782745010668882958141382256719836786729174943588289020035433372865197623726329645838067735632725514481735327321558205113071011292065751712167067212728116811289699341771636999904831898166539089398477289132972659895497193154195455590631384934082236982999430541128119662562720631047082531476438039306275806619519583646497715741900015400994724835311006358308923056869491393814169880630432449467902884752635992887144245382599243797987041090286915974749612810923741325094834582943799224702198801676734825248568530829205688958002229037458136997328322005665610608677750363575111529429782446159613142545665147050821062438559633463846184511246426497426370197697617354327857458172248469715692609598268021537255422358672014308347862835035063716325976245326288044929167761453319133038755305091145224590981848593540178127809899976310527182978151323114057580918846348364579496939575086144605424543020302006658758036792278289794921875
      ],
      [
        95,
        0,
        494622370933495569231005731067128927989301748149245562914454175816968058524696225006010641703010035405835931470501907937709007539431047781579973434371948834486722111287686013289613524146865443547312718927635304942460058880951737547346854070005457871841890428972650317682274346236311165920296433445241183337098116013615754219382724811005948418256741791144649037525111566325836027931720112276854732506597116002260354176960750401869721619699216813032580647992199518695886156419021012862424220508740877372343502775097937909608814877708861717239564497211785837992029761343354955813947779579317030068448620110921370746129573287472110473260796129301063015073486347834169702442978271878740281513639988431453666196167638316204711725863309402779168572205260349955328196165513305041099742012266035837996943200778974631898694704770005312809194738408452222301636020116645776171355137829266822934181874973978698929614838833424938689152192015828295360536787826997972065156502814447742619247822603220959589483576399159013815930747180434260682967596323778521484866776646757984491858668431434194557099377787025611827875805005648678907695418605070406896536185696504539821610542806959883663628537139555270202590537925616325149666793192888399984060779243910603377425505563972161672471601380269123165817035776331020603882201765868159300457932352346792821797491840613038910975267978834810604260356557199580817332879827463228150721331728104391277349569784527660857298436929114906896627729425948188035181335548100975727522873570201209258599911553948170625187162486994942491493462591217683877155217410238310565311182386941511702015743872838720948625257774625882210069952524764456386354784674158993292132414467107738949530364160065225059849629586993930009095972058365414282314352858599081989553565396690355540432405032443186441282195353373351242167276659936261478405524960586930621317264897400190589234267550339766761394541214045602167937493018866070934301578913669157759778765576804334002490606279643383789428850618549406879060201966548737073962741417088445137622541644290295643387805034994606955660871319434249033625380912519972906632052069608476971403981679545908354168293008663366218281948208000568077297241752754947868843573081104156699618286275353698008945517771043987644557868893928242953869945241216804381644502398042630140585930475940062707090515621471374032009531967577587119240070818540184804171851232073728170544180211034997575108046158341578120663008897141844693741323383219639875218125891623396866669100651365310789349603250575546469442423307800938179449392422492263148494088626870089252899011836595465081581813739503764892337335291007134761426174549792176505417262947685406030833912429348428301258971692078250189657446595104146254830642148340291783721128814803137801122853974485381655426803155833868200214780656553633767878374196909782769960264237444705228503946848419962725783453586846308310109195836917197924675288550834597803905189731239055283332040789061106129546180345499848834737458541718693544668355129607346817494970993031319566624081764560514520935130636583897894121527132602903837605220980873276079846145729518392555824393217340098267294867554050239714600723521412639621469430354913071665624338322176090880324571652257292247050171662006658758036792278289794921875
      ],
      [
        96,
        0,
        460652979960195319004638444594383801832082462861124728070252911318870408250980572096865372129510114452790315830131074047983120212194960045240588424959469099278950463338106542257987757170937655698772297145077824597522954065260373751482204856028940361474178700788319216883297565022373362586292213506909815745290455872612543611888088014378852974695039915325608471004981812268769969207737727889549686324679574829298539380481379152898613466077806824132934586377487471121404022883564849779975150864772633857585298684163176716819943467834211765365696290610996739968270541405594808098213715866377161462487762638667785276226429117106342526265625939172735152689279214570215500029940626930957876986411771774453696653343143249897748926217921935673615590021880545877198388179450748771742009688008348397345846546291847868571484273922963347901727136209067418366832579440705968274537950418048024278098762975031441779018953256815543373277428930187888693269596669238194703089546547469491178062688703185319940617888167812352764756508879095381742414627868526829967494559560172644209195566223054779932926107851955343413612501996373894830074645227610837047893025772355329667222517766278238786185839909296305906495213393680772501717676293230905579247020179867942254817402066966158653088433140777113681018974834619866101675550049047194277992845474324733063492167628170119917664207619099540537667686172774050327202399383782462699461110737950931074694188836272754900770087802199652060222844894752409206377317149923975410440439728226134377778759361923976420220012109409803841121160228656827818446214981252854558669485821611520981317434599456832154380218243602687188521129628016243952032632909869549508940862157088207334458753800497365894231298032323985980699519265067197570216839451374824172065956034316693869629580953654684202085444245523584254444715135323946347120925751313738982369643011801073187890838004438466275289126927123772370096829823285878598447436375866248133940308342817913023979986589568968571021657623644998033397016054040072403945569410513618866174570820702668218399364113900615581245024708176476540406821824394376728707510995864969933698192867499595790766980815119197967984970532609709447386507624846626766164869199783861804402064491808842261952826058406124538467327214413660100511957897870200495393408598435676578037770312583919106674946693994777454889286248069323162452554065746666235811678849469836731862910416928988793769986922302283933199100409290089639986089980472868812280411773786580576857105097452847661865425908283823025494210388724080714095143683720762814521486461207709977009761931614763445443276782502051019415172728877501906244801921660472211368579297908778283323597285653851345051839755791499265816738837398529743708632437966190226910220236238497427303115264045382857825663207359339234083674561095911630075650043429708734022619346899400143116057330946408537572637527535332878522245464148265778479031016899648075960726543105586661276255886142357211210748909606979909349779106505084218250832315594624402268037650370128634903768779220292953675627386810273426529454590720684305645860427974420017924359775858025267572164068714320034241420757821581413822983210865227004589721432678221114367195797785353230237290754240361742006658758036792278289794921875
      ],
      [
        97,
        0,
        53627064912602691792378481071855950368367084640300567209557393276119012950952917947588581066127029531228078873057717817265255324655163528364929885701936901691070567282460567593317329125378182808454801448778860456811850545213320023779086497278280557347224336941036372011578444320673286893019145402792804055265319262595885714298039790305782419810616173487230561445944746643322782595172464733650252328375212056781728612303349021213353399408977948420402677728248969406865966817062842346367646070700201389454052969851151616496917347740873049930315378998924511363549224426726843871669375892757487387703398440721982939874549322527829334787054042694362180202347004488316581668342001551614791996597082066753453245404715571336702110681096245391551491496479299219450335379947827851219727967290754435660918663283929564480357556205186276856907707866040841708524862921326278916824722660206881157114880906947166929014584077924162656774054884189294979830097066830915518995212416699873418229688000505154124771912088540298234011214871366327181383890995459040205169355255446472658421530838657873043387819435186533737666616225937535007172871457853712039864389169453487009251068373244283954452204183297791390221828847734378021976962278833084585892213394804474454392116745197947257811750890416334556200341055180662611732068680105292862068227520551292794536187333016973925399999350663025622780052938980065828314331910205011913485843117863841592903395806275562235889714188109595944434780501046683389004010070688082341092288115024949661768391641027723805388887396787147865302888942373690708847198956372935479778857244456345937686787629988398303667280158411679980261826670808367684835399059347953171737134239643155576736418631267691042630896763836061654076032366491879356097859177540395799642737896388448900511717758417934752422259802011989008558028778845785244038825511905906904183411326124333829573556908537948355584204470361532537476233842844365116828275952520112450100233079521899136229143785286209998103295839483960899830352836044554877057426588928624988566909511425607711622246488367286638208088385292546250848796493057849406581090746399251800378845816740906983271485375024072845122600416343275271549320433906702276952350073775511290608165230995768332398531221447741303815349859361345785752322970527588911215974623853475950424697284929580083762380758773316682573083589054497689941872157176994976488936805157684064373968131407525328692389595049485288589681181229500111414022139266844555875327312265362859996838945314281834483636741245580539158492576936565051312572744827840172749848477650681724809850047117043788540934472791693605114105311235004047897081918028091606524773184647602761145289674942364161341630040012869353206156951715658581858190579525644464170580006843558981147732894277840945364516121046127301655382494798010569540122163018858426448713312979538017557768297398807410285454566427171463242152116073791208614327480002104766209308706407273237726882961088183109848030274269286111390641811334215166364617765927996960272000497757643156170229336940629417284152983292240942411658738465516968187210881628830315512279054205838625347719941470108297900636967805931832855297909995380751496261675521024408157520817236920696357205262006658758036792278289794921875
      ],
      [
        98,
        0,
        780376502554320785286108221270437443538813485622361756055694712727188230986350374193646892217632808299339507340964427800633898086126598403389504220781590165152784570965541871598640907051743090485169772077812009908760530351971721693316965346270727461824350315296234657584313788005481159570687713601675658358576034362566748197291250990956315262909754710778008965354762876121050388784620888630942826158886994501525603910155847837499472366518350192478325598934824347936742162605233556269818794118930267640554273951503474289978212245302463887560943903839536404935519777603293137299060480429320967828753722872635065069773770458850701721054946590594135363790419310284232574836946725861590643498815435567353638288370849077489675929234459720658878655513467479892730215423773462962683582602281105380385614345191349682801101155065186250783703236103159291453183159642286845402700446662559921536586657165562813640384509652992723435754328742984051241551159614394448537691386112070089907644482676568570303536240342751668229170380849663814144637781623955722869844162293275959495306169740770386244104149290860965286293340119970124807521520370233350947432646230538649061041403924836661599153185516745584438810877347637709704726486386175411926325841768132930224423759504936372103018868138814784583632900704582502374408976444792515352367490382622330716676460792720654831735877839837637659949540212319346792623760663582851671096124373055997602455319878091750541378752451104829564363539823466486623555887901245236393480486191412779607875617372278564604079912556763706823497925495849244273770922768537328814150216488329671604626939573650441546957667020970882523885995554717778979904294958182233701351773954928081738133327454662819484950283752582943880196345633219884024106857293688197602806044729969186397667185298293368960676373164839187974600447782845569308580913557267065719013201324322155099871127445728341960778224539237275543489588240787435508437343760020736078810899886534331841267890778850878898729888453895363891675006974381879841895858602476484893821505072639263501171018061393889013056450084202084460974039373538877016539553900653394598932143522269036303915061260279664198128689625801546234694499487734178667309757554529042375674020550142620820347069490550569009197618035927898140694639433972629745726451389002777521396629608641183107686464055489341314527703456136429110470409586488987359500465750558972253749929387417480933702364472129578321990547437567853035280606872111562884220136872221925156052166410802529390691053213499402879059669792608134321612614657182720248234077393018422166197717070289769609420065658453303947048606084016085485604861428403306347343977356594317644920986844824284711656446512189286837339392541388420219947722665127359035953653935537709414016249490756488424773666231753180105278478384745162821780730574751491389975608949622375914381711595617073981602929752823227988210873212132141242486749398520622034255754910773271768119777481669474837498466748981067343949003050775553686231105436715566938838740664613627904511216991837276598693156463093806538089268599069029185942113580892540477992748287268943903614045131144562345285767214655550968903556859606029910635440063974936635555185738069262006658758036792278289794921875
      ],
      [
        99,
        0,
        1419496588922485506571755653077782233786663194945787612524846337831290269734695355088898470729364813674095558433300145749621768549374090002312373182011292789913379640504390934487531833900591049945186220637997967523296494919640070233397733295916546538822112720596495368250596308584328619253451558536522773304683272244772675623023782110676074779816254481396314316957655486358085012186381421468198844720027030638931214787436043497193361077509612653900010601367870181280467943954107484798850748953908618448897424028873506512624437443944549805161894657942216873729164628014322452305897917289495361234081513890406508144281803286287341536870913781409155094440355296724524829312205175482048321307697099428800983287154390309940912683757555125158126768853965719129319083575693500089919256228039173273499993820908740991348678508670826642384592368127861117124611691609267594412724246851819405194412752837548614404743462221534664226791129647962960621757616534146010907813709848667330061462601393408067363952154403366622577630192418821814911775785492645879120718160839540757865871875555651348606283471472982240189953563112450420026555820491734991282271787071355810383955741530322365134212467737133128231032693976858874736717459753706028598022568235151711948106058191629504214074465576987133290301964118314658164151888909359849871140624650602726736843804049184313573878491398405836233324023313951818360057747607245060683037877890253533178712025915627694334746497596356306655741677698631244395558654707035457543254242787978928058902931311667430919380869055362726524246239308113843073155129740551772216961849255581571029529896121641370777086028824831772611106614036169483198068492306988370538732445349441433089759211876749350045668575501993991487009315805720479667552067821848377268762924258182172934272504827422495970417766889239015824855083773185241111482735899239369476671240545706875603388088943663541642525412212450291967668038744433450965704831294320390503932256124130185944346478499719364026779371917792723649868524309747456905361564556752647810184129292439395922741803105671860741602756511371081290307742970865326170412277820060133272605934889209749979251370733172751095574392308923191020831703545391854620503530574832867366156207736540561394470114554660309120967854838878791966984299299481992868701077661989958279959850883167163163046713048506481384887787320558511904540760047785332949278378511202951799949766249140197298506351594053290406350007885196770428182657788493417826248467602356540144987779616627553602856223057180876595867681836546215756633081889324426269920642750579908715141611048214032576476941346925061721585568882463504190068257954402361897293040212952192301675865274243376177321275207074575992626265046800817050843921483508868989257540918986297744982784365729362095279526493643932977271176402065345200916008566472352746701436337554080812212600660329564405431336009351202178615794676994005453356171187929269065237838465682673119735868348521467332420199414521945476613661001979117711917805454926403107841111024473466600475107077522701653125360632724360723801069316199368259238726831924209451270143590212885087080579563644483709834327462601038770063583134254033740042645186048527906062006658758036792278289794921875
      ],
      [
        100,
        0,
        322756156702436215174859066640518043379905522738110902755790669197869587997567686573270057613268873888485115126354432864948346214565913295462785273774627940929710964984327016238258943306195290500838447197057628000963707132414617387349821537187619078465893002115478645468928135568265546358046668514161312828285638880517472041836896712760874868933778933710103383139894800622036075046344709033140069395794673810789244456317962156905136888207738659693698734471392318931277126878981622251415631300444094661483510932736819842390648680745116066762084527217750093465730206344559966619832905790288534638987528089962360786107844999707242203579205090741149418820841001541554078656337581917533797518301843344620723191736395992249014108816888157140859042450314512977737752397793821283518833327960829375552257610713775932193914485488558436057930673336500446909183816579544939222732547126681820311382367776587475307908390886825546573412749925232598846452435149490308766584567267691049582399679713178923686185113834290727644670126178148872993336076003626827059732816249983466186218356055348322941478247909132169107588406713287852540344076019128511813632832332467191893424829061183151741982761142139322567933242089497423267198653275371134277360474407967503552332848525887129359194426564249014708341469571649223447345811328617361566371789686045567964548820934473606427763396416551068798852605359768391013433705606163468204314466016831113703739860953818728724497181741707405724874739673235071836284425561996720507030288154279860684494116220767462042034851753960039960538066450491012527153347827773300877345710103493166610829383371377373171598997643612294367964195797159889967789315444276731492771656693845723873797876804739287942179498614110314932617655593722162427518091881984268153905628218995330359966481606820846169758082914442151018302655659116821950988730377273317000403183122560668399476294852640530556573793818111989501049437647756449877046791022056002184988380235319558305020453928889410494147641306306424128636719860609592994872552229539126406535557097905770662009094134690728221051969300393403832876355399083290038969851783443671958111815104637110765272320653201181557797495396088622731186149883306591913910044940367691323727252123405669973157510230573463314747848968543630352612573352568620065439181524203016544142918652551617626071535328549307282556205257276932097360761610367142006327904580897873805726425114241655236577813013606486584256609613469685985367334989663807357536514926211617757866190809657375994389641949206546689633125789945686161652919614945160880598940950643473455338129865075853296081867237881180940983513768325924432796309417278818044486930274953929566903419668925045261418322978970220268238635035294940727701452298491642866292928021846317592795698755528262326975570718995955512253030581342500326853596732893417083461208860271814151079638234537717289813500686691280941427568048118249218012671928061543667186224772552064084626219164614856807804048581197630308947916960818138792741281359449998875846734394985652082214826977773737604062319241637098281066939244563987546834423634504644405427613844313612168509242942947681337733390468225403299325175805847275706229404942006658758036792278289794921875
      ],
      [
        101,
        0,
        9173281702670584840453716715800390544146422201656591823852499308917102607986937598262341531710167710185561166250489415234164897812976373283047871915349117206524782286211649571709866679048528832966291557237203987275445324228060103156376162725397945684611717476874845957831349255687036357834292632033795908954359153706597295803634216722323012480257082508976079844683839721842173264091747221954961273419355834413452266124879284580966858986232347843746750770087501082311954216926929837126642212734501079919241623576526563521989945177782606152227961349401208821319844565822225930997516358489051368855633408163318754279177100666898436321135848280186441477472569080553965025166382303573433288518991795164585883096269684069873985698534811111220044214726776285361776553441284121112036970437829033213675376429304662843298835572238185983100271918429662524562391031588838419764451120264756325232152456352180128498508060888050350474865643811132225000178583869273311835631305267896017464508764368723132067001227381104666035081130024320885964526944308429396649600291060633193318175957091221016929030009918383547657564775256416210420250262291786781166937681028133993985336507364965056517984005753593714400184136615160761105274121019382326474970285402043733255596543989701547148224806072191175146441640829703972794218726898052699162405206374589855922598645042983849095315682786881908318513893469022311314483568646313405703852553842990695077047052090564566490387740118784433162584749957915913926835765875544583877524059498933427225264887374700677798285181489987331519910460495880617851465215223704538071177213397358332215350461708732877999854586962706150260200763568808731942219116811857808579584829672382261197952622497175277134214594962927242125527194230338185462994731628640583588244156130683856668325920467951585967281274901081376756235753025720446143964616101653330241060657145976111967220140754840263725274561864571552598245852800713130860476235269353956378164571396321370096915795339700569756173179874918566581054802106767086606704838408889583478621807660803894869543385283513181417326330661306228187272500281348306433529385688579513329888372658567941557217134842276225717017031723123279447135277323755516884665514749752388559666962470996891018463181892013026367025844856619835568128427889274957730583085950734218969677248621487660004550569189302045918400058800139640837383700014908617073123182496413629682403692689637447654133669822000195052423424099000077228506566952484907539532984042364004258187613884338673807793484634206200260612948681704792469559123690899396339846419449637833986906707866354787167125325710649356096834441423157385949948784268804810288001559632606240160210198238589990782242045373970445778657819027532923509836469925147438563431208423702739337132944328601824651336767644183876048905867335612696092384991474814333854348148608234232130981950455377237294570238406447832773573704920008467720471768328181422751109285971642402045443306083503270837369383487979689709391512125463317478001644255661052112643476833210331135536597237433718744401263717970876872993003752557361235501696842128622145921599965382618477575191332755954102107216219402677040836139758862006658758036792278289794921875
      ],
      [
        102,
        0,
        32590043384568134610057259805860028142888113912461144059047006142775592393180579097036388937349019003249372200789338076072316837211973235224981295418974155997498786233742632260626611089691755878726437797453290108066576197824608078028440324514805091021437207690399165542429107220928763348481620494577074121416286237537786234737860722037274122430744119937478322859148847048628449823031762819803385385087956238927362349689358383204871234781002480972460254907888336512774093111813507667984254788490736650613125592729888757579586327308210098290898293923955568622349175882011594263283703206290616411577265392173939790382868308142978673506916265314304095731708596256553978209797412641879015019848617586513069733788825506573561679833668524360651262818917650844739037233503032997231727201991697844122409951966691332428494344754380302709983750784566325131945059263056756322072763159225672337697919971206355234088499590521344866007309325641238479912514859579157937882621766518297395970360154641798309992149731003588455162987121200552053452262088602904037789835509685792615815408417673337865283535264152343629858220660445550688976230924574816509708739249761803486818531467089658014350743481100632487646638885619406347773660472993047257634825923080628241544283744054543584308822065708766952910650903229554691556040445463317773961726853929452187936981333768375372627269745852355851387905043215458470409724538803187818970064171681388395627187118739143581301697471674581807126560393185620981987643065820649351529131785370142232271059571638252759133726521792466082078465963260468571866052018745628640189072050384536110060990303892530261149790541995046566202811037392821842048706061062918431042587236419137036369174850670996809038437565719719563223886157586870921210333940377893071390272897244578428461792650858882753372506223009891228415439271022666685935090818976855713585313233053066295084196513857492344919277256699301857179319452114286930738768222087892218009059328029201515941976757886979376850482012179239007412566039218943869542924071188982165325290502563970241914398562948851175118611039421071692163097780134578361417603349234032320667413863596206380894087671541824281912596429678784366188277214723087172778431130313738719966785595607876047534962140468926706434910435336735058684069495626114429111549964530050003597503360350612225064174767374270682838565381319788681822947856057963729758787360263510393825198701713736772392407585652972711620174039641053055295352676990827205171853969496917115047951228688497440261783791972766455081524374516180160384559006445501164845241254662071193871209022490910046131269107278951797706336830995102056247851325588751772905818221078852484199675852296261580035211484664506461421369143425562869615096324022253822179922875371774811097007921218850138679287580174115678957290669269885929037876256959804173320445877213133909936129439973556808262957170453286829190193872049700193345644556250557725821491465618461723662943000809258121027323477760315902834823791747326038164351583297790889798784563416107084004826987953689232584381395650574106758664959872704234386183119904164876614500735450989019352323614184260380872503793965806862006658758036792278289794921875
      ],
      [
        103,
        0,
        14472886615632120032521413572813181989296837453017105849143054443251427520167938197460799033556496493927672220655110773604187134574980415307723041270518665121830028489247762941754995724646889715407929066618264174762571344136970409951174556981607626158873013491777572372739800785220232143029029824777923984878890313390026219487956118136467319468892207267418790435982435404284960243955587932727588620553349330583670143716894080087425658779400268327635219661823007891535711630697758292689581329830589460916135150308696378672351986522372070982082204284464670759793933210162005414152639852762888486821879002116516335892137735187098056048127167195263503432896303073598730381909299386577728760327472252038714778600495226953692110136273610495581670505687032388602203427256974344922320132582472930918892369819650551139936476728957888136518851781175771001746524394445633653633468272005937806438508645191480312750247223761995523612717169452382106116050365329799132300176340985774675201165662702558145891566787840439602950034676554935030019916203437743856287736965581824176720064266850499650604842895018535004676174617152604135396424836238790610049459062962188415587353996408474253243428032140190577553066220371928523336307351574025830892515363456710256930831586921390289117984055712908895886905464511866233504873367545208578994528864330273206191278155673618499184305350364879286345226680124950946200274087500844103061590918793540541057422559674302240921392541283790873041472267128088723588566725231693361466258844396311232010777207303806198883150551343159387522447696098056714970421579444972884998840336504263836704952081649106886539689066961573450666375579030151940035525631258449400919864152289156865824524511761446789814768747226396672903863482018516866058065515032704091994237746462286242602991603016315479670715601418240027699032511246537712192315253919977235146384955332935921018744974550775462862591625692731840547230376072070718248072041215755946565602340932468730248821481523378164395502616293957591897257130564574143879087430371405177551957847747846518457676163320832830667511857517621986038896925340529750021071605419958047638268345852281304650914384499099571438056387740543185125178581138462710039706293867279782796652333136609426640900133740895428452429648568521254270673708824297057548457931989527179944389666838256561245331516673803915827312885323012549275403778340773564570136678526136398140448074069631880944334240899933113723925977034061094625863138479131230659826086283390596099014040837739708355992619190017566728991332240420313676001656607773995725889852336323898588956781659679186908574282728739610187948846020952922189728509709771590344741861001311321621858065389522950450691080496657534240820547087618081193144303160661850538009080100619646528798200623797753090816723774938031815332636152470199252485311332663694934081690240987966588823204584656779308692391015802849058604961474507243441710767397749915226308244040886811072969651606455227235259708528541363212780700330812339968985800629699151348371796132715858524827359626066657432649916964581278830349174688179683340463742992651387253012583511009671762732785187786274062006658758036792278289794921875
      ],
      [
        104,
        0,
        803406597673201171462045766612710410743974979622336224368278505088702905371169486004580474531044625208845285196728594160690209776669100699308194844645495897102674433216102472126694763156676773836725555726090253506452537372918032347576881939383179475758019574346156885417193419219213947787631905010519762973173402370395834572461507701430329888019764520379043553037958543029831757011505627691051752768601291790136895011855415339541479904170681097220435193874885592033399490214518108485447965926318015453692191433705112138718403546790033670748871262071063451031962628884356315241028745673693245365624266623140844391726100059830876151903013770574816896264586488727079255392127010058413841284801230870706733157783578637231157448692457681458164218497673248384779017118589855085921132625963125383869841245095684921065062913447937236647247622749720554466974287045049744856384380676640382648741314358970076815085941760374473873781223817203968738343225479791100356488748634130196660206417747350032628872715262706730146501792983962906475432001911444099362738073401493564592233017706824221448994380623745635820596497546386315580678830634321340229468290293918761322258060402577831092810978872943853289075927941222034678281831703056120885205087481650315458058043929436676257005439589303955386310655187576319708801281596594922761814119465081085047610580428792040725198580386680417100361393492083888058704072688981847519540156761956481450705725103101982964194410367109083153867314098104148027782287762430889227901382269182682736697644950107118122264207883888606179441751446793817278250941977277359080339129437384543212177179399429431452273030109493470633582813179219351445069071207930614828778664277037376748770456767195776324226860130640474727702115072391077025052307189178950406952786032836779548647955168224130113353914953905122032618739808095659650933433304102997018970821682233227774735347570250656336873542085137799893207744266412196319035940663765302393525985929667211343219510756221098355599523850340062350303006305404295206688903277430779723330540086052476411571719331131615357268409243858192517783733692540957215547837887840165403302951550011148896543433792023480951863996248374878492197265883680608574160181426090608185549120831724616767710665288025448275440238108766324364304803260205458080247153630609118387401864600536773762480943589579060076453030418557536146860447148204921925923507759783992619858134784558186704311209786760087940091925243241394614695574666420036552365892768566449927831933805399940812215110080851546455139130169486538124095839267437596592679607763737930920189616457399505502845155576203443373324648022348536200442646724591314680842567451249035291914104980981387646176481643909076652084848806964320718709601400325914290379420225589203475744168718536051285764883224075348585018814615442420179342384026435501520206460115594140016593879015239582780802803693618103139412807832908358139161488876792396091084436580995755362235955530608107191986421148762180731163032582823283715407272102719134030302461751984488982915924391908107330517331782392588642905536102211579965055731811162595646508718243596806075662006658758036792278289794921875
      ],
      [
        105,
        0,
        5574753142953403053847215121026541434342852536047250450224012320179691643891803152875956266084959670921902076530172466503035681042426110406515465423144985123307254245698146902593673062254674270201338240752973499699113329073494947766360121863266618993136017158227374820755199065292106393428144697590000935714065830516473897947395596009622749212859979686902226190334591019451727739642958117564833552656522440763563693720294424071114283960264072735121125491990086640438186750107575238412597266559974935636795333237228266329517986143558721477566957525413591679037428672632795744522794511670308382733839037497067058317448187321608367759694934232338870619829055094836817627679437827600104299300473682797805841401944645558981108077099466705168785977625248828019636752047093012092772337369747264444254385855030254016911065316195744717719106995291640242270988471391055953786087882150489875111561267151157612431717866333430980468963841477121110522509080238134730573678117969318959368890774216454629772806411874519708578497525895776103248632207327975581451442436692229874707278261048178885117054692546423440430913643302907028453561502668918396208985549702442584482978946154467550742612665053105992985656089965415617233665250555577683787411023989510682756351760448543309231840091216433541281882569424815372676953240974673140603457710276698852728699297476568421974991228983431021213001683499479550715898989788149064802821433735801260835677292034668126191787999108286706516485903858728615706309860539398209923670729328351207786621525118815515832215439901891742986814785427828318646185487525839393900370131061593564374275925993709585759740396786060942908231567960077045390018575509491954551448574991190527798719802191910389338453640892151852526452932252492651003881303113221851703160402304064087494978456146284992573190392291440393418629865607399531275355594933708506765626849489778567020013276644149863631109643473364635129077049754806461782679028259478031917658888415639500705203408473020917699719352881487649383207912065594792444820784520927981207329298910731246194975025002835465716983583637636059089834769978962253048061809045528666367607126016973386505964225258877487307703616854367815462325179472818531169890584006462648913563831351264018303352692153647938574617404470299043563268987132450186660762417073991588228887029068870328403994442023697693532154199026356932572922897369815821972155369156614118298777569214208985332703985784102858676053317406109850083941502322986312586173751948137074042328518168691077159095801633528986230977083860570413651659213833740798660061134309921108221155456691597599660477421632085367777533666771551803052416879347321853038653287600328624749918566248165885571357582867897693989912155523619034794443343204060775721853600359159603407930352119190365243522977509034644378659797188061576841507132683165315012567702486289112412580071155754381721880217207207227488221344994689612692264922797634518392094052661953774803426788730144147651665462470512110365563541877204526339913287099270369709637653994630664107041878357128919552570582148657489416213833058218733699331046668259560994062006658758036792278289794921875
      ],
      [
        106,
        0,
        4835327574928310050001087605557723805773967380943236753115778714839135726298478809193186937519289678792878988381589175738022803859060550523932787078892604851650063417078003089178973584004982966524313381048927567420086104729656686811835139388825163635291565865164206054429486585922147516226778401269598591500280055967711516568582421050086383229040176212796686322795259336692534339401117041013938394263714109670237502915880039044505854631673884891639994474805686061648229012434019358292455214745854621696178009277900770534271919577748755588424480293085527724983740058883423528982626630889451742529811152856739957320379188132219285738648021052688906694565992857901736255535599322160429683779286879582052665318320060092283856311739809035255271236716255917226069955798782008572435925825190457280216755670875136819818204333627396312840490081457271834483321811650190237217027775630394120557747819318843641267012378575388916727895470666056008916015076483211611278495479582152425437759808508299095827035625564046012924228236873029052899686029081929868568935506262239989029011385145919661846435921798621230341380344774707531818605716306469199376727739097034143867029523315670043596517252028623622775470884222589529182177210940376763462619115093402779446433989924854326547307026984972792682821062019130114901485356756676990973325831294239472176821614357709251737718981629136178682650936867629202183297266409601427300858245833301358314813391060755288876731688745007892979014563283792202781927272621798529229647588199835784863574572304009849059053297407893305773393936581175192080589911411979071791956829984033119100598414941223067380267471451520604049669475896526110087051879650231637961553294556488780204232937914441573002893107441429147042769991917411278128112932209832750712843797611612876912385262493566347289667922063115807195895144474639622033253947726556458964123568856389528972091390616004407315089255093663507972505962016811920586394227231817664294067748384234957747235306963209234399919657994846534687130441932632576364662500019733895256833323599738768647242723392964917286335380402409832604354856034955696035225241890129683961548575203989350806813375020209573254457929506662436367404042038731196038325866350871924350551228269700168833180631196933627495592230825169403322411905887164373647559816265086367755083916211239812352226075247438678189739763071167019225206089525022055652706764108615774097329282033205078500605347309367202291506777405206567374402403960616254719756188513042191854582384737452589037352401229268779676206559015720452388134877751138392224763381741065457221503280990198846911929325418637552136303169067057557317762980988034818746342175421602353667767022366616452794482104994974250668565043369398173212240136931031298227009722604962557334039012718379978012599974307002028037304913061794144768978115573908235876769734197176174082021427490030084709637880090319424708246485686453700200698314956407576405852251420044437397343786713937728911298048642586054385102858820342893209840045081957931957599114994797042715002082238319227968528581465191981550295784149147266594062006658758036792278289794921875
      ],
      [
        107,
        0,
        524247266141604147793744705532550366107615292071929360895720714164676381495059673325292535350742602642593964744138540203622099200390911070810506633157601542381737081432864678969777310727246916632311182459408792226898943678433938274005500147962737408516060052695234051435124930364513683382938998324340052318643605510149329987635091908645300858953749405516404953609442255278981413940173658911664687240806694766003571705658881756165169446728630205983296244917009819009071738225206009588776831661843592618678058409376138186431472037973326789226672521910837551006187968748949397510009278763265322098903592885873327670618601171928063277546984795382352549346500366049541459624777344351230728737547830801201323300046790897743183963794369033151884224690682253582635535410750074012120797195126343043097364130661559865314499144096970072399139060184471566738982469963818313457782334956400591094546611864555478511195450436183035764586683569527831795047969676834796749405387287071315803847417830894955185677326570725893382999419501828458123658341341805436412892465788651328302311397873492584724976058499927541398201458537325464283304138187896235895258521812868430710716020133922233219608060331703589526282495631411984948486768572722174925576066283383612052324182895661109746388561522678932317802338169932578487532924459246233880577867021329920979468945306144891827105989536307660989322981878967404505662038280734454696375277088205353767820047984588761365495688019085620390284239699434149847649410507172065819822047070273580238771313951532882150860059358273859965494332016366813563015976379888318322166208912681915272595584802505687469019027663531703289088424306110924602848713682215313069837126342710874036981368884841709462688321648069169148192474058610088954255878073835482118710877250433315595653128032572989250669064187303522371055431744917319400934602446285200288955438414338016197927175486468194004212956647032262989622751672261832441351934070244886563490659333553143937049857566501257789109103626917975392055596900095519993818691217457026249917127794460813343685101942214697723884912765085657785780596335291762021100951692200562671177095998659225298141692354087423677138623743788048361696366210781999536677254929114747648327049986365590082720470020255697284407330243321721000551826732999500333694986533133613112415524767186987762209629830984978935017390532023301669111633884059211166038007670943458018488109543628392245775315276360314768594185601490278007740815211820162281450357462365750111299145963580147749787794708211174132744726337361522196270614085641819709919941847637955453208726741204097283458145077609564181852676076158712241624565513260009678879519419305580935354181264221027512359421929056370960473509822657032805480799943566330936545909763018951262878758100510450976486795154846179581202130963709831411129849264900769725320077187256449252646933019332148871606726469066190336186958512564876251878567258104885030168123334700226397208516147973991008056795736011847298559279114929407544387732004395875918509300290273451337871635670845762901282130131897513506062006658758036792278289794921875
      ],
      [
        108,
        0,
        7104875310877305148764762257070808987823876613664059505755853591162682029137861232937897802163491766680493855602990242970912431948090502992033112533527516978327353762690393196152815237539230105423317042045627565644219393163875960971764866437978959884662082406034177468102379050584721587157424435367826387209202453604597796755197070455074893520323502317491958033302785204791413571662103601407093350678172863724302018800283037297742983025880702677957031095042152773410731433046221579539739985570481581046881573379332298153292191975262791788067361156497146043846676982035760777779788359833997069244423330914004123973705632097613037800757520312877496241339626573235467547668841609779363892878709039026678105291355054786720396218014159450542604503059428675301373895516995464320273080589589579185571524396501461110926502947193264858896059964535714367589346403856775831655667895341040619342883590590174352127336900971772818724667234713618771846380654279162253631359826400488991226493473564154177200675447591890372225229903905533592447159801519327952227360339695717126404105566978410032166088989480626734576476177097371855343810318290148491391206799047234238583559915336853840429710249492480696810408362235223625333360452618517185257383278859029988127476084770115422451018056001036381713879393316140191882029736918983518583916251029925452413204249278896603669199023657678161101263739174185495916991514531752428074507464213957205714972747691778968104628658145476117365692781158228697636619242768788376224837029315708709106387080865777837385467494864653423002206076208940057914413789935864061356953247984626642153862909979868694354715185741077580374710631125958502180615150528017699149105616965778697169662629544921927493568869387735539197780734006129906493978076024852990767165332367124210692569325493869541894242779876958737019298241658305005031831927411121780801707959689495850321578345082401388211135475287338462480220450481202842415545776239901839916460426093015873114079170015308820832802212888190227080108360419697649302187729999791741400488328471762577849486150482565134006011168170569454907152166086159227062053630886677375118218785399862208733426423967877840836281884621479306739951880942406338154036807128612208208408601574273075788571367856915805052159267751606917437705456040740591754159344650476132305717131052211933624904971553344040090936169385541146878655441789140469364684447318206256512454043543271044924394123258122460331564339997478719382931838866988572607040842236897422886297124601188285529488094040875017652406620847519011631784991732194216517384524749128146098388568154467899920921236503239918602871616597563248343431422805800585567756160007362084841730216385007418221589126163736371210485146777410549538846048491783511068410177656044774523049328492760307427130038657850843587328803890853300050781893835603965206658177674718569945514688876884009707797988163759735990325589573537270230741097888650989932250389228842405322289562659785806035005255500330184258048173092941800320180392026723931173909808874359569702782279366412322062006658758036792278289794921875
      ],
      [
        109,
        0,
        12036126948882487478651598900030841207202978825457383154851572983359206230778557688770383681528955216126512090303438306881943453631572584834836337331061805789955150023182687934860428028765975131248227168548919769254724698651359345575496365891438684119845447560523807116656753787544758599232136724136949236366844213468407109870841650828397239624574962622327623755400287588249348649178155442385991831337036453818238077796219457760365377066559215077744403032528438494995538044583487922480353550234948777926481078360402559555993575116281002998613151251894460798844375984395353382446110585239503833717010368785501398677095543614379951364196559217160872081068531797856354005921593963621013956742847803426223062331710901097223060915663427224536343321250352025126317499673713129658012645107082073986561849250582785394362667266878828589870964084115533344970510525493553510531678761750624031644436015355240647447537450942279917017995543875031960842515766275491829352895734441244562928551541852745035073741264445753440290986433238901046959359574100010646594779150656034470445718294914895950577904493335202756895247589109177671185381058933594296032831723572603351727113606470490875664014621643988377627237436526445119941719348982703021256234082249123637501783077303376183359474637831816229870164952557399388096699031522465250314687302597083323192482168734693597790153408347162199379349343068929469516159301935101479138965264590496668947114782853469647011507279700643716617195354640852081474148397712324189944271077870267623067605805826933523946260745306187230182451661361752498993357236472912110627606350995898611968865338904182271533853620644883662487581651190368758594768288671051676415145233461103794973234776598560543464092574318017056912593203857801722445780077120796301703609634303641158526596066840671565058703279121803439345470788403629259790470144685915647780388630023079953372976137537289058171472790709909187126041975837966342295915339272071042768305279918590861818624636891316579234023436973137578099584230357240808545893691440135180009670778537483242293900626307133018685549697466783322573835121064317073108465564223611081808010054505431333931748665406174569308940332833882406965885628512785510656787774953605369463631630990469208238718552917595196568030392182649367669531491867725041075567586550914475729905479574755468839169198898939867875628026870332438619962800565997709633272725350814345584414271276562837169833882741100377420288620650273420840823616709949936456533766203519154475961611979377185747464651912242178961306851570816037264104577086146195234622087983828280402576243117839482519106704662847247417247542775639073606075777208413106821095608561194503967798001113739464140716443688787466478872439724027027547951220005531159051007248809632241420094337220080140913977314583811786554723211284164265495187317787157906926796580567217636202821903243937122301874796597825629428851760583005800964603128365428045895543343986822799611638706088897409413441014519792429698862553132225545890859208054536304116286695926946062006658758036792278289794921875
      ],
      [
        110,
        0,
        2548749020750438427553643898852629513333852411659443972756287193696888456830631492397085063177601931571038076144394623324428899248347880387804316625606451062854193806741924928197421470307312977637749799635243368316545900472316545514555986909516897197278577126865542323408737059095453974674929313637260088622539187155834661512132764296456123000247235770584761397188800713698600427640530425713908026284347070050762383026106914755979945313506207110860828621592342582841517108734612579141256040601877017478867946892981477176250814940464423812749958026665473300168122892529344908674895917489595450919524316567586470953361139329260329187300808558966563336221010152992562327110243976398127058138446688547425266620339242419501616261036639421800056548582724902714836236708957255383563431679944810207266795378683604651904044112056117135024487000277521003389453262655318427672011286688648701532089630493613768240802087080645619121557453675894849684576501913398443779174691373257328981484895390867838117346046584405502212449034987172259476709900305318078942573304006112278883542296682260646839699748066006023464191886259412371432142438043703413079414453222421735263196353904534045391947645254585544902982417013611779129863401292727047370139351791755305912757236848800692212967017610141495064896164236957131379374188845775094608165070593379550330838941434250434983004716344152184497086016507537695831378359107183828326369444520421105195508845782066489981349099259218129797147396990187401151532341310961860680860566305522362140411186500805354051327664056676531890154199707626139888392093766632215129947560194192565027231392842630082454987322375442076187297749185826594616273855923026852356504490938400057587303392538816666033801292794646621912950717695601057086385561317633238895623232864643160111751090908159087404131299904950994734940239224761481121738851732339233963480901411065888402112598900301867122488062268552001648353142837667809944939843851113399978783558909565201062189859373404462174970235877580614433373812374961404767937024450596884490490147476641483361815476297841712484849853852696380582437963183541437870480292065472821224004748072194262157150181987285414779052038123799550724705867960201889830247444770657275750549928477399615873077883865731956215125311743063753904815809353794518841494588795760459173354310428891135611549252668887432123304282073255567369618412736291946439162121144576643338347741797179618844554257351450901482522079563631562520669396478099104126821519626153815183983270100823933902710083194143471568023225808846860072546080416632419917096346429034381175205519313191109194303830972587221161893460534031063694806332363791595087273871064756852826485120030419551615644832652512813321790978888488998439813901726069983411438909868941188306155157412061418857683283604460846502349631228303931453669919852693759942216476861463873267864888305369167036787596206181991286033325283365054845539649694137670234026242209295246163430848007969650665835621222214003606988644558665149111802602946062006658758036792278289794921875
      ],
      [
        111,
        0,
        67464824838323124869594955551671890801332792345562193789949929525512444421560667060133680388538912446278804051028422624382552071294678861062339442481108819028819973504163448745316789715343224922840971752083560668904415311523186999065012693528924669284900516078127569754701869661846277507502938679228652453954117341300608167190446165817321688952561388115886864342313252608643568542295223214949268420233642938601528927385453336512149583229932870706688703791504365710230192211143989417826081067116270636232543440455964116883479057364073470278280186965244982863595134373925524652402069992824056890451975060238087355117412066789645413746774462078434551789633456537223997090399647980571346860169550596052544060777367838718841563658568134553850497235135992826949740690286678619896078294339780283154773253188835463677080808236077059957504543626257526535370668321662373359063042086150997194707424382289819946315293622007901690438772389050065769589082286640044880867005486258673440826816711383158866208369394123577092509788087106410781863918790853601207608926051799194155731962287886805779004034483062879268360254214924364588787735223912680451217666778889875291913472508699999046534222968950808598765366357363701572406988175289445369271281465553153110555506253938222629994461132765933189275680533003595048832510649174101641034255017115488821143563227517196806069285124575061946482075523213596389730549831250353810347383606488666580898220277092362188667457975405518147148644366598452427004535758719176068179130709198953516113544154731259321380812008892757437007634217105591500975187537671880022195584859963545948329720516912628475798406266830582478671443274806640538231432451891223801599388721110172365821414550610423979414729864290719544273832470199145929555699202224782197657809889943816618110366895861885396440961870246090102018400550138013836488699564010624448015202728210167595086937679253317737152349724703997950559010683949556289316444011471674404251272302735920330898720702776424231266305808079016562815071152837022566207894267099767930582314504227490410148935816766917594075770755845185238314517160864537392788555789378633169478095282092559665120889327615181288525599191891037618457657564412577367594272627023024928283418811785947388764635309850963937548051836207116495865200275383217171671015182322244270280829569248492467965599675458775549459413316205515735202215769385839037712713021058470633477761602563443986716955581892897722662470222975202373654650258972717680166113690625519342064363734899769521102194419860067252035647027509995017922592364629725827668474450038972708351441450714851991228041844080176038820289891920701260801807035573276279265102474916114998120207779908865045043668723997803604890794720294940539258572818324768331348739982611394303421589881757568737500827734636543027732268265663741894166712114746363674695549513771614079356844847398849651068195720387207509463363399866413921950897666375220582499811280174409634064891533563522768741607719101610930369546062006658758036792278289794921875
      ],
      [
        112,
        0,
        223222380529194102162418070028768427438619993654378802243747931766291540327683834913391711602531140510206292692234583725424875856080733966283151292445113686008798517212554034035533742888714259888861589729258681530363428571722860572915687785757211910114380251207389450599706646296556715111806068758392403327894461960656525208175092306389016058577402136524019391531038742089934418201282812636509127644103399234802894719114690315913075420457033524167801389575568658105968806332411492407571827323405989293098335503421198923447672590728338434934031476116955812821172157753405118446178272803490829637468953320366035763847984358952942819163357419346120892626211676967895561918852795356045143545757386148333614452618487947183310343093982842204072310970328995049837091517381398714993364241486379054762467086198941746284804106681957151867049789156926924726534807211606951993808061787204621111498167537767538053427979840144097579713206984992897400909297952270495228677823050276065180190772997430038720285739977123317904262091565539638612471362012405941998073569956017387687146557635563792966544816987350497430254148143130700129995343960029716079051157412991897954514192593047967103036316163161886617542500635877337018213501460434355458251730468279362046300396298049530566699545274546080665132777571493413623047430656243295259763814219467851164734188148739216760321101542115143031809381448575360056319516280931500215456428309129326334329873523570316901227632922886757322900719938961168030940886968116358348353127578609784589512372070999095939624838250067394105747020684455549150250920730606181553264481374804753440747932236443307820348249123873715125226589725640552752961210913027668568249939301870372077374415750370835192970832833822761672451927897104787980984194119496056026012772247714985748879027024872590938059351692351955147528735237450151234201540019302724386766310214284964974638275282283183083409166947991866668617165341374091837944631862007984440123693470073533921759484718517287243154272188303505787199842180129223373513303666382885502734516678263645728536083314010149247070081569060809199593902992676449361437415069383334743222906652836268565144410483864813688881002119137219776798583154233979249251745257381417683932851958011209055210988611036963171802287937177926618057808888151523530285731060345463540007412905657080328544775306822744183959170376207892612794714688706336989801624693509934190723701105482206942797006340591916567324449931849820562071856787440626528373307719088004785606630549597674082436134425982241949952270927353354009536116474421291715078235534669868181490501799659583122253249019320904519944379823776556142626331665795514306877282507391805948882163659275275662681859380277091890084410263153158044958830785696169787468866062507205256283740972696593602673671091128494023725513612046742504290251356596315049570466177061121730787815486080309174470060689694778529536856833525890369596903030913770794197472886597935162877798266379421596062006658758036792278289794921875
      ],
      [
        113,
        0,
        92322612709346374342481404494262041306659805083083643287612039641610154203520692448037569448333445695013540514890397760693213822196661832769192448497375764283627334537711891664806742048819804571822236180126627742118534337388460005541231285226361193450900451154073852084964091095240904999182568618500405439904344091858101875293282907447736120727402315205848424909106477598679154605848335035241604369379570332071384985674629038832355749213311244550150858149719555252835030310461833961852657870684956682603485374368759974628484016995201113322823214539532277686459447112508808714040004971063825712019418612688656695381399189068609200162771613448217746048414223507676129073407771885644356391599282169452531729650371956269876492674164136410390522823424189431575808603641052205055550163783340255380222307217525273351727875437037879164474591467172566357739639811240184428924945556117899004892653838787691462711780040542347319889947680358852881098068252057980327042021700328588276023358505801028318925667193825464700948938840616950227861278130960984110438009542551536128954369850479584030048919639937060093388288343718406688089541029214203846018128109685735486281564341258521510678429400877514194187646483556758878576030210020003009633817180998280779421901944018455751189971198359920167069630695541782684117740993543285459964564383359393757734648082832824692630438513175771132898588523612802962394765405988742895424878731778856915002309094436898458270599245398583986956261539246778282349942017847000863740088157417921370794938276181591585321302756231657052395906452123853921880269876758091095731044614785991174157643295836530206820027597564327564254844814398214009427537307325807848947694250658514290305734724324707752845418977190319502094893303562200492344846881372678647329645371376799392211175527292192508903829011520918036851615588376375300706221241698161591352730038195750383062895104086614690396316112118942157563113538800897563991380897633786093166490303121823243500720521013883118624767580228315827170709160250998160305666033352117116336374252062066785507291651889656655908774202213709199191826924182692201365921875864970167357605455545646972966160924380526581098615349730166482637624920402261397933611978226725090735393923371229880209240437329072214961421947656013824311087324555752236375012817496086274782501541768177030228074682621781384089391094741703640905103112895449164986718087389836696848784378962636311075229236369754632296145148817131315090098928046553450988408709262540471940222389358179445433689632517726507970888543264744744818355587147594116391859794719529939509879621965461710887456646549909547854691711246799635273983171119651915769819119412273379108186737116427796800877366600867934565554397565203477939483410273854053399460585198036700273409064102816217434238331431461755973252243192404933487522657289147492022757234627916082062893132177147452271190905774036238077805921992532209349349558984950717420902292608562006658758036792278289794921875
      ],
      [
        114,
        0,
        4772967203893144884306246608720049294396084012701505862142549190107203744504076004921531292793190645217763921031278494809121763326472093743633433647981403792154100414307610335469562478876587263319424155398935559109543046196471502506518340491261159812513457820246955280981063466930914212481198701317232338781536658641727408463738018533460182403651234052261037254624715497238494050413579622222741316686673403320451099041913539455989162190398607808311126428769313054921649577177856469767545098033161100777117068906668765330404297405014781227293214589294446550481880646323274989438529908124290551370025077387767280501462375021596676851923134645575099363708644921747429471837241687205453369559982659508233626677034716179685142594207170970182022108748305770441769117050128854621747658410768061067999960376923117359085908925988555304412114160524503342774238729292788353062016288179917576378700665973310966098125524350006357814775890413914032231887837870034695331514021469270177908884284137304497106856308727995130930579199427764708478201562220040890152433189465878243809802827632504113936346599702051940798101122145073931255970766864331118080428390894933522676975687243781801462899637144355293781840617141582155006386452146724577734345861760158531131611948544976903802881470014263565634306783490741982346918971289302135835503275576101025218167070514476090172421098770559800384931177548670336961862040459409346839465201513295123404656099167388666821709588462244999578507466488065978821181092540955982057770697795871479048641654327965698587828430507929165044815772454827328163346061507752263072443658463858027166009313143998494868138572509279146833808947119558543191761022827427427850418150460044296602289174699310099958481783280238170256992768505389999472013891852811703889206553564987696471974331863865012845987349874921390446121526871427204000064079439254123728057356728468072866029585330548331789876366266774069760343671122637948388032247407302199183960695658977324723971843693536103898545194728366075811604722515861816121238165703937097953840143309231407815757267739142261351747320970360153767663366685641338580717403147120945199505052323806328000469761099110210692929499881204364324322953330071301270570386726579034540595782394858809241914138692560408074812388859744309094124496634571147606598419657049312549928990541820832265883961411031711122048237530312727594303279858699626114202982940078931189086788776743491138211644589876709045384929445423380591627232384563501037165132908467121605905084466398115844497309825445310421469292580484303216471768386640065791003940084807128714550674437227277832997573903636343973204781698867109701795648406235823569308258268014816305344688848410634639937082366515470342486963292150699698888165213117221145412307766454100657538471198026872259574232246151552508557613651505849001356313419817625737312271356220847813100380236096285997700686989136596700996606003595766149561687006658758036792278289794921875
      ],
      [
        115,
        0,
        30844577505500020191578006377003724460728260466834491548457991324113607487515562263369459730919044918532676885677684487612594293076881801770911779158017718640466420718815044579169638259105644603412275415278107950556644737720096239231185945850332687520020972041497432708408398206959833541802239388346904593132535952316893096697959446362663552368137372261489071131470872218893086086588165370898805073266242765531884930316940208327609643422405589878847146457717929534079505975163435137910630924264069943678798249836993515138448927864746769539596817471246895424119185364010081451084314946203218223660097408375995640015060201816368573029275853771211170986236466788763747576402176785402820391066049948297057650155391241135309971166842023540963988606078145604506591610887285744766373719203496830745036583312464972304819987416471358597860796243916644420078672982276085408050999229476269587829710930983211724138414923631311265290955314084850916034152204272586710618651359192079584872067068744961209727036085031968787665967423420693615699394639615843805564435732303136296493442582625667613717079354489691198571984226317614821936505645141960163022241544930089098893126777350157976814913190310619717957090852414314247542302056659347786921623003841808151453319062745262091585910267167532192448191308976589865691606762766866069609541349318929164239798309650113216310060165990352786574637113299203652720823797443576957521393451582952906170903795933809361574003784726080870289994531300962073585139150766483948010002604782729918321231675141300976329494533106974826090823293794948899250566190151892187977873491894522984160779072505129535109929091149105284849584686004689736761109550704958117530095124176991836772235924255947810076176898980471335053286812334337801256379928326442634921526768099746416280181084194004252951431910727715437144098425993722188757992772142275982469019377385734047752603236870633259520179258674647859225031093894423954471202217194261523094911947201253042621518090356254865294206510620801220089223380250491940276214851984337534532558053289162601775360264901823636002297411701331328485527986311280356657740863313307811037517611558815843990176967352450520404294190634427094888395302544624316718553418864202938747013809511199836169276393847380610678491071670155913625116989540485108822150705660201293676843127087467320592929574479395398937630514135390430503907644604116232801673764831021948838598318755798423990939508565779009109879041666803849912789362273314645931047680649647092519404202189303168812778562363890858837006653715014059375823751620914764267469805989156239522421638049688903319955764182616115908428808643772183229149364426869843981040193680367041407636309160472637610259267565358803855187612822207707703945261794727853204694488606823687120462169614759786384534389407899203301455015221502932967061495391972297333196039064039752242482843237506362031643311617799968256658758036792278289794921875
      ],
      [
        116,
        0,
        24916050912841869368672528084489234920313729895310596804530853664383245548447394742658226005488377994713142340647633107782660699968000484544671689886007824347503330968287698024368909041412945719016663112397517286049309103928957906895001787136290026278090551578691505413768011571896895509197360942428364958801156131132469221525715779065251551931860236366543792150643975578122117018958112471256096444597172119112949039465732218607217749798969170966320207041771149980359432406560087278968849700981809888879138283097211672756369408959070972842934017510471400104526753309601979663103615565666959909699092852808767289654826359217871603989079471376942845626145727173109972501582557632348071398734007115089306843020877767326947155660159600464576515861998891069597869633321437651994871196646884798426943349109346892316160715332742641624959066982711207841312688267386790424737147827198706788745873045556409759906950875474024001496629815460361010558774599068467068531231287833417026539466427899745079019383427428320182982207601281817995366914656056782903046137236502464296485199010075256707819120330220444300691394785682174724426695282556565696806993600541460186150232633035341946835064700307800924454325860810010538072305830201016294828755205679887125004049897261609055974562370434137842540873443375174137511443584549403161810514396835982167053072394234192018439007864456286491467830150530033768595655267729587105690293770992165589549691706671495277171738024990131930581075332516445222378247810881698966413231069019293041631723092526829125581872285909248938861958555534667538275245013468588531303465537797432095212515615478268576846927287703188158133710870878416636090122394146654548536921117707086378537202504823820380325652248139707043951485556077036454071476395151392183377325197765199826394277579316946281584920600921695237269453194950067520219863428197583126103486560239111465466337363389857926622460414935649076006322031115561158269912986919774838027679219562683162804229077593004560311034882470431623246233567799559425957258568805400711152019494823159462083059652261282969977973179426222258539133788571301682595543649735058546882473983529420238951753303370271790484074265229796324357294150575725054259902701560664501506965778827632807048906590080811198890925450929041604012241013133093372873745334055874255376979074617470013611426803044415796917704360395755055140474192477296437603938575219014928082730621266073442986772438390299018159097487221633762902522656546836016204839314203199168708585799644896115244791088326943022278007639098322164582876503686407888719628643871613609577807520760152847536590409446479504724141382299400810220130137094391642195863451333542208761685941210656983744670611071418521383658609674728663694269285005967587053394755514663582844865550183180142494879392420975409289197379140938486004080295480107332418209300667596084000859538569158758036792278289794921875
      ],
      [
        117,
        0,
        2515878055179541871897065764191840203531624703051013982817686966341399740049528121482050048428760198008736433085940537643317179947155452817643898812331434676843746291294137612308135171161931128431919692672043723417774900595571446967774696667144960424309327064799245712403416180138079330486813543164156083610777811147987808429814445326794043870417405687396845762475687905707617283202634366069950220983714323104865065261479452696502375441813122733960635586181751412428515698894506986357383683827175708071139204744927731439347072748033974479858767475493153430760428786300124767279969850749675695581298701532373199214833761914074299200359394043923636789956516687018191248167091724667141981788955678018844991552944792478504398863894927726221545087497938765277007718983437022874405653190674733976912296229654496466338943421430793259116829289148657931698312217505583153930145103983034792966244796232773408521221633496928542917709917850579725204981495661010748739504737437834042143708916986991701636103902649507000947962654419270021850989100249644382089851180792097563089354146078876501588779429745964165782970616667927678878608943639217218477035983469649521666011851440670933412786275633948688595757022718836698935944101060684085197123097280027011970732807980249731807512743073520223777339501487878843745815316598115111188561175339812619678492541140811868168121798723581606016958884411924451951354069492302387030573826855921455855943123666023408503315707537453559862354685107079393249961011212361344118122307090387701770417869530818718611423406949585054883809794015316344005227874484814193133991895580221786825408513060862453296502787168393376772904106289521319464352463401458621905259974584839772129912568957747803278193107735644879973990047151152391476165637459339310393444982796605043432073864594716974088886208792785081539403791793485447356315982344578382424715453924390713687223672302751958175789496754805663575227333230839193338302690814073652739246431851128796831748031847996613405369869084081518226081297678321734135291245675777414746825158988375926462810174477603875620641882886220970654313188943128790687165422579636827129456040918015048289665627004472077488750321371203550190078976111588754029075820334236940332776207245801887276459075906508191685614318147225836673316439091951662285807425058571980424089853136722745580918992376022203882844129528825089832316431056120244110043797523486644488388390149378403484002892046418986489524307565920483193491457970297137935793642722865474466289805505505659450678514245125126221075875384435892960040805212657147715525396616488140178433127741764166113382994269692227654063971047598816189043768228650677260392559072005055309240382804810233105117261930832998765553279182690817324329547289193051244750346598055997678398326779884463451434877800393631452371820532676889330268833896624431147283758036792278289794921875
      ],
      [
        118,
        0,
        31754837869608663908971583997005108201142091359911052012540462463228888352977257759637890800829882650063114510627059933876338242323444332428504996622964354673872071582339516281142565504063205717975209792421726673828298589446745665517027860824942966595586052598392778561136734954924413588340067394633441964418495406984809401640337239403028858114862084394534025513078883533948388097080935520790754699451730359807127276145322155645537558734014430413704292746126651751452593632245761688523046982372235992522431775967684988161786182718971498621850888133182224318327641902816266320307893293806407376091349924711568864536380270114285830254311425485859772645746292879266783303930641983694009627757743174996705891368190486065267638903109857559362383487798860057305353280176212741971146315110561049622183961720972610001190889311477655475023778937385114707361779813955408701367755091939913380860717667502195948655707088218994218857358676164497922450624751936231580034215975181413302104008976154968233450308747974800930543041514989773071421096389383361686130627095834581207634626178812051011279032441786525000046884701139677616224297226144525068065014327663536997857422181483399810395634016573707392200747636461662802108709720882218884434465557809309459365924938093030678048162152184449173559784098395189241330699965153015846215214666251793581055899470586527632494967320497297932080275786116775194879183429215695933985837102620579727609298010602983939125038498869484635208076408451538279173788660544394604472358154282224511547047782459174596216169282324426995544982474276971867762894849651009351977744102784434543156651537150327537060001305177421295056024455837687730373614355085621511257926602327181368344021213426322521790481812201136355276677709212474083858059882042347086463587323876555301758179615268257599653226093170809122691401969980148301444831471447287077493087529526183251347669548137822084721120847347445382403467703227051732049055023119567431608802102982218423648559667257332601444136775867882770221165679973401751837338868899898815445251838092440701041120943662141095472906474525983094066896559719158448886803492522510602379392032845719758663622725268165719227340976456542335118702385260754197788539491233262270818574614487284198477597996317364711493527222581127809280934067509611373007747656997260693557651650937250666980338035927289370482622226206516947985166062918266156848027666446019449572050213968104584145169687666370883808464182957901112526404982163577714077637631624363462951088980496404044588184067518762763947215831820774699232639628364147495238564519806863278594209914364333850759200792837006746263996296386953456467265840736107286799423190735960310769083076838143931561174626378437286093678259274135273347083285370005448252074765614261241169980925089341430895145822595649978565654291815008036792278289794921875
      ],
      [
        119,
        0,
        50100252514562278747018830064443862374295993568719613882379369040756122706935191580952690200326354102073940763588155489850155558775642532285609471166102339439374730129669251016831428791911903860970636223120900379838066455417486363170485029466535459866197262131031547302994943979569195955891303573048899844198402560131791427735215398944027830071679762510123061949879577524364520975820221040089917697834764829333221499781377657304293147646893841422201916743580982345775413856072022185160639987157040654671103586891998175715640071149778314708244645606294660519663091603986214677055880633116337037317917567088995285502864756128938730413912398620102610927484592273998054298701347532724110893091485423898861848844414543119184084249903503293390660323250935941187857740175459318947915227305876369721120379437954016754053557193639413173941840041756907376437326176272527642034348961802899483669292183512222118828003742597705316222440750109360356675734314613387249262961054236745227709285666284999685533686200591250192661486637789117955423376577458218676493309744961222749353100122208796451490516411351048815972579508920610412565193946067381702241782977969946240735078261326257023151097328591706110732834030804368369160128839194186624828889816932351617807253365665299886973215700530810478704648518745595582916764633149472731267976842647402751288691615469929051802101059394664447404397165003219447572657328757524647985157973426463760368323377253363351908098847750210471073042740997884252777508649385465131147264283612271349127658899393823025286550778696648834093949068345824351221811613946987579374521789558809225015754098641141689137345326102558307424803305585268896982403009375317245515963495631167665959695243605893719281297293466301666134805913842312490342991069912398009388621370657725406436948323152029757350642022504066862706260637570182643140902506703928050142623931659399019209550454145992949273517116158952620395202509552950659555104418112244102775507629328278860004489886538803726152479519999857930457250704109748201702915043806631789216388911530220245304980516556147093480746810023638311682457281689397598099756854517966219263972399008679310454848995869197687221259488202104497314799671090093943634475829174780558635732024381631793477567901252459716844101154140806937708890612964353211961112641820483376097913325716769668814649296358647610206677888280531135262668750907439181660282244512122734047014493447763141148064942232351630104772361305635733283945055369216377221420126150854996809329035275612235774869847710739553054355372558041373942599799284829545687578970143273804817028494268982857458403955346162120838554365743155388270119468880341305943785912274244311609875013632549757888257003768869047922248658871583720420445540882300874321568473715394904589519050960077947820536792278289794921875
      ],
      [
        120,
        0,
        9880494946368882429405176267182820342856068255267084543224432624168883166564954135409812005542082342298956995951813506465491255163444300588705714963196509468707393807634608883884712541204155722077723821310590899778951716493796479405561166572248128997950052916797312839981078996560838504900866117891519422742900433306200098101848052143214251306302411344542606640334376401761081262061331313634257771869211087719857878570514809641716718796606700676455971836335198865133155990157059090587178829120333262526091354741830590014866102614511775325630398095692041988484103515917734269903530841960939264229268952100857345798119740972238464657557403666749739877535141011215499194346338390852951021510383033123826956471886037728225061663356178317807518056809141506306430390549638834278104468046150038893681537732802701362553795795597594191693532023296371950949326701343466672242358961749298393070195541087606189576298401872710503137211903755461346025367533601816568712792883873179872481309535953120264337601553741795990441390155071273632319835278399166901804373477594721140703778289906213641437623842332188907423456807931413945925630435100748323837019805411471821007464364268509904050652078405373226213362196752118805247691085413420072895358472914761159485145438261015937174084311052961237860846639113693238617858695467560134819073535854546456937012398761289993894148048706154384748185337804550101066441743587694863946817292198430584870731097147988312459292588085691857754359069695908630974886089088557407019847610373580503675820569852680953970374885460538986293441332184341396373961700172407795235195340086780157519205894198135040731731647288062089746279200162174420052626093534626169680418747668773645082831352962468768955659340777546934684934151781743708582492700490597508687191976266451554390773667328389360547048227981922975161416953681649564837130473419498019151557781659185731028567983077313406953130623568340014633007373115274972227004358586684108348224641434655250071320766373932630621908321642999727386238281436651049510621630518949560325436141012297110069769733458061756222260283823639687928129577409852509406003557259502652854760208043287940972159441937091702101751789416483707833073884263915620197850925460767487440511294854764769178640645048621664117145923354612642264417487903031506054007053475745610778068566793790637453772216269699381172318284738228572868871529939771681882943755447113231671830054049471780893230746492367009072425455921691671282776043609750314967732387004248649419612565005749878048373865623731770833497597409999198507289240870798668986956774070197543926633100352764460132840563205154577754253660054756522530282732574410731625218045883442888988777056101712571475035365686244175731904788616650480815751286944172286524481023661792278289794921875
      ],
      [
        121,
        0,
        243569289227888217730974273472512052563858449717442745467599935595511051313509488666934015169306239632723317844935483969294845047145810744152708061334139224041029237093792266126905066625975140732867831434197391190716688331709301472625635393100419738800758781859355032145024938824510982792453875988180218388084975467738861749194804207589628554650177563055718942613518648632480650959097878659132130313134587509699462598233439019022900094523665340498334849602245092793031220230576372577086753058063138359838754865320276839106065380755162502917962552520012313053551465946522878614907110856025234100052284234433203515499281609632012876343345576564256626082864288638338235013881522597589907732162054609945473352540924046266259962943254059987358533238135196016868154856447694108753060174264644622675727251670274579699179653097701786506942830322384099516794911974058179884257742476539674097169249428950978348553568776731846840395055401588349590808545160334919347634290289301369255568571917879279797833062829802965653643705487795887936583122331804926580746332965629885857509876725744854240422513139057775093069759125086793006492244602172577340535127642519241733915545120782684118389616413001706381983228037632005824122481422985365757015702819317577820730056970631071314028608413098911993338138004895021681452430870457600791793852845661353675435631408230965589708504745657732628984765289356747929127013074988736698906137427366638986380384488345382372392316641298666395362227592395176159333498468676880040656204423711235464989288078327524429981897943090229765021319132091225907666622188291140520413151650743981323235511715700161544437427477378474655472200483811505803005712949768603213462444510150383547761194211406930818502596132516466922144858481547210444290515310660543375133067415569797190923628552118385316417867547393013613226774136723171711432370834491144298377336989560160873961993626712810220481151193761518545617433013630859681928646127360085991464310174150986135627383136407618572460975260366374641047384393715024684881294029022237684043054993614785851738692368863212522896994774612998993405505349710271737442100831487020634344714510934649781993233646018364277247484613909498345386174115272391523963231145045970481684282684308287942241706913366719115346030478593856813890923764509280910807307856079214598973596754346614219733154653272040395059060067614977491353085279225939477564823742791659835626150519076948439738360644961391702579286472547058605794033511896674511379117019438524150796704274289160344475292909142848918983176052840812000728559425699232436446656162071669971195293470423704621615782653063392132766472957205064966545405294844015031139289566196968721592001432391013219140548179240069202618136114324443042278289794921875
      ],
      [
        122,
        0,
        750510009959605122657042364757341000485111092546239586958547126966087419657085932666358060870507095580398430350845456548618920545595509647221906441678428238684820011984686511055632889374638899308965638085857719666541000965738582220503471886747802147499333739464927845949729203724403533578205465758895868521981253673190912289814912515513291616425304417201812197588394651195398975977032145204321008065426230828355765127513373464649199401667100435526605342992765928479029529207625741846535432502386561832630870281315213645578244523864162267360032154818129219241962003889816361805518048841342372093055659962385931864495490806155632130664155721887751628638204197582251383988123309458594108191711873800913588943439980077124001994370247072572205855783937058473523745784963025387527792633029160381693349348208044823541567542405196729518695422846386234497393692440231214205677168430881595715051679326206840769365540073015684029215085400490360541270944163994380625485994601296202789599594745337407496516544003955288797478379262817268970395457481275729721403347131942555540998142534682003668219188658530016450407374635267272524597996832584310156456334279176395058588673983697773648273917012513255948968025798297599299082140839065425606443782926254636294939787982714454513652086987609959529116221680772932910976250648097353932770462340806716859785064590624511732438094076266819399630528223940997404230913838882132098238769368436524700186732982706337345147579170888019562134528882057846579091288310348580616789374003564609738052373747136011706675876038794467000053075218400286442622585149400256954862411424663196962334484523396807033905019554368079954145682423650995617271389689859243375926279269101597902234664349631253453227708286105559573854015461018683431507958022083039071640538703837074725317669077415165374163964478980957904556783569928612581842386885227354515903948186649901786833350346234633125866770815844627947393813194059351506752436931270970898125403020737690771451156192048116540598826899768131301100496395771017788320276481042061241243147321404308435789349250840761895043696189801880139986197724979653852028936483729551899689853479072282372964596676333716755667990535805533398659884838665331719350230731889256630655134496598138330383143698289019977923185872055447437469241847639111631550537119762661900711174551127153475088839779450445123824483858861343898039418768550684054118832578093900121115995868338028518819259782546826545876858779750015559615509868258450073322675215057321831957572591668282889765948770688398095779191205480274423131642121308657411022383181227377605908341385602056433537825265521954757072959511334500342196766075828185477652534703881607053507076039022649638354778289794921875
      ],
      [
        123,
        0,
        289015362726557776450493009995171281142222867656363553163230507678682073651249622777559894737614888358255435811743005348740536129889895326170769571050153025626468622623189892099517488232972034375989857016742318001253715927106272904669443723242901155634931035779479401144483799011049692961277102093643997572762171707961707995702798485265382515787487238580340200260220382764237440281941021577062098602988382338089820666387637226222383838484503559361575265633912415111311113541494863748862410953553139080194554799586231838516008393123755006781112366808728006340617363310148915629924113045071374027162171397648235241565322777928496868213501309885349783144076717844529245198024227216148825152535955866917258223511171202037422879156774788503158886791814143074077857426379354603446052186936307068485706417620992521386297002609175957119798402128727985037579614013928548022752928550167470094052254912736031927140030899044230638169257065511481829512873648010227380854072193672079215089138346026529027325296081030252135173891357746608683694454150839037307766257482090324643251162588017628354394555249050418199471670231213056189326108573619633304345079222041236070207572235175986722810015635662448165525275806422206743480136225880259355959494671952534346132589291818820395935805393770200259018495796882841451672516564764467213640406768633694288688320220864312324653928816439297775663288223449932244851849409926791922668535955034086245606841148380696224691780983012960114882259151531071336492733466499048639142447170530883183489486711180979966202513841401196586667439326804964384538752639674372169138502444983687035504033556484372707170014709539132894866267647986297177983081164163124557497942662335547168169770856192184034861743158995795463652450143944017159596368167062035937108403019494883383440983143454288650525258574736318992523965277617062544328706891846982971968792207731257582089916476729561512868890080064455620262616565790299513780755747951591883551670024569193608321810797229329429146443356565954745215598648862889401072726895561808288483417346819143624181184017450781137228513954043680129745946453503919806805587203853307780352941140788122068475069314855294551048641398710772279403456413687272851551239054931760642501235691468751640616642583391559962503037643274816323443247138670815002812467328282215994673721774330887026898782765560488219165968394740207177199223357341951643501779234409426481496388283560788824510967968103661595286579023362618592443959613260364292120272712035787227918410598526715785283177555957669694814976706627050267610077411907465576854622944666454056435184987947301089828377939418570632652523488168545451888523620202249730937182903289794921875
      ],
      [
        124,
        0,
        13901994099527968486752211560417490286800150304542087235468137648094667606151659073475465610278090530350835449764921318882053284778197586510807934767296982087522619396917769808340936646770793786596774388600973390421520647245604496187809413996489114595641954245554232241125623563139281084840376792837094565085095795528335298676447175143537634319459933753131392237097330284982267955435677324986026836114954513111312955304260640975699546933357189827238294335862220909432807760440786958203545985267321976160093497790397104418678358221274830801113546856455594463650784128152676483955247483716770718941470458478124397423609235730133152474412334507022769893389093488872680202954531803621360603243224690724379099732033884999181065707989682187660892428946975483001236055435755864589854639785857179187951142694248783270318795149395957103249146148455487607303062618095760916042697071344757652689618458266388613207197220283331597512466037111932286972543076463968765562549160579355514915700492978581705287238069046593983047349130431408844788523250444073177626767327123589797820380928157674685843924975732801548503898110304747910990922137922568132227780451319776832010083955966352434385707609354003029438896884400967235572039756994454622457615295782020940879477454392047140451953105872758009599665135343506437654366168248244235103489024212030076132620691598726981224688539602098922165071801249289180351313349051349629572869105287070298397453930169189560067029663643546601429195522316755047714110596354767775089339068889641913332474099761215692023374546997280849657625544088445551818027574812759485990752486216638774620948556690379879003242267923170610589566727131053258372863514194318333538704846873509101458865561282419037263584379063729798727357669109730424278722635409167551593873064561487938432821699166928788467702753761168022691543878151744768668858055180246602476666541894361548990190199006517703258394842773955203205335663260020473024118995159040027154896917579848463789832873480188731253157887143459380196464327959485340443885858274735599298290864788199092958774736212292584822208607330492179233652099355475986357787114736151190826353908968290070046859691562206927072894472958406604244198338436720634786437198337064000011977728766580445422819481998828359590778090436046110339490495480192950749163647618852679410702423872264895865604364904411384394593894137294671451785819490801348165697456808752767270411554117424545216345393675170947934280940681598953212699471338380220446167554667683990449922252606599772002721103231531739390698870025608842802648189728547780320850501547529565743717730238156129156440336533098525251261889934539794921875
      ],
      [
        125,
        0,
        83342749198715493605966256962159718130423589617817632396715462220609576334481810753205503165177638059505445964919009608702714068688391846273782320354574911897074458997952534798526428586833059914926462124139654419366833482519528920222230043679586177335443395442060415951717921046987969087294620136753717096355833822859302896115129085205155118670743093329282871579584191939424418788111897193807293748014020483614122959609389247143458705746277751885607346781666157343796128482417958053331292398761009624409272235104941050664852641934541959312126915406727944769324314861498296814019816966647887058777715608004982144439278275364067872431723107100970926551274021646567058864657764931200300814942375185397402683125964776913851489156700098389356319835035463103602211459116413036108557486997383187068365769736483839730207690217429497638984890979610518690487593915543717947892641752924325838172377251188189868746390549190536765635937234342753300471085215613324804052705685093233016314074238016479590033670170692984635695184507297146152426212509841876464469360854137390686647252464346100325447100808046014910097776203459178099696560807724962963354852305720623097395305398099068654242340077337782692547909495320070984597231280218058046558974637191225330857319572790630576986933545742988443800086071310605698479009315294040376687145242480144001403067921094478631339956354320661686252399290376627449934798472242148718877810199970511038301546097351877121542157090949952257643365138773587055467011851577591893692252860864501298429408913283841787586543770965763144013863707313737181989089235349083752463776068971213672256740443768057851960045372976911876855078655739864942813229528822650044949708157397018544753960827725746831070847152272310571192726581189352120731559380914415687951723972324664263870015771389480260074385680777232094218900969714477412718508224420481100049347069680153773834375208285051110458410660448835272695120757231444784480987194996593741551297177854104106079364670441481000004433514021955577445405823799753394315534599006656591607166275397609606637080311155772502507800510578111481682854121654387498212606315449576919383903370958901838892773691230216475313954849178303892234815396620792862406577694767686600114719539394420248884619474567459608985272886906004421744810665846686740386548730425655031087573036566460104573615276434425557440678213867096202387760493311969030334824739371965050310520544393010782831964918876742371697605602445061890117001233732864266177350203819020424730721260409926509494067724501315856240869113231363748515077726481950097171714184059876060928218066692352294921875
      ],
      [
        126,
        0,
        61720426445005938668404272223838363005441724423078228001919914197354129359359859416143321679420277462004519833511716539730700875195308094799550137632121464873524554903830150404211483328220480631037070434895468384634072112350468166550529695948040805252218755975741030892422306397698578548561817319812636464050936055530061757393988355473224461871806394926934963412852960635816831876755986345262743519238969250502416303471410575903876138536930872313607888980161792556290544168143893220158641238944250843457253076677849833664054671247361307717381473613167713811291788521179425632545443479119875236343037333838986445745390693897916956823510661720275741700168912092093872166308411308236044381798412577343457899602545497753881503506171782128842271266363816673906728786926122149764484829197342825496761377366982155990842618986417107398199091692020562329871890765936095444880628534593600797735937668607096214161202073407010839396876008789869589617905339052164140098959822046422077780892814966911256890337170609919037704416355867606749487129542217784293781773109420247836034465122666075847729198035224287902552816108662508661065536575734571998890291858144288613892509643264634208738297000896413384389488520003914078331974662902547580688985335874856809125813440105327922834748849794456564899746104432924353593036179454590047455024249073895871855761732993522823355431711404269366517706360393365609791701800790742671107841820768659310205648482182561947334900889056312009544528834791752534093361360015794713079754706179148160477450924445319859393903188644437000625186379156209429722235225438563029508733011795541240481950327094963915463611848520865455415500012895755469178187301902551758448297127509182578977117977069813577918500389699890981013014687791841729760607996634447007404685859373196378377250199337483861166573019616379224451574123582807966843056837665168380760908666814916254871030247289904518361281320327993595770281534388028309257172566154950604775925540596565138461668341351191759450473740390027115002992518791575518535546155804945699754055734379366383561301550041293139620367107971463847959538758954835427602896779432295185859691065506480582285680619882810461740465871637257033154124836806613667726189810477981054102819442199099375095104879833151767992318002318233396163688160878006513181857619111198474991543204512535336973398180821987112198552871025673239338196245313105526835279157830882028297926621209172691989596307282710478341825969451835504769120604375516866649416040615285808506198359220910042668916994361681705510006404227808161522261798381805419921875
      ],
      [
        127,
        0,
        5441400946233525170504053770977726376169002268759963908208339853206247899631116444953987025384279878690900998344407728282224543696830145619314545631264431535372114897684828854028547070147934013746147088613072335820645126974835159646011187062360770908806216827478529174073652670798003038939022188363063672712069383027449335623490122978753369102174349279573022639126768887011581702758602883163263146131591397285578148332200125822264880716730791219672373806451684114302292857595140988693144829571985044799078903659911361434179002209165024704449854215449877773816326683868461985340267857769794358952843916037951404605934107774432283284226874029397431177476824649651076560669953889668092968648778663225318814564791606908720424414789951368795192887787130326911368935578177521113433297202637175358617170610429092556756080002537072322143277936215989765676851917459653917438644977527889115020925352986389856202310349221678779884794094964681619807630211308784301551043307789341411695370401278419504149685471957011781459999662307082745060865097015612127167109277488180963568149606616984094042831646017225327021688388116515949596356322772143289125853547254958986560305893042227518501744422142926797576823699802432883775504854375480522530953029936606375792133122460466255864475916934980887573188465513148649515892649661159589712687299852802370281365961805486943533769809678173499294201488781390868532261413689408099131807846118611295907949645550545319230527805864888504567925491316371436049389239316688828833189629755568167552301807648728289019935556397422218721043429106008106766083806609201679725261645001157666631131625453005306434106001916699853798789030620452411308597528422567147214381945840692598217460169735716103751720307079118953646456623088507045099531689127177482309852850134158777068634527743006753404590223943962610001902429563584784139693867242054440230402359451250364237096039930026516132410979237058641464712086998119254200267728092940797973783897265565685204905789798639992261561112648309405696837848754567055415837703753207901998717321019787865712638735070826287958198634804560664013089130413634556728672355184621152867864860843331820843552103863971520191076666807698948138381693478463695959796380189919975740694042816142990564428626061240518181225924022774118971007631277350361438501283810200159900068448218335469673349584201590750418720838746842647698154615212751823943928525099978823722501901002380201859802244617092704114324269383168680994010978688685813878272412411669731269903936582877577166073024272918701171875
      ],
      [
        128,
        0,
        47972520546424189818355441668361168862534152951455613442373590450963384043487208759288202932425071873810168994138132806232590482845023539909405838297971715701645606632530734270268444418946375425048283075450282354678584659162738804012497701215798396521288991199676926800971099575913909453425708899934378907232119370036501696442921535956354219599746281190247395286617335823851637849762851800134496791645149262684878375385383625401955878296040916584041954997227977342467146619851764918350670811849456758114410504387964326232404857136579440760786685867959330726005601176471227592319035502190971915226808666829610674256209111180948241978875076285157205095942708029262977407453416487715185931434087252570842038472536714046706312721205583886893998700981078743412485417376756327687366659640748482908245881719662066908117423357258363568717604590269503193773761623393979706625101133075409172349039191945037077273677933872211111583626110704703316759684995434986465491862550629281314790629996865433085823374731867172599163554939309512619321932049912060887573983152211462445672813965650291312591953915988767895877258740570889720737990621988583750599392694202569214830900670972864431582712560774187819708134823967375212093554619730663096152814931117408268126381943906731767426392966317778469538511938279419656841664366331413467181515865650654735472265976808684350990102573795320485309470753033718344195761590637607598798662588974853177325730862554805588030360933604519748707253799878815431227405603154756474285465257469158396226302369285121413329410675482674511335853962088522137989605387998343441188786529937850213807934948085900856604848132869853721631028273753298899909812523675529050426942498654586740300363214576182380721194338719149902242110641688633918515059271694683568751981164142800146783237424110302703915426531524578337431291530701583945675539664794840432115976462981091789750503245394103028684967990024848523805260391273613784314509223868607619988139753027433390090436703874118328220959063063669067777201915873325009264181579767165717251360763291613762636123891541991540730167104204268194585734241528542205833648795526000283941451238617028510067163758501753727239528369670994219847832013352422250257234652019323236942574776109911782555281267585316356861020000720350652658974589579751653471861305243201463216849675197479434085694694827926914891684105213512719486347235736136090067834755030337003808511639047188435196242215711978191425030723618601134288190251367268501780927181243896484375
      ]
    ],
    "dps": 2528,
    "success": "0.702633432560151311677415011801924899186656362295329236844493967363774",
    "seed_projection_error": "2.228622e-2529",
    "eigen_residual_relative": "4.7045815e-2529",
    "minimum_positive_eigenvalue": "0.68853753712",
    "maximum_eigenvalue": "6.72250948896e+2447",
    "numerical_rank": 129,
    "elapsed_seconds": 53.938482333993306
  },
  {
    "n": 256,
    "copies_k": 262,
    "offset_c": 6,
    "matrix_dimension": 131,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        1852673427797059126777135760139006525652319754650249024631321344126610074238975
      ],
      [
        2,
        0,
        286033235838775404790912533295058050719559804172637725391435977466064299308234896891178402919591115984153955055259347284982311896227930441630531757932194475
      ],
      [
        3,
        0,
        4731483709868827230930223202933341120782890718831837291090444306365107665329856879490957285089381446225303117787699067546002445799029492471007702734481400828317506428948975141061033370799080979010228314318737872228138378014449479875
      ],
      [
        4,
        0,
        9131139732633985563069486683372824043773851321611715924999623169916580358374233162176158974282644168512388918605541137812970530441536020751280458918264270321755617071187949050085000464706184895943251526351489825098401583068382824661451837354538431098482138176455301606435111439598058861671218629607723839475
      ],
      [
        5,
        0,
        2131680941047495971720479329721266879388686584181608767090447998034533140741719330520307585528550976753402367531493978714428708818587501404158283211290326971148001922273030887993238368138522366373741426772427362785907872178806140294426718994552171455496224546465838104050620571576395437218578875815395895188435098364654832347426467355161958673089442488071471187142524186926626273875
      ],
      [
        6,
        0,
        61218201823228625389615198382939406227702528465204349620843671495045711918325372118758341131013148156595476566014174765392541579077248493876484218487361452443885128003028248850650021454668153209157082018304204672842934631451595011778662859217665644697933296110215452617551026410422180875154450273396211601148474058778040831762849927373248502549038848100810097085847476260949709309471040830878137879343195591578563259254943474199620603685903218520935513875
      ],
      [
        7,
        0,
        218029757888266547915321012739279344081970701931744851374266792819795507905649260069617034255726446976885427860795835614362713043801835730008405120721468641293124271709259799766498286731812991045271641486005451502197347900257261060700568287574762446358295851727471187109371029586885228675151702810951111647921529782711898977165639809019666914210331357737690334496610656931041078172242697784537345662830994474369397201664218287147230229799287713955538645868657703048883521393175441792537415636166224411993408980557970762985801875
      ],
      [
        8,
        0,
        96683981241531115207947866029659683829196224263748857926983574944044090171916430438419893237265658423914130740669813433891528034976853379498891799509732360604504528725329406299316686536185525514135222941158564152155840128546304959321393303711494477553064509058886512162167649263970218613785889542174053084122619508372061593387010640126365241220727339666875482420260376604206120460746510266425200926761745492507783582531382065700134296152242849465258002905985011327682427564587151956165706470494666550536256742500693531144828934488950005472681870794820839558086385278062753698531332345891894631209875
      ],
      [
        9,
        0,
        5348753298401177978550035075487751388822567007475245723375529578428472666477920825526237660137885258486628226927648899594588783623866203443650231029819774031684830036792440573658431063827620880946797695963310843316648993325610757511505832716478895355651116670598777933082245967755303870251221202473578429073153070362041939379166827099081792159366256926057965571846631542104386415322691664577566853282089776821399399833367733831246120395880273396043284525738510902889366212907872730221768072212333706949463654715703655205421734175561482732714779714403137543569782408521808266792761678814374262193417630970905863755136063967621874124941781406797782653063370270586859241875
      ],
      [
        10,
        0,
        36951824303045251049169253469848079485364316605728694316607248196008021092819183652851954580139204984420243525868542057536118101778478363821132765125259141420026518932765007523646242245251693035447104376983908383159865896328603353894781559977036068974233977228357662342028948415955301068802974443477776544786593874136120459483489237593477842191481425028415097318591087062111195736858120734741871813960709954602241011214408659331578102844017828476660532733522399999171596887596130147479001032952412110091762155179428633457126303599779193147545731191743016273138896262419923252298736749645729972511450961406734241924604342403003352160784658576792065177428984367431863375455359143961227501903423026618645444849263887633669279743900055246441875
      ],
      [
        11,
        0,
        31894588328305847123777866287579276466293269629398616927223696389644556172883926861224441838472024283920701537047951945202811212948025314753744631025422117645912516106251399938985514125710897214289090367348951134891235613051623683055704090818272771044239458256484695661950862020627589801586398970080657865096627569324767349790148700121254634271008754275976751330254025728628977729433860838251510677413135136133557461959218645264479139115125707822524445057459646024884629622033826306023932633103773549861095943748355135669749176542517722484832082743243254625806745387266991575942305586347381583381001940346679327721919576314016154744524055636653403340782268356565450620981225099145356919680029600987730010120268840068511271317317328335741915868436112383159242189925245287205065758978208842378239850888258921875
      ],
      [
        12,
        0,
        3440345529315146632353075690948565248687366615703784767238637285281022979873382840061776182376734936790059415595315962922498739306671700634860159751147811199456671553934298397885526599683312179030867261699994892348313330574072385308659927981258205066803096897332335168695210404482520869592867095040267488553629960655292514627898411974446490761998447409608536634474168970498148852995680648124993204135737665226419810133280061401323058779788055221059152975376365435064533040160608149485996754345485742849087504216132167918236002874002875674406002638070404373099582982975209121293731982174473220011543032121089796788764072790028916736247308470536961282542977152485165043100619226054397224517213844615753147159277607891829589740557328727082622254985835912217038358706808711259797243388413305418374860346195079909035650438308901743757733716148636618264545443517889631978685596521875
      ],
      [
        13,
        0,
        46381427788837625186739900392386464830289420473785729801622852271146367680781458670800472872464256025109533942994495621351856441003672304782760062343336137225570220857464057109875783174906503759480055198001793303715897431582856759046340370736444791096258407113849801831399521129061637858050450851812459738261660796964873931207607876840992193865693814766438552435482801245090883937142987898054045218857390637808778998517119453365257723415744242992726561993611585198670625911789367657681430787539940153680873035943224083814457438966470268406554694885131492145693747635041888375511842024444491626968465281134315171008173752661997272753453623927620968064206020867758073296450348722229360814866497257403735755401445878024399362427652801239732971725784539790865775946979980727426152486568570808951135928655730129575408030845362646334029338184184225689835492329964460097252324434791003881706336188703217666012182702346049569150646287760845260930921875
      ],
      [
        14,
        0,
        78157321565168874184038279219495481764057998104291285587625505769222188334833660386482716718505050334645280247639516206136751788754023465930783227188136689909845584325389416619505820494109692448981076050663002511471610988037338301999501021815778542832155579835451775639978543729807715573557316343282037080539656722320810446274837783903345291637389200094790198009337171131016063460625979061857035633607187395712544696180579233431301081365718392467362143871582525967965382793830636029088784503184470499867485070483562290853141362388911751531323875389686957896661407082356690280057404436831333180444878042609903062977545203400066970505636792742769374174334649058665330568357570948181851242323796973915471265801288974568185282565806226912192150266635043154203053073974886236463574821122196945588299010446694553277124248448367396439678598797000271560176454022030524790712591997838286099536344021744783734842264361703023864921613898276324509184349597505173599140317859119145668865945803752491447151789438534530921875
      ],
      [
        15,
        0,
        16462355680634163225957089490251419435460478755767599663695273690306332738032335301994901856667655146650879769980381934130345647202340118171951292573238076587732972045033858324617954312256219937337469514987318408273867541745042095036322417690052747812817152886592032526783362535725282838067890642592250195204445930135770758748573262292489220321718924582484866396972693141662912245856566010129989550527414711967858301227585386366795494626986307179024016141180810360037418510970507212262546232009384678095730125648945191064124579822358935187892053035904524913538263233491241797546030682399992720323684275783219972006431009321226634165166037667451751386023752974082515814375125054447060702055269874951642649399334260763842591857268169676412057846974297626348975157649711990973551157313748055082198996166306242088044074301473780032527484145696134737937719216364665350153626183706303877303168987978279068758691016383653959766855495513644106085063714975315452970198834078717321933141649493050783466385917939328951802555719426038335187587961965590876969492609260166503697185154921875
      ],
      [
        16,
        0,
        433428714344944385688933878929853146973763035371575626136209894808345744328526299213217795845223047600519152617817576024982148162432387005068605514799151303880514040774095783215071218382657063897701694876233198586084032002299199398128401957288862002343617150948065877289009348486400938060602965668852093688830641798183047038385620853604181216887608413643819064217016127577214921657748620424323648745023211699468472198884727190566428588036246430698743266284169160618821469930894367898356940254737162372250189192444280178776491055575977006582426367652180853009620431000093973069015292286268808866119242782477430386603419012908810842244807480295048467738614225413963034229962811674211317007584033319760452336188469644261451973786821283398771976793686926032828270120120339883440333981515082542481510966361943234289281636543575791103487118938208802082048816411822912667659813148792125192515266852087509222688976331354130848214396210296011820519937048941476058589610748195443851802935254301094757684695522147854227187359336799985339744396308925467065368381112103840130085627440423004077479399517764711765024037364169057624977371729055344002921875
      ],
      [
        17,
        0,
        1426428732244523361144594448731513533791379192891571003148067983151210543190442495482439461167377691563957845903597602019965986373529240120437434257834809896997216739956123094260729176909918626563098422275769574723121600033871375123558500036128937233844919061607872318027942354716530508190144886414584633501495987389696121990089818592325866089273772164667528234733683294428156085662264628744402600908717099475892707792218168865476206308641280853620955118516215906069710085580996403977365197761644213271826065086944254699947411014675053903349204305633178808428093282714137580111693284592729359865659148348486756980423400228697270225995016204806383662869291556360689082764619585258702317394771446280372355311324488300185711392545963174526622776140476913209201715048008221876882177223753683958550238731580643026809209474484137906693453624132388513567747762646559370508469423219154199332309721648709166110051730616488392093640505996388268074499095493673443399623866629606857892468829079598164923936960105361658547396261557565278726899747260902094876998335500660920885264286549218991976483368829175848612312940668736945939438999963185820208900465232020728911679477348374890109306121590540178700409781634921875
      ],
      [
        18,
        0,
        586800983368675111685244954927078155008395815957151338872931819749757740174592330646781938134228581074043449569819546936602902997133640029184401599520739690889102385424197234556165172573221385727123455681074656858480802488303522085914145657749574372793411839472367633691916675038691327128789045948310244987823409874381915232017669357224818104598609667286293741711175394973651582179112164657279255377476802939507513800344080993265183526072658464271183596443593537346841257893951975318120290283831110394701933426355996234628614273034916766272640217506516211404795074175707373304553906828783427380036594400271217031954234477545425146114100182283547295274944476727615549662622767415807221446956907417617193379360782514059897001833600388700611835936143634468190693169179155195747220392733434073422944245208358173774217547676992148683863721133933436427416373026270600689289332435548217982667571310364903115560232409805097194994787831387806457866034678167406763752325187949599700554380279623545966981349837175265256441801649393261946062059464237024398107532563705099765136077003310854644162194871990459660820352644399447919740288248632122260618928819002861338470477847721364303016743556907633121657954188162024439331395677560685878938208241122855832578435459146575234921875
      ],
      [
        19,
        0,
        30174547940061513234410794525759555181240043577669319827758564781467758575005884215958055700071693444820878876383440300905150782559844547934708734904858708237745441153557761267445829150649419180180123472743398159682329507275571125940332724003420543208795433469464499502495351329471400827231957451387832916319149391717941284049850613179105882713868530624195310923835432398748077042372916914864097029850448903404786809052271826516268932003668701988847405855568129976456200799191809321573307941001992272842763391307784020522786234010736864416314482173590675425233917548950281036645833995792438664638976436877526531809039796977437753623455688874773246148262813533326622531616652641586684496225166612363221792369061757047507169367789610355923426452850923786845041998495020541917136226778528378045182214114028470411321350469619028187089211038205447148440244846434121236181936113656765880151798180625335521259735216861082657591635314517999188760079051113527697257198880697103378388971989640514748873700068167464142887306044012789866903438913184395221463217210275095269979411811779419573197098753561016018100943579419750815758216536911576319390505834116368959967215539556734634499086537165060153670711084178579391598038422552048196407365426948561476273135381380682146155592988439323831465888692028960426612715733164055365517790594921875
      ],
      [
        20,
        0,
        193954701182423431133893750805748570414317937309676514646842635591489651857629446873683105257097148453586923454612788553481597961435719349637374217560332845813374350344392668105529464013351795539814329310849747559732958355410964188898968653703382521639223800177083117536239599624560580024224246552459488288754117146446354746517821733861263388985155149130003937103235493918058135608867726213494849422357072052224570628657557876351607563237188352658726460779340649962111927000881711751167032416122243416618628362324929532831443745558515754233155560015168900392906617856368764047916966697935949503374412919257725473951778685867054958724322152810536521835721197464660826314616056233575920767542185482243730675583155193493240895883065795607837101594437111078284065509600243778879060267452161400622044234377050795266561086171194346105750558249177403434576159977861690420198981749174665108142553417952797814209632619128518299582128041798137046499550894872476631481320316260676490808799507629888951251377922052407009752942213627761972608041834632532571228930734693465773468144696659329193752192590373073984501527756651529038470448125495042135717066076589150626527380945791163916907807826047860321910667348127892069897069328596735491561349927027316618199086361360929868638936257074029482512995653874321458710992883796600378829893459733094699428291270540463772015640252502435248615620724526466921875
      ],
      [
        21,
        0,
        155836668405174294720007804389783249562402923488932732564648209723505706922197830380094634907367952323892790126351080099629599260434864262641142305669161288050859977379980935937740605492832063077519968691621666390742464808314140866900305884858541066355213812736490977020705506632405887997663507704284005074009416390017685918121000900326313146709608072371527250996956765662641683110624054380032295207622814521528309071113943233657397022123585534863609597511577357394811063396220329811437874609086407024557169008876382694800419446315133949401319603708375095513287448728630255194729366679460577286263033065701069278309441231135983175362079614288913303650231128354784199199091024098452229202001088796616782971506888758549481756857367060027357966245071571311670753135746950913406186370033003885502580874865210920955581247192930434553310217459127442646813346853901739870953818736021104406074484848635012559338432513010436804749228978206199931856135571921900132598635880285614714831640968414004719265656829773216396440264944702274804443293121023275750556368149109398006261286691924484701788494940382489825590564623384193681532663215127268950336895462705315643772457113451225489629910833341919048758406781354361919513651816883754716763442199374322883056089164875853107385219781327348349461167874830977821803947019711039208665222612260103984447258783793647375162916308373562375333865581505280513694492282098515100571403889150048321885363292380152696194921875
      ],
      [
        22,
        0,
        15651245678475728477044104815359700457996964381359537007033840870980668426500960093302473020745678695323505365796455937174953060106123181435110977041267097112481380898030163279862319375362372453819763459081669467261465335763225938784597824027979594867894477180655015883653457369779544399682040478532612294243265683687302384101799349726244565259264771868422594111531469606041456710299510516687152033646325291146766483066831139149858184961190327952785357014049556884836183931191548488378185188152580631859957321669070979170991526618216849776401296345151036096219995623798605773932221316095324711191115668500842947154052856118981093950451760013195149211486481899216348606492478677510612056738677454119035424676813214329034989537464773860421732068284773159891081599134475383408943516909029798888791088450251132696696093851339893246500832324633419860212410109110446721171062892307353443344977085398580741374867316209324974808825270838534097712752771957763379261970933320909351887424372153334760998316195542048824838181003400616905742910040066938537068235342943550481424757637073417501749600253672630693117657704759864738627189712613523412034699637680556787589326825313291141781022447879038638228370224300956920560350975848209120058563270169643825961873115976400420149367496428087733116022457643199205969883687161813461555353479114182330888435740732307541227304836076171220664025059359488150767918079630870187242255607099893489827461596818718610599956879357700152610318985601632902799825950281654745703288194921875
      ],
      [
        23,
        0,
        196488946241954252110169888847657905891933762537113532175005671603165895497547143793571256716242193996514382431308197857551643250076122204240490315766464872397875011245756053466225183410556022565122355758422752959914328503234601388173257783706800055211872619779487658630209741289649939428879944109536980039234167447251772991359862756961034764002953257733326534072044552043778188736614023823312023579149908019981350556046010921449571351723470782487927494315941671261358785650811466714819319856341792718084436587969758412294101432783156294405127590628675124162757297293855001020682821125112584317229775108286377167583215283103686263942063735801460290823652013022741027834139490144838358600373575906203998606541767589547988106028839493013312706306627080534059865640405835492203458030810903846417933145228643506131520378928362606613289933972944607584916647602373996982554738057373598132554242766913991550412506365573280787671630197947536162875030035970058203128452345968894896616078310392526005674610342259046844087570979693202798936292816518893035927328038982299720764342814071584281175819782699896451661172906975807705198742893896630739306018930226812638964045514614258278129307151521510264698501596642506892640534951246444432195908577293481143839707102554426385493098064862437164816007538073785854750120662031228139551868790148244125404652425155840403017150853819291458801897725205121170869176557250973192041274680861717554058949898787588351562814487988721196861198548041154086798848570192604929106513730184940684703587955152472754404253540112312915964689681794921875
      ],
      [
        24,
        0,
        308345294738729576447475983768751339298212665027274949006952182924035681080702604085313964805727150103730362477348533674604769124493862064312002796465696626218385492931393159944652620080726679256075950087554131443331794204156412771905170141796896966273158077952239336289272394065607047331936680150071021509901198663013653123416520703444709949551264586358363909301141683040768793122410342615069179397675874328202609197100025461371081501069515058115199100281313544115591095439785266736227410796386091756744008413098404167456050767222778033934289064357185190042010654122115972057959223714367107297289773356646543257745865843880783539439563841811402735853016053384259976607588601400671917653966735682766218361127106457430012501917208499976091645568011132430628191142168211978935310715837471519953253718889414417781775668666882774887068341328097114770504458353530827558802079454227392045632510948646384747901129676601591529663274770094510593306806486378838793866882342482837679582176043027340226654354444606510039636006870533880627990304739766940435155844573847511998664904415751677083370147968453172216479586718954037124934632921725990832953753008472124186257032713690116481160038148007704131258407208627527532840419129087453490971908483786201824306889785549061269259654707684664216952026192540572171263670208754792833257613318471921741176373944484046654063717285774414132849424310829399593060300599106828149574833773289812231714354749703490039549340776736446693178259922075313217519634853319808726403973785361264332650215070902492436168064993781833949536089694479943275579634817985081038692002607959953603860676043640194921875
      ],
      [
        25,
        0,
        60484838824551072157967616505806315304757486162918521968126104747339995453447811486198842757986620424737507473882655958817175421588808878147979357752809267485350715610261389412422748674767933851556641098370781805312970667932611253215111261212967452395927846097990996046259127957646621176035670705932266139329182195855123060938378852706465645282607481759310455782061394264160094543801858431636808702655736060885741370894637601206906065133648107932439440324306370660425717703851123895663178128984762778551909610697876876302049997454541917827491238773097598044606840414171671343196832420767236386073203816849534026970207416469166151665623714664706272045915044431390568531253995320195852992575588482386644207064865469538422531117353696524611202772607812134508574254379967180943767403100789163508609230269575365595094491479065340706622424495682364396553916291096527059368755469523254708350700498064267426852968072230249908645857360075543741019742774738865974609820942630372336273150592162947021735852093689153773453948691320354911757172760250122641704029680743639479485296576014282154036432156623429658833515970015858679823299077567632849635013177072647151875463858072905296960718036135192217869950264630858947750840483541602201737759249004748438061548841027780813834378094074692334268053082520056011271720192345472411282881152975032003638126427084567429116656993737890209605685145578557946840950634279175912758252559446832519130042569600167584495230475023707065896088795865342498338043432652299109000269652928548530615338074518528271872639184513803510835784582296740908540465569125623621647627388602843511668779112936224532763233358962420797608156755423517494195808210648337794921875
      ],
      [
        26,
        0,
        1483083954717537211208403354460105549509419466873145010337585200555725915051843825399351300036843759700235496453864697744965371246094965649576157926093939157776545471644217305301447793813299037823647257375315524167124356945798539969005507553782262016485726819856659992742430912551806612903328263066869944962492596485930587914924371013527794713671669340907522647407155951880927393736781163808665150774455231493626407869916685758305655479534767332314582279956858683507394307093720364224647589018685829454435714539960980956835948160950016325997958466476271562481210350224140146962604243335664582879943509306266255374453767958366854525837030478234722407937312861369318374359990387058374569417148194550817886178003912895801002557078036663101774053791058651420233457707386903700823363712302680061307592676803494783572260967436601833732676987378763616846649730965089393131795682149676122726659322791344492369210393712079513452997379107506063660692090581805907068313006054278395023450895918839995819467390237909578099447204578162370591578405576290261438559316213617298117752183578600814892650050628343231726598355340116492619817204855430185936735629457733996233833708444807355300802457017172290770447065685586383569263708805939926812656778232778477785717002214626936676568702693060465989456820844076426567692551807806225900885424166794937397491143661515991416901715745160866757395968992929025213896016387147514147004771575835152855137721434775597685749000673846127063550622687631656952756054724456221680152873495811080345717735755433822502940630132623934804566154002372216837907498919345077521495671555936181746025288466197890480315488952611084295894013460665230380098216461462868620682077214282321328460489711672331145464337666407697794921875
      ],
      [
        27,
        0,
        4545639128536397908412759180806009717355614719476539195676024845365900782551899633071434252317928182865431567487087981662123497291752617674374779068503156090838000795331091119538171876248901987223780552800904392351769985682493649555474056919414740317396175621275861480251510529538762956773285914334041049952853022369939614960828033099395611454254074441955267691948723921654961635939553873120251640687373265207599126180474838722418624930475905500535645731707802119638706470330989476677078522679368163679825359458099762337704436269246803559860399697402814001383265540612562703234644561536266995886559319227052383547947728381654612561678765889342798751778871940838999429642163279536507969056236730850805781044633004340213373155491079754040782540839787517935956200512391070608938251386853013934075541500260619799100585833024604102823457319865048379773199173879347298460943824712275284655443871533634999789815241879988475273404332358920750905963655065624210176450271144843551535545908831940619220714254880234638599724054740832762243108105225937910405764688692336816021226566185699250865931029711125097277732810495942343393481082728860662482515849573519441969132544063168777460237236983810754218308756960982591881056267100417946593325577394424266124266967236470548406508600092909972310959251101986497206892383556501445316786369214589541340814774855073273668180444374935858425022211320729248028356352633414749744776771776537197477826448105034256447932634660538936197803461147583139418452081957343430715702303419354229430631145158987587986175944591275403674882908501952186868649531809378825772837325112225696621990285469674424312160598664877223605644836270143667061271331921167167603533271573566895679405244024071528269935694235242365636045906846949076899931076460050985029030983562689809794921875
      ],
      [
        28,
        0,
        1741542930204636681702591101929933563198900022961581399527659567924355343681120069988452249769668527830124551929755840787645494779508089610086139220517587262473479667479824530249589610124273774678312980583956277392460061774944813030829954423247150853060793910687710397532203713091980774255248049912248683253065741647932552745900627422502486600168164022885387460223867377908611645880773801611336487928555849956878460497115394868449139175570329993475560929921521044167162427521195364115989949211451501966886045773704063780554291104956453701963561320151682538210094183307686077335245684388836022359910237679134483703663199986864645057585795874405937282258844417089346686187586202054713627796272280396995332583784546302184110087358669960056205602345777811022576697855594112070048643163763385042611104059188103166769079820668771507961147687201862268271201907823425177381926961597497831368191553307933481646830387853502152680481130416436856962823610488307514984233084229569111106034489430602306557114768649970158571405125059851457749227245973708720566014534282230889904676660494640369832600205234975836808844874622832546184198563755939748928497612015902395078970122767644301589876313513557741118811673245612831793254248451002057902546741660189090029701346798037823666094240939358036206169009454081762616842111614289557689685901117795160835475028665455682445372311546975478133634105419277619945896601570984629742784040628122931431001681067872410937290085225523259815811632522127447286948487640926061514352693635377356837678362814068622133771888298621767094089529000134479910710243467968862297530900164318908062838841370217788965656901380742779778638703647260706407288149644124966849434723683027168536528480963664539881610871868022805099638402589120654062182137675510903378255765953459447850094508566406560705187349285608497752320624295410961794921875
      ],
      [
        29,
        0,
        83403336866760809021002584985037427155710699484256593087897055879426173615604582856382142102434295390682496540366952316755856617168426607983682934477312416218150612347903256604316528706222278153073252431947268866744020337310130070130927420334520430892911408795858299468453319733396626720454892811660724986205776607713479858329030595973966386186739355715964348279012734379721697054072994730113663183128434796759102358783941407977330951128588541247723648487473322016436823602352812399318610681286213186244562783421884796498127434359908584850050688340627561162232264218271070028821777077442809551245471387914610331162467631795426805932284039536470234537487624157467988783918481015388123310032741047271317915569907318008666703567120760763443157620275276911538647323498640325483787187342660506574970989838620861537795014224381177681112384920317440963045244219001431475959693480421637201957093700034053161473133175308848819509698099584105826820936099063991458729153711554779152046869713472543426714589751863635135974003090527768343345236590358983051812454957528138156921184375817242609810708639086955461370758755762371517107676982124904955962634429600009836595626868020241170361907922055661269267373968820444153372981723334688498440052227580404487197741924197120524861069807385802581292986794166316936174840682403215089190888113828904240415665503031439148515095499654832446224187319347781854880982720884318488034805234526368780755085659248363498178935897812487174682364178367108503745795466189752882430235294881397903061828843180613371163341091616559501783465455113753689270080115660419518724250549882638145856205322215867600561638157095626313437951289606711294153978359205511530667696452153650066118228034917302313230728229403502409276797327282435670973265477450499372751509898025331481368142591311620992641567240085405226239905480071992367928772856027449728043818163931125358074242932407569794921875
      ],
      [
        30,
        0,
        499278288908920915750932488652502699455755851730027428978571778399770426772225515582183737748671435911793001669781064201389931983687952318235925951337105091674184593752584766463155671312953237576994802714961148824729148035640937822442131859859052381040149066575698692703592873343453697899339956474511862267032796908599231992612745779782693914748264405113162543908118888820985682338001778975878050286654452425024083426248282731153700521302596817243864648101539376556425205933592095411490658811133347738004651106894259668253398332991895558929334632422804647626661218397837507243549704487870715439446321519504778514294247223315741026449484461063266500115415601183107504555749838519186195268385223089470946962430554461452536150373347956121592797227240901874059975802796634111505153185741261811583698925402466055593456914791910978728947587105245173648316420733314869387439631586982144906558212454648492621904877329772125685470195761823456300084521327008418551514910319673527248529054141011237795091423721703953318115899914749334749169374918653230349134285266942334717325674763831049535701742261229648634836228035629103456262376713311815846272759553088396115874553939355340419808305730149216184779429671926225233491490917099161679536175005790634526289755390832468234110164269570844582256100264288800044919871094262272424127833493112727589558912437125463787745076296294346934940937952430993138772395914672959975363558115129348127450597605995111197947275002929224763717532853190238725019579662348699972596185406736761931388248913289548389583619430546323100599834152950936696014134413715677766926888296443046725662905229790733070548089441444101347113501264001572545549041269238221008665529531665706252169246893562846522515769988563480464833222651169514884535998214992183398510923065661637404542725804294660801288316101627832507051262342431011851155260359623867856641284287294033844145121558056793160361622171241564744179590212768215970497883012369794921875
      ],
      [
        31,
        0,
        373604370976742758928274636837076216255177456455187181657815493276209815435051749788243337939475436761038746023724283031422430414347098155783086331498638709892085192005626752664429539302969001767042580005544318327556094938436274494922208204901166416331461578291608341404798450572333168005104033980150784295378452555612267651309045352042198963079651132599878095311491576623412645009085588005448030135701374173682371001666501657479158483688896380122930885237199166308366657530822543286640728328124884523017359558691545403077877214478952177050490312761711270545586750185645753263701865817459965399547435088775253514153303847276422515077589843785311292660099502283239996869540940867267305329989005754080462518830732935330547534258767599428731991806773683029211860122990533362067291751309351870258966551556694778450116712376965601034407207259653523844944642424389746019194642981067470928790199648774447694568397131967330832230886061405843274462778248371000704154957161712672574140478169668329208210460676739800027501358723246577994235098541602011428253707051905165044578176326061521762115158935227432624598240707613318163116819991860012450819915491507063969085259817935202846610448671189014444241039067156976219612618868502558488938081995216924741591233730818868905736945950737484450645792806319107863112676852549647737682057748949921455315020584444939643338417280016118995827501669839721528259986381626011877544897006325968831058783799617111971171583245895711313223552109026382326451390160673752133014742968152768703086518395054892278953798235684935545208195953043336097055043007205755919743701532054786881002807545548749054201562401404356280960197907918473101264041725338273727557593552984369705937090854482257579025427215509335631401429587866353206476195908253558599261828396639885860522445262092857062062172603188147922993599537822859218585068662926819770097651846212337245871497227661722711739866475230748969928748966185138275251860026067196857324377660217687163938451248792191590835158289794921875
      ],
      [
        32,
        0,
        34945497601511845592896023062454634103837275462807963343789971692515610072888086734050833346122492510909393931634259715972731885077502275845333121820448878210384945691019940358425899982135752431229415710828996902493250622460984898036425471779158504550909901141272054813610596306191937013751366516848699513387595609041638023834378987113966581805679064419967791001664650055211401749238830489875633178898758564558266571489070102147983769087010532422353908366788600499127538926538365577222894925894065340625600780806396198242602881198270265865276166072625428924052575940917022066390366687457972515415814389284131727638548263456907653174697399643841813727720936574119997880629969878082221760673373147230543848997488240209131833913051681263469871785325263377608879536211308580674371467236332820931556160091602199152912808311035934367246340798304901920281393766802872665947155128880129789608290706816937875007185538156668605036827277240832329331700029193222412590683803576442641753678944727196237736963070868935170540266727053675015502031137807550497052209917957788569925852820992157492477391584214145879948083797189849267601058895974528945026289959940534655955641551687569541879240761203752290665100308985175206375073388880992320156740242987281800921046546711376198647866137367279795608276905269073186832146262651832162323148610065655892674885635112319998291514312863342816225565641321460848419632690279753743304446498137807464664773292427159336243333442833821145415453714236485491625830799081514902649835341538402834534754846476711336928020505110794646598570617373697059996926336717352981625852555901976875356049144628075318047660977793731489978099131196370734137344610637578825091225427304754855452395309630680863517793717237125492712089139746960978810334175293083263167129496363794589675935353980916858150576910688072591784118561377298914851360429047887128319379641154878357032633459529599577388374124826190211588782511361793338635778406195315734018644994089703767017575455357130443524212634205586534675471037005387174250019989548337308630289794921875
      ],
      [
        33,
        0,
        408583215743186971700458346796565392884982948560154454077835085433648521242603783760058511524472350022305149200027807773158718083076028589222616107793410763129930902126307329606525396925612645976748095354511738416707363602915329986001190119339045061984704152354102084539080427123501156652405321535003869902022942394094579745417241923973249850153631869376235634490042342737513426561234222937696778489205512252840186283888503997757135841546769075530490350853157476776913859968267529356753197867484195294148322810618353287673297373136471367512767438424363130554374335692960619814823542858992691174021254261779416456849873375830948130997355947170841577481495975640298181037649343056194302860848747909681371225624887239694573414290980827779131272716289901037062483530825631643764891480378458433100176038395141993676874071729572572565939613548055148992048822825792318103880023710229400128385651089550083236807340090145964781224522480531198279067617412293473848916476263738959073923669819534967244044449342778449627830844839431670661190642569735153696848874075262739941816401702264628974234177036140866801489455117811577585076691446633550236855812557446042195496975891210226760287720566611487441665114066016363793176706550906573362463057317051873499144761239189292135499873102722796876920623207365557190898387545647226930153643022969256823763542062656277899352122124077464873860169272188166802613320315974191047357643918824280330469724919250708864434549634839598864613554356521334064183534855854387747968083597545763796853362768373968255966874287217563617673308956183134788335317630750972397445959305113155571959941768264366891765689746122464279840579901397723182078429995050304769093335676627770495485882687401935780672272149872184006704120507209087497960909847599036871526963224546968937538075243570394300134478901154291848010638153728961640846446114621455298590398030410048447316705582855162846213221534267856089689523627557277521636510910722871760798125228989467800407134450791799950550019184580259720131984161087124757018839135369567435155599832461933595670095216134866375561632889021398289794921875
      ],
      [
        34,
        0,
        597145038829351725092097092590318294523163640258557504953734311340405211956383219264019188750512674435371028250828260544893979537172507397949183081626898116290066630499489624523470919150867496530306202436620030786332187247773689695163672868845409673559474307479615285475376307751092516778972415101357531067780661597036681787810532024632386473449839085451970187186361623333791861521965124637219485439265384775677575541211367280924557749061516518781798881593872748414805466567453207361765482233780513287585839284388503801821411734105807281518392309854783223905795595387416326188670902314168316109176748160428544883313624539983746017327912703496414979340936113434787710087932221534040362112761352381874315489846961082352857816132407095183134180657988311868681858407585001923317595129613097958059288696028276813682012294308244359586293237114671185668105009179481204765821805813008031821053963345828797766727516181668679927267370871697604125259995400865375653402498962388582481128917901785185079867511036091325975620249782189249466523340756959193956729122685521452963900238892363499953032657255928288902355089660494749942791722406117058361329827823522210051728010506021262774586807275582128271940371057093201097664843494921908651595361167065142150685491019237232565563762537782589867342266202883050491575325590135646785584293167498966887236760649469794768998879097956731494066146658951783004029671491232989627017868759455374630373249138800387947022637262747847923000576133823269155262393654359371144879917033391183159138344172992385479043148836557468474259946009383856632974986930216605028061326719558070506130504739637148479237881089601968317052777732258474001721182626501066148136181493933777071616362801509473188393209702168605130512145277951866028991033839693279463050350261881146083825143710499249641024560318009850933143265808258282383144448829855988450252094603788663588471903696963725095159864381203384189827449985863416126787106217736705412800882559858401816594636835877874497346549638072200528907887118911532291598066296382148118631607244013149143701182269574263818517784759845571574937962616690612924392375779996441774471357398289794921875
      ],
      [
        35,
        0,
        109091056499815360839011465285282927476729736112172155286723503731178499032308645183143907260616004157437607754513987529429563473217027416335079880664730575144446143430332691873975641685346620455673451169488613178638502860538469964200712944430085233974808459922176260599722394834423914898863418439654132650052470335161791297314813563436288794632432859091546506736288117826593997833100436153920404834030213530404636151390548307563916440686977532716789680588364480635976455159111835160251493948530807340513973396038180400437360719531341031763636163114185554629185223633494619033568733773569046808102843894818560042525979300931862412084130602371709572038882006964545635976665524174283467956236085507709099988148887629650857622723315781043523864845498358638432985642234457013156444887951309066414372932365848306165155964172958276139837088362678585365159678318335145884979307369552343389396634034141661294068341889751202029783234003157583736597570076612690901861068977337254320872824208019249997006650131378934872219951157173451470146011044769481758797715688286637389490995118945330259097785941499190954622515797554030257275647502260409913557041610254951671180986029601072574218445743601870859925829383193012282693270821333318824507307964676726948457394256143233610381392999147371766923090011113174160644306761112761773737949265491849057834164126541376534292250676789439823930348043792970770610558907079546652099206792100458787549544522510059777365075075964028020711258587874598930582325235267554692418593965451051352656648691225359618892480797781738413733800879028904436719536177075302394508294231263238864028229622783349348250420603498950971681374898438296010549058258309575662053998326355311330525693516327320181616932667561829431564971628688644078567350323003271331283056087246483389971585316297782320427977718630610770935375407360459779198254924575454924371636450006311116087804109538047418013308233663126701001541378944763390594214615907544638564532730145797405222467707001857464416776144107744218238526472392493616522079968554161043910890437124177844052386397144249242117620367002595019451155056359485520214013320505216569328852742545908506661120888304332530946648426333765739478289794921875
      ],
      [
        36,
        0,
        2491199338983723424873993944507974855313160972757327793556566900139154898128326717798244485319402746794455029163151529128272313054062344671980232962621296575354347915413206361788798855464476201875715813694229775043842667531248247396002409774942690235209854617708695285511567355283603668284090578865144342300171997418173693826690282600973575264859104802582171245819872843124462548159510115053437298691806369326625058777749292436916236623254680071704534635746906092366097256395904741538195034942078898985568282997202816988901835235182134487695807128060411726843158432453979231392808757748750590546850214552498105055906748195496891793520968301874400343065480256161026208166197715862933500830481142675597833681171555749693373467058266831499050497960916889881537716326387982990315070682088398401510638554589116638467337735656268726361787235991583343645270533530235060447382429528527325480334952643178941917482037079229983912355945158624175422275429195210197226382124373642030096114970292874225882507606991764827004174994830587478615011047193383533095478069397486290920584041602855834159926070693165277244643000056599326938032157092520934425040123927506398577654214724678557221806530659696636433397411259512409972157564838309669753239455789420926627147433289047606295429079770428854422222010214486414080330407964820392027604671293860128067864082620400389451540889050482061506994841363238531903185071115613371947217712100825395865405000688474270407041746192620037990740821580979702601113486176598545442317960457770921467207545357441579367362555854310336908893116357089572927680735332429226682682204630778329388884530494785009985210319484271097628603035915579531079061003941493522825854516269339871232846336233960438673953425149410031879983153106739002699509755151065239832914941416068802620284134357787441918598573149309694350864617435818185794347260848164254201034256617752224571509076877386311672718885103381988293683693110869652923875518799447882996224718970375754059442135002429179439551134051682200617652147224972177331473026129065774520981316830227444647798480863939655332022632764117399894895035339216044629758172772779025872705251768264736448333592629046788895121829531876200698992093413969999587486111246858742508071070049238289794921875
      ],
      [
        37,
        0,
        7111117017322003531525879897840555698848272625765739561192441747535277676779661232819308416523721128703825677261045430255897538939118215168344094421646528700938650851048069538341171035897514337400227352648466120642599075999268443219071922463756983092273151999871449599916255240027392183605126086027070985644271215566378605303489487192880506282747059109674424592895802073819779670677252566596432530723369159905174643316279880368716002419597574438490402534605075361776907382726989458634524980042864279810957869511988404273023808104141927999598161267964373042502966551109287664313577896410499812448189605995669708516307619274794815818286466122764960110405047837666355506156164859225375528094552316792358425267802789131376780312635022049680149529317558061734769008432541018931899578492670998656558182572621399069220507114169579265339605376767065652055300274134923207223221229664031341153859678999553817346532046240476616196986008058575794962066161114868168690782429668959995715808822184868348487428417990774733214132534396290724733914892519994181305904438136223399957305143625075727150278252297290460362969284678967293495303316133887373352125269234155461337346091370762140281365408121277418492365789149405507685728915804856245014773663532890848263637138085709920489786467589835649152620884537167960262754994326273620964806277508177483792691406632872335405257815019552683132548146660427588320337087485038710715655118318506526576952240535672330581798864481182527857232787172902381275609265552978537139154047481711473556651574579233103236884705576694528830651254973148119111839918828398937865298848185465099587055732177586222661801140960246844434560568833646443005157989245509675649312580666063243220692985616824258446116492322174864822472735057477025668437103688160688087995121155100339519317885800108812455138194372283857277096731417601417417369547305889346027187165971233735430421219743532193868250569442393794793518391641412305226333086486159938743553908681803636923246344743067183440927716691801334328775590662218104341077173001325110416827800783174530840629983808039676855778549110221595420185204285361500208627906654567591444738890552030522296851422965218418549702202177890059899341870052915062392945048852348001048365212962141589538494277872662905053796251585125292549078289794921875
      ],
      [
        38,
        0,
        2537331338892959978869051285261837991145878548082558073519613926927725958164027340228882986298226419294345178659647607166398544771945499195275137257348097942150859927962720937840102939737509570378660730434881669907600528781646002970681028431300371519461009327033264353925436929848445186469996351337093696811380843970136253781764374403241530535783821992368392102163869553530351869986263448088388024281915442848845408755355055547561315620720396560051921111277031192891072393328642041364716139666991399075776454089089998533334799880136738254352287309196222118123630694050352371133319499767832268150246175519466653213292872604810383160517349038285876251458942298884272691952340444279908386339490631084112698876255566091374825085117696698593162868124766508906524225861523474327414569406842616263738774531353007947423500026342352197046797768989332797435265974988784004076205426869667753013546843110837213336629946350683664506310223824092449402324314305170846826638981566272650860971720152817010232797860006550056016705118884760971821769099252534404655970918971103040742736331309991470584765895560584006076542963016797538073270568575061445108657025670061483865190443726585782674950007312331800537241450481540604078323893378088508882015219165841100651790959927419396571333284790948656589204236653149143490899272556286225671507453562069920450122589943895861886938702086067142176252752473959241588656404686082527033963472968956214915215819594929828693343974968244528533374695576185043210383586754684261967514748531842004963487115663756632960066640843359002187715631375686222775822725093686727969242441978420603474383939133554595595235954116859012433912701952942706261302464258994319505398987291611575648870693404455900179688745720462400946083408079222088869145127588106197324072081592530848322384903486604455227159998206063208505089092350570753186618106291199005321776473935293552160499536409402998693237025910425316905794109133078053839014747695543305336883609298058247177440108124510105632986662867042989745527951354750947187935679419641080698178131157559936706435160817054251407077320995738097948566476810261090102830705653385852494730588929722375916823245784818491008304946513485320833156010205138740295894050264362019591840528654174748544217909953028979444219610934545332374182795454802450658546919448236177464486795781078289794921875
      ],
      [
        39,
        0,
        113168759346002761995923989273433472660805667403299653339075410742755024107949589921759176257558865756994336386695248676715913121714262720670652374444363348627525884553376749986466865987243506518811222231664891130766778385186252597746392982238203268088255025436294457079519425399451820433688901737969640146771073474435205831565394206846961965507834785624447679298216593350380597167766142699035814614306835460985807689794920299519221105148369124563899754082622171194430689270104230372237227055894101580847382425299295833681127693791635252590049793821679559559372134115414228173066569289240401012353228115075025151892450788155338173729729674354867625438375441415916383490959112693387511699303503214023202917494788829298135517206621707788154205512363115915233662247522560608881714240050034304764218517122419026052327779625545897961204159186231688444797253964866951230907777153380082906827342648149293049661966969663548493693015345084148034038568506602380398382990550273282236876105347128487014564765366894114658049662557078209184763332041374618974512946877319026898941795970547378656881928656714419595708571893159201561963764238501458743828276423486301772676494173314181921294834644602398317939328830507746376522712684003532856047679577315575758811520772690770677146831705525181227222646717286422561860304945753335426217429107781048191942423505670104033407455754264042150356230580081538758393449159984250378247668596072744040191221903215163844371145099148324243575254227495493931904828612314648626291953870679700092216997981214235210040337785854208109944169917907926622291542901353876403197263592861248675985541655924803901975668314083495696499723407778936016954073375202850637514852556647036603726266001732410754331710062865316786395047448584950047889489078604032342695363227581305594276692048366237332064661625637559917559720440819928237608806799156100619253983687063402514897286677043069217039227018261220652449972523953634101469723007939054905276899079589816933219835154059377840768515659592097503353741445580003997789766238440740842008487345058018236552600568997865254590632731120022377045756902180475834779961106754483372014599910175600885203671056972281185431486273242497352543136238689218536033259052063850627213651473603365997155232748650049057721427824907635417811740691474255185361501157800583530149086522885758830806387005051932549593835116452597048278289794921875
      ],
      [
        40,
        0,
        630936916652833503203652315437542100220542993958199474072181899486133552389036727864770241377482156441163731748404739144421181633877053969864011256980097801892511704344817417547854866144592611384417048855200296256689247629086453902742806307776147676357472878704699172685333919737040275341540775716994897709157959322995221108895752360505528396989266560034204159864312962300868235486781098402950767694048509504910085900363682852987200651134465781757695330272244476805772308710926712254194796040792359889915189617815151938156304402203367324111779198701460893072660448911073456202497878898264666544818822829394662624367156755670069579802495329300827987490502166146853601263506286796660325378165053163046697634555217651556494042694258199006934793353712549299304402159255519550875450953270488547195023711403077317141514423183590418474132312856103444599799768699184128460236640872536423500152099288091416006180147485819673763916209705191415995248171189221821401726411185247587114304339157445543365350914334632975364446875128700848437241071486294787422433186919028704789275945948791443061301876014307550504976902723968604052437511365398577991101070910845046831589619823252628826462493827496908980617016885099964496893817494118942866132535215016063147734948545133663831565367185856168045257854110455957944662990485508244957204228987646272671612260060057121083410825020187126874242907782931829295031613829306892346101053634011916437469908070413891103582117677516118217248691451527899148234438134861715687680937347261745386395169157442472945419991085104693274271351063423669295188487475797726899681807523646787362679226190996309161018040345893865227459482810579847545105428408102552041598096330447965721455684530762472119984182725303387477438790728542481724021882582717438314255239355698713374329172605365557238763218338315562868223700543323832129983976761609889269634268158645385177196246283186365056030099783566448696549408187122881782539918199494153166502785142946935363588623403942254524840770528478889869233677106888425739286260067532085837149248507403635105346306107641394962720855688216637554927384780600382551317405865881147371378054532390006223747781603050128939561165938255025104038743499522061681609959118682827497759174250668936081855190088999053098725191855689862986722659853368008806114988259645503823881942650912431861268583419209501800283080818417450156084873322417780906541278017609586739748643798289794921875
      ],
      [
        41,
        0,
        439698856707118474030511404884151517423744754008466750337378447008237841543385360449301123767225650947988833741242350022903868412650952729671945662595902054052272526510387195861192123951420477869959963201255513593100037783140157912632049172696667300470063399851737269075129799718865669546114553056937903948905413332765295663075887775800756306686195410752321611088712234380380914755102954932774211794445669644162591866011001060085042374762023921873519881448622981206356750210981186289479862328268789699005313835341764682070180140211256100132221995430855170381649580554769040803072849822627296087130659283119650183053229490010280056454197219679738372852354849460481598256209901901515827921333423664969056993045634086310272205610188466744767251344861383492107876114435955957375046580376981065887066747308935378730731102118882594907354291899641546348614796689006778264757943417642184298038338409107025292191719139407219051246381142763487512545215566294967459863527781811077519179300711890810947372087319054095049294814997085273440477361602872753614236782529315909533834942871603283093863761362092787648931162559474669464367388758492847912784159974185290225670955905148882017097834767019885633530956409921312093302217328304704291727708203161003560739701992430773472194863283668393350460790769596368112726691897874088350631340388814968892629402962441930666153935932071325037785299851101950838336507778991161160802171279967875611931985374474387545350787542750361151442268683085473279762019838628650173329885272564757868045101755973945805861657334280808521069709394890404929419617625577062529833227216213243353370234356834456863136941411898663611373602117271044488442739212694080805705836558435051488579137224896702355592333627269704414616654395367861414248033397686386892054508868925221486206906967922257763896431969899217598223288945780612906509574972900124454943512803175659808302757823340902293273352808115286200398103400877041817063998941831094547039393252223431843401419443070987147542248442914302394362901392487021455709009585606916318381550991878107392969730624159932920230293979025720448476431931997919996178907970379049705657934087387462308731567016283455024929158219176519273022532541577711839688558710016065466949826755450957655073285524708191855066294262077677035130498848010327196446680431998552237856377265485375676256846121057018764876288560092849101130882530227367741880818154001305506951618120228412935987602535123653592611576565048278289794921875
      ],
      [
        42,
        0,
        38303172529347290347293390775397111799843895355152373142530426276022827592207820414111983462951836750214984179273472669404382216966300858676051949409677392247917457864096441406350819231145353845359427018529724183007907067405006903974468465255699534329830488912042327417317002498729881291059416203249806684921692665485091394040596462578638875123241521032618305459471461505482649691763417845361640145916622852804929563269631642603199758870702658586060165824656349393293600832001893454161112081011751536094539478016533496295321946708441544535483398354735949351176463798312852568836821072111459381578703500592082778527585448706386357236079426125410092113713011866871137782629334202867088837434036291394187658043276856462781749763194853707438243354443641962263440184145248357955033122165350386959370816632492877920997900214600317817287894933448764077003762342569615990132274171977216283064584684549717259576916358078736401673281009929073345191932280068113337395960508521641973423369416346569110744142379612701029805642103624463438074209314059819683293420403376995379752843476237283507548980898004244071184500539404071748710272811818395661392816368687011339882645422136399894542399529651625834596748917861885350057352318192339683807240189437021574239289119477126678105269491012613749170634320707284378379215900508966969955683199868871667099031524520069738207003744178167060502961588967782813677877819284817926226577160878492214911463916654750862050898160538603617441540346624480180390369266641942981928871182043257438665799856856416660357839889973656460251358268962413386777513460025414934879437198708361317384670889792336504025020470839856451317338357872324436916642207839207849441147576246958523330600731898200935587810855217053697835707045956980282672895903704835497966941506910921581194957212824335505550746206392202378831796167260043749387867259793795356089789329005325407353256245087000528049463291972934578373587071408070143064010055672898964296247907865125320028870252257549321688660408361356388882197068948554962762056720218156852838100754196929783385859505044690940056985727388388596665790309652253439750591829648051283161293129611776812446887718293954437525728444862048201338400233195786420211424987479642422885567932736675749875759482003417632756977822968446375916138738792045834999493864229113123370700573649899009168799951975052448189431490072135404839452740855990616243444400076853514771364293598384963767886808848655692763113872410118751275643951219293851104617678139247928278289794921875
      ],
      [
        43,
        0,
        417084614683803105031404626963244239625667717297336424540641400568336414284716977221477516967560925609763774001233364290117343766630492566725292707943745200437425290545697975844818726345130587415368286656973727638544457163683124397616158663954340018681183926571963319012086209990481486365905165751844650863068589010871618138395576964395117704549450261481078598222014361088057060614528116766411424955362802659562867367775882927567937004491813545698396695613294339815140610089267454976904946070263795776468970454988041814950787558182655127413162341028184217640994154146143221522535717199712045760801079655546044036661114618315467357655047195526049025515719249510574831167267951383162229837249673614975766269258137199108064139288310452174289332675190607036476548859508675395296984003342106394948198107914756631242627986043231341405224986908467260401013331731733067778968989410020328959779517805613323339206800831471056669210215623888662144577447252028427519839611817569881060485465700330901370611185147638309584310374645318941944079635511504898549538755622440258896652220844252890215150937793075904355389995299298093336561773183895987216667493227184823772378892225728718343713267883725610416362432131164860191905774666327061548566330294280756827638391591186342812711971548205765063647220334234795379257482129471209850618230363441144524026641138339134858681626031004335022519483863789083090934710646908411252938040287095759778754257272793309487861250936777872205462235814985986485806117180294905839650438420025054159580376777612935723816115936225689651461971371922949015066600678821477259586891746880894387283533570773543535990704839575402706214608468334029091490289027310943618018486379098470129322817816978312007845127847849519843238554213665264662168922081776668996488335192866994641702415467619620035895536734470908607561061022311464530471904060094666309199519207084584507168813628115978934934956692456214878168562387970291989894653492409213279813953578914479906530878713768056854098977404692306997260406962004493953970458939193609433978317914984139816011859522571901463100316384636104758565110819743962307555735823026828672645556250868218457059663269536423404920400172673459595757539945859161640277394895970675212048157635631349744827421901372405150308155811490376185527318949249439515251588787196043825295812224032299375838663686934513902589703381773566301128832612350347218790326815535232067156679396730095266730571516925657929893934609389304508889658187058499950192267029137878376116539411648240451712947168940860329272278289794921875
      ],
      [
        44,
        0,
        567706159563680776916410550630612371566579787279738624890138838035447090414239238267253397215576511919272922551085828782755936605091101063962002201731018901326637731373057538251665575249647602384377504467916962261902647193330083166234986269032109792986799143570259955464319604708664882334012650380245107963535344637550863318084725943980355908750510252552704548510654789555455860213194452422608314866001925848827370656176178572602026687512079143963130261224681009725333370673181931006823589729056823387645821256177851316475415454497428935284749156831192731203744371122254106846326545927520244736260037703858745200251236357885487534304501831130157153590188412451632923433138986182357281521378245634043848403990104997389156080166898076817964141343984913608947174576069787500219117293144870777195709747348647913164124050141269383674958136846779628608796677142951312139925207559144082898202327307232639119970718967674920386434718421903480806323792036904493032176768002215622562602718044951517911714555239178758351759507618771854413128694268023714747930645645816869089922272569069062422980620211179026605707362328628136368404548508670588131454442131937379663451424306079994551262311918576252335891242797311488649363545754590747651153143971485544901639444914745104788509464527999385214454272608296817056546453479745637359658126499727396179410706532673613561515201721948399012835272843452996841587710593809478972511418900360735792608872972932829342137140411179906327310461372797462089713485740399010080526984255925397322947077758136784958183598661674635364889738811595386623788864156115727705106498442939551958058212582596212609960243493658675228519298542866552827529440388519372175490399976262538503789251819113833814160553269430208137592277392619678502501800687308859346393881377031775514185374352240967724601188385812634557365296384424895990519784381830048705197321966583168544254271958833857569721336250025544691287582120835928574789386862820746483106277661194726800129749792530475523248015103976974524329053202084708747726628890994673082603325167824134954876965957236132887482127847546662617135509146500787838756918653339400386628156619113712162108723529534950308959278622447014700900036826147443901681192057478471713645991964601323342771180243916902476409253609507213718124415459311584120326520292632017614918910160258727032960834221714985427050515824251956355619900378348809940778928791075429829211154923244050134112168643402708262236203502080680282427670552897900236393830208594911903270406113337625086777078400387717922656962800443715173116846468337395105484088278289794921875
      ],
      [
        45,
        0,
        96590197845965375621088958531166769525219672500591495657106619801571149518913903053480316874058376014303319141712785498655282532470086314003236509630915540375245118179659828057377245036445179602067433567179785416289633330761904175660475088501201019498298560750381371701491819041771364896142160128493559809424031429426863103136394287144187034727544073469433743808683696919640457524336330247344500955414086818127013714376211229421292976898074594887429090695127679710518345469427584167752374394586583948568622217008573009652971035318569711787426369108594288836292383795003779568199640073211786017246754934853550214994094968020593881680481444119908948134380602668554670338686077212452285881383651252161361064792912500211262131158158731461993466271799665127846012908802972548995996592429057859080646030347626926564794119745135872207652791730448255693746593365701001502809465039217311977269079563148530997880165789456618311049383008295403886246918913644944277671699903017741946695584625038070199579983330774191998542079132530482026310312332038976189943117506820210265845802124525669304329233951749709487031382527242103699264736373337603928377728906475663072162144902074610325863772404691066613710099034009190722639671382826621470886916411758431121821105011232612939081671806254086127710348061163700501729604427050019874337476562713726998789972408792128693059921338438102226006452384623259927770997784134548006561317232677389381914624791637697785962893863161466718210266682995337121509818587610924506762363820109170797101323846427161311273107043287824919916693201200607567330297152855238420254499668493852384787934624712566751919232334859884024224132851169359737317024980677629381631688701124865541168454645626304005735665921351157781199149012821978285027588668183169460294502358614091034107691403413038171529927512336335222349474233735294657076172046946143568198090235929839077216659989021100531239704315520322037697892959800788579883545104219918322481619942423443350002697631855156668483123965793449430268790607388926684504900205403746585915972771447361857180310119720120752598572682049353854907027462267554873022370930387950553176090261927505084436022837709547289473226366353652726023094488869218230167003682944334917018475939468104880589428758896358657871448243088252235266655019929287634382819600477161998075057075617197405831928459325288535815912194594257880086505511939313375587988257854395473364027133096208253524405780498245703402432978957196132685454829701132122552426541521964487743579195491908613961271134700160335091312894611707367508359559764178789733273312584300211219288816248972332851481912278289794921875
      ],
      [
        46,
        0,
        2054246321524206065115373111747370423424279046749191844872493663971484168515806230408010423521814971040028735399047816189603139531945883793039670627978850383961643449811569352522436245587928423770055272868460543992546075485477063478475524236679307222362767468444659120640049693948715414496554399034995665850746229864556872407827108774372617487679727960905878494153827982192128150834896452748458262765114199822233835305017044293869191709495251398602875540891829340288733260548820046558292533418543019010055811073058712631912452797252832656619952312809160635023725907928598116236517688995236250333003476153336424580957933003902273604586481995930507718080329652650494978193147722332808641525542637193306480044783382911243792419081899614227070787443667711920910248897833599863760877184936615706255846991824302962853869623436796522544213002368380711052118629565599015374755330448317650188273955126789121165330576181946936893464769369263603580896592486602573070794215171397979695180661639125505608576962376385933848734719455306520769997663622003075863382090171003267389372544244912232868841061536591176593529056285389211526841402887608952814853923086572708697830646202459564147095591314557741898426267873075434314767388220654397373042677344216988544623457902680748527260706729291068520235986002712692870503851149023494961432238900049360444266295951456407106432285568739002662068821849212770860730687598872665645652280836575970524675690727468369718352480080309121269827791873509399937523382038199721595966486367606175024403030124722125948703477802054994335304186868818684193896817849982496875671295977671131987325082106668067647572784305397163952367018506720148512851884362940937456813830121306675623562224980907840791233748301659112069684612902129288633802188870198267314414841662563720763919934307169953525209289891478420187428242804686036884626487245077267114857839804406827773242609430146121665552379149508158558509201513781716566719819875833284653697110707848906692693050614705896043709217446336498536192807699453680861971864770213572466409011459185016250397835305243692906734527987941814801354593467239029736940194677067106376329022044214662395274119435331261130138332691232453545618617320371670328164149611071622133395462251019820733352239665582511555948505937020570180304931306501754535832735002411335639781396716971015398142692476564802711773047692924157899627127926867859222864802129564263502673438089854226664551159836316816922948089096955004330780737835241523293881038540914301090992129079060700818340521811947393276685978610618417585974933688630072720828115894773916041593215366229736378235182540214913397725980032111615818319744312278289794921875
      ],
      [
        47,
        0,
        5461123441616351436653412790283324021610460143893180257410408545477165314355420723616151649639006234191237930252379357407962569224725859856794388207874211367178689241107126913500600890477695077745184595433827177402925806967244446968635098528872216212416043658031422777506115889511451772550327619904678655271857539235177715199870912379657879735527057897081413921330533523912304680188651367919985888067249886905949994156961386341506727796868475750906337296556316554014344284623529103641903726856249555925489733538245621793563311867586987669262032409587873211452065090893020781200872743911211818178256997293726676934399195481509120826894684630502633438290982410918506089526025245099438281209918074872312904804418975256568214926780470151942697554324789651751150172604116685930643416186272718333679384301430957895738644268394170533911845794888119343937709165188182346557531485956158542368885602592014502983780173487366746874157796521024352711871164646874789301170933359721372275172654376236194402480940633825022580622657208752612667374689757924284608811865034759706102415862592597678236935542689330973398784204801490400562865714485237455518550347444921353926392213075021873756334931018770151978760379308296224830733430045236268998803821078850296491717685459981554426623134668995484545496914403135835155815781547546174523683696478171406679940488814916671504254563755039683945426780816024554676155195197455988991565634574236837762960840964167851911401673087632945747833380446734858610729332664691662413754072939680472293457324236619766319675224435792295822911431398796033576630974136408379471662770870822906332606453646818298435612203567641505683733784472946726010508253027160516589775605528463004361410810766237759420314204771760455090226136206486386289795224242677307715114582049020062038522912100109218051617926229761068496040447574058526837304078578697996786956557669686914727383035896512520039988295620803328043434189544361557977686189666878538963987213423924330000934725834901195504316356240238804386216050168783811227912319361829645317009558015819268422863632254914402727380743703922501572731842095613068371837481572178526616735849017540756590020547559033980140202168348313033435648149924179740947983018086258890573313341210223863842826120878349707309686802851346826193607737466659097313304907006414478831886639533355034508131212604355068561776874290641476310846380815014026649950491530728177651386020643635924957439656342657677806627138820247356290716114933735831452025150161288337059295992869415395399740476230887931071406103721003397250415553511958293895869142367197529613261154313638748741107528418034294463116008855881609584456653820307616303171618941355919881552481592278289794921875
      ],
      [
        48,
        0,
        1814769541758437660499056599240922386436572205938682573813120461645736184959204233327621400642777404595153913204085045771707927379414141535559494129447205187985927743674941707083248183774563292815206341865834700552043953613395033451785988714865304592127625071804409383161881438014970071805720186202492045334358555415380726671029776531603220350657810852052868034655155123601654787146192749568834931407834084476233630728700403900960683216954477931208170634994494767421850092391092363111072958666081427973126043664502249797645203824462445107234608488489105153849707204432175632460627916984247775117853604146303847984022116736857520133923336294979202307007176828736880410304637479821398823190695002467388356832933834698585967642714140233000505213057903923107082958277537355874104676680176210081702777892732384148171328344587245339361669307005931519090402259455885890064765029872782086830423295072709865594192422510849870945299135555331105742453176290356630305875472604254167426263700658086982899967920056031983160776156476200395393408063114302257441407669817767000555300295160744138884939348257808311119860364283773408658032033892715064355489356102760652061906668083225153383895452938460496218232441021647725880940829165950239154810390435169971361125363407856648448950951357586859368829584661802174117491146832195776314351610735958894298377583266922612534650771239650566363734159840614591004155961169604907076340959003174180418850237500424493082078690507475553330594457978787106358269157510035623133768104171361567369338149653681493887109020906118338879707658995470482216810412491201242704010104730782782655790183317459378628577513501371156284364048465249233090212346130427223986670256635233085834143184489128425199037909090752352717465208563189866359585650078233527448253484855611283125271926218396553501080996632242709184447317690320130413673119981391653992233147872804753549582207410514308662863576332064485428174781814575802165026295361596710020863526518096660688505466128363866311864359553070059977829854278677633138916805866571838595731394631613026186970174327446864028513328642790448431726059830971492144992542562073369378958518258768549379545236989104967913006344514472651667823181724388465264398353190581314335453965323243118292524303535345707267589437296206574336885346675448915268703510871901864412652264395528952602551225619042305961237675743172310345638601203631737310227098016115352730466470688811525955080229207439148887463137647073771236911300508763070882718432008861123716284803365054468691085063862103962851519214399676918882840278898950072549148695956234969993077445647337939966936871179114985279169202417666903611570108649555347305776172941856665327413076930342541871597790487033289331490114872278289794921875
      ],
      [
        49,
        0,
        75382577525096330305926462607965540806800895335842944257140689258767487852327598371155773549794981353488987089126009629034197815440885142760253976539509036590415830596916887624340758206446204193215829519595455822568317619398768195032155967695432019174550392151746682435956640119110273982482080130991557873980475484428995067580198119054867161733850573150282459063742295727959973219182407890301587986937802803791148987955976304746967629679291012119437908943141986312906658612470879870015964822429444734554452702857556326589151305586077223500587135729621107506297316770594689784207880115369117099162075136979012262852061525981652774485567058526434027880509052198808725528760675831578111005643954291210170827293744936636253786648158359028762899775120682403480721770453112325136010800317216445079756354343230659693418428086510356958423126302846112828778426883131649867844119709362752878154428068399046549923793400226565242869773462577559249808792970037736310278604401671486746476819724634754233382774280428505120418257607954068039382376629288239519634793871887293688998619542696466422533433952860240983081133170490564513532274594498571802829922546083584240759931176726154359439738922792954603632675172655809354089851795634011845052347499169590101192001975735999434537693935905713379303249131672984840466808984697505783344064592680722752666061710765803820493055206030487007109897063860039207389088444235782615815663574153817762949435854433842767710331422204622025340195375389665893595568562208733595043155387716542150655665121321413297539376542004277046701615323869029004399784129970438830801879314575932510329381339960326688081558265824192902791888549363195286886332356756360509721369520509923914629514750952271752168065006568832057748391973248041396440611071905577961111871680821371090014140422130992250294572643797272147098502141393787155195713988540079667990868689785135983477890515464697976488521640972797153594165382179106694529275166612024143698379695175450579970506182416399697946455108405310319950840878295903955694957501070648924237703673368535833582438776482974080390962371151545793000210595398831247279480044594367303360966045156032654871383504578710817986265257277583259931431584792648070946121840082724780871981020009376506939404027528749933240170372345513831181331675715447598894006768085538697335875597893735413508528867036647754962209740601190212434821509605781669650399383269866499380815643288852027835256546863247102356919539869501979484088721968996044454636125204488589203684589780309464994737796845991228115165922687600410204294122973666953665176981026964041226957154037919995761294589549915257513365416938838612082176664345802680421366141455814108557272962345063554884910401223970755736741094552577292447142539905257515690183992278289794921875
      ],
      [
        50,
        0,
        391408720471816124805834517557331188580801962991013317396642593981105566006753808111256059625303896232543975513470237764484227998184671924055073548137286285725630814856633431168197125269603323037782693116234136205526301903418192813872796738556313006766813169029097438209066719574283755609908269659404456023865481136014257391774898312800424726190735334634204035776258363819576229209251562887870114826803730443507850948132566959258951533155313104481842720393635194386064382145488666571275314638379593111112766656227457586834361597842691180149834804250029712722268563525430638523996357921679785633264113332485758712358109508029534609690629572687292425266898358343042225993763680776765060225621199027812889296357282537998644476368209558639663000467235981448992901987546291213844267769117860931744105810655258296177331009122790433774737202495288855153056351047291804047079947332412950973939043819065037768883109755346183434852488336923073044579791267594611448933816007983373315934616668517968678744744283284531932324667661452781694770454620768950957560816738160433507473632483662751399328306124403329843586836630507769289973353328222247874370233929264492578197638474307326613537680465901734914049701018299845578035611650691193245001716632428087806391387474790329090528557012268523996296015918900719827239622672449772072225758895519333059178790061360439919967037932833319794596004413639811545362188686522518408149500320730914115646978614168425953474669364523426467087103648076753928869323388570341334048956319152727817742670840249516889744264293838415314152303824710005626133660441976597296031731788308650115597336148354618708955723681206089836406674599325688890369290768557116600439932518669481534176597092999970952541867751958448172525060609993323818012000775451685224904839968455945679160779956508829775292908974311701378389875279922681453824666320126955721326540209665547453543685145395020202098773021519764343880642179017157197897977230431607495668337865449377471571327800656861414065188215189511068916975721070535754176650737642395833644491173451467433557302248258922728793155300978539334754156827474911780102608968755499355162557106938029234091870336121562642721457842856083847932659029301669374030974102328315445761521864432678891114441945490057021299310647497858675545065214571125464527991262967377217160998664104156380723772203822904781011260725448241972569025551868452488206105478625688664457208200535157858297790715342394420511585747112879873501320312635739569682544611952622266768191699373785610121923166728836429057390893721244595382636206917666493935195903003085796915571926771062582597248022898546886609968851387181347161471799285792318830948232316346055412596748073159795604764176163444204045229947534022528507140303571160134177236806112398549304241536600810367175992278289794921875
      ],
      [
        51,
        0,
        254038783713618530333278702389054517656642672967596027329511745450294984522077873905652568610080931516594762946081917665785053029538546676154506922958374217503667657384484526089866777649438928520312530404062679442235848787800171200640698415825873499817333080134210097776805823742195134684171227834745377284070587399285228184100013319224970565242663043763122391360738960247448834460693428332437054809359384970829158786851806381828650918344509226020154761251093693481209222999038346422453068031619882403442550533273837476949928608675199840867687918447949361288171558710124778874020745465143916109808897424859986153077857346711123277933152584242555334254515074376085888641463087340055782600069665613574700626967281814339377391476087234237281193296461242811396607137235429084561339084805089341569687927050687220052827336460364689820351219066258758273493509525564023186876765673165295488040787321286988254957873038763447753863732329557539446973558254375987339893891232888797398608179161730773937065856370858432018928863171144147029293346890130309684428031229248761803448147665419257101833925508974451928235054613867330047145704801635256459764153651235528313729037906232200589340818071544783700075507460007268354286643773094024152874721040098550580012418905675648625436118164664680533749100517382583103498667341626867553484659635477034202618147004657301803869938514692066126220414667526809891428169831500610019427374191431243324293052613061563675985254045560664901760606568005731755594469241434675921022373267413907510498767151939776538783362761613542916060404250343148996121155057629333570398857931102705208896053492452162489152178231754511301128436704923589837576445319241482678327173111405420839281122196354718241330531479314730986010378857272535746957530051219262263714822247659105877261099253607036390349277468998112686943321775949507066961313702010852620478532857723417573410916217961844192182789647883566548156394525721603490591783331770578009406416231079932914065473494741202785457310495877194250140731861575223493283216840600881531254521207691564868165614010236364234302536442393265547102451180894777329299782230696756084299843066484393113995197551990891404807545286188647682101773696520492782602310954126729049156549489509399664180149127969472833012492535005810227778036544941238417043042046288211649138497730318374913297883339621898015734901195531891071094410596703023884387848037021331865158954008941070874898026337392262926974589060888171198968183809166231860319511395477995714326965908363271484385562468390912606181250161963617027865598882325702253810614632247578341412443045938360368186206216287395320347803838941271576660000457614210069470819186799788979293382975406765167579511260758737206745963894614914687150817106167472965853877797063754829634033412219520839192425816707305535996369504699118996792278289794921875
      ],
      [
        52,
        0,
        20610074665972348749924433108845701447480436921078796206321419621590279054077803290415301420784201890681407758909108961092663073145093548850281415266486098447538588049375510006919002366828706723369560450755840924869982868247697568364088089337803137190842683426957885906063136410212141116173072661705636520566447959323040413487111133692311175995523584366925344410174550232765238933275176476544653936000526532204904546000285052244613266583006535479087734166890546093721038304524977006820174321349385529964706331328422305593779002795251338044676518822160769425906407645075142591234844666884511174923309184927398528615293743154603540763189126973674635605904806773584948121784697383490219570347111434137427404731286227405200906454242361330005233917543128937375609585421315501949724042530557017769012673612590629294167435646160202578306934835567502718661824650590238949834874798170130764049587082045290114873709059840376747883352320841722953219391129373285868236730062468084388910868942016710363235121363523535537515693747687797577054908455296334116222791828408067337610139824285265500803513948391382284856955001591835020812713363280952563527697566777214881894457589772393597645420481952187724580500860825744077690015798920274261277514528658670214736903119636240076274516497206806356299025231108357575715846772644030961469063582707723538448401135930646028636629283620539801852141511101991183320743229366384824447586366228127651217561763369078504394388434814381135714456934774990761891315442416632006730043512822497987370739069976844083850536178845132216266131731788432396086148530141386770249089898320194945325194342198542631854064170987943584174184205203004595427988448873268630205911953640517510523121553254961931856475739816244386384767890197142625520371059992540513833557431656595822010476966879965576090357094018819088257586758705304994430274550042593653875745457725846464075389859648090680286908067732625421366649006224599688590164682272187478864256782647401945137466471288357386813167616101702765816747981586482849507921283524807248722860959988083149311211858902099898149400486615530471738035751491756489205262852155876792997362774318134097236225814858050351550050380732763794877604414577340900035225079208060414114367854835126456621661738629739528128035618696465590995100014218821166336846608418888698742175685943732878000618166410891414141531994625045035474640690019012791671856457361835130763197508309817700632632666059530757102591324152532602621921303473284833935414191316497027256224730213213280133632868145624987490334785338460137027161292790053694242161054222763550838558970192495635379168798919559299186459868205527058524326446262203513449037643725291852557827603289951208001771999834309211873622619250231745201511746861129764959751100299300415219707772418342165498209540199215232643052637317290461668128365123177402472886813029780792278289794921875
      ],
      [
        53,
        0,
        209010988168547803061426682217584020145847817206534875738402373504027387113115931462377560447455881302215388857208374902771139094426756280778458050305207110071918590853136388360619144916037090871341915599863108059967467247150498496610564742688548522921888988954492519242741887366666778897090231558973483203506893366844159941673324916589578069364358453816174341412883698500615461987047642994306053104529302932364274953852593176899159061906048647417723561935921019516587824156913128633792048719304145659162236444175143835988769480104348222105909343375457024686699719811702138308389689119142905763363319015516744886874520652437954720083365691121354628364119001730782278854234762794302467119002482599685619058175666235085832243374807950972964962234165298353347913323987220816733110889420324083482145943816409659266985183606615675469882099560881216437379602980574260762593681026867774586371903001960040463896874085430213550336093906183787835247206342555521081653714252370299000862612573845052871595310117576569980355994427520454916489322356702682781426508426604805462594687277807641356467180358355306267188828830998366520968930941144143557624086992027298081642833325595341682475796024941837320287132299920239487877146757665416990730852571594447603936744208963830437383403004577138186353567448067857415002101791026499631847634041587001551985923047942189330243897488917284626764225319334593321869421126674233451259276438377248385728730904407420365508387755633247046110277872243565121313260230268688224243424843035967013562321892665535459832033309214231844023148953940615392484779364986434431479539246055140177379447308419603951804974413797607995851764288387140698889112523436258207510091397041225014456606824028725740089785328151367894447701960464012284560441313028348875035515410893708628582219227869198777210398550307222811381689423443473108612493751563402493927918057352561636193390657795371282786129695565645910732935575193762787630720431577031846811818219360967907308459750607694448638427597203142715990931848250293219452225108870493157644123421477157334583991233319244680272554583676826402621045226708170409118324932607464586424350953881407458860166112199767538964915262670377181479450297459152318541730314890189211128155662657036755779928928552780438260791084119616299033542016871896706536743290881884837530940258368564670849549301072709066215570280391003044828846126902612596176827158562509484870452153393174642901644830147538520387420242821193370214611279023637554074806374693230570409274533335510481491087077930797312491247056513358673801849518393827762607660819240455321299805172005749226850683678608254451174497434884752701149804401057373872463377576273482601979469319072004422819381624205111391251298892362451449020899110112797059830925819381716681037510525216855275614955498512111583940852975089917016634088069917719137332741636499022443043658821202533119117981076792278289794921875
      ],
      [
        54,
        0,
        264952904606154991123282307237126220921925936678830833583057647390618408898837446366848394673010565201524479165428468555570684567425282839963105644240281899245144548151471034810416185473353851460790771825207684243806904243818567973321885791275807664505743896125457018556361163580335726175743678724090589007007243543397408123509587667856639206735006993360965294640614082845766876647421725918775606526823682309957719624715051296493616231992733833658094944725209577983647933261176106572326289055938742362621729020532341406453578197155714375954568587116583996530332221759136376126644830582805552703331741381638962934384864436924995436672995296043753469901820192715870481964689955169900887720774743007092082511951128336007451350029357450385122841343711748562223887154810087047604400918278380264001896286036579005159443276610341440224482074527264924087839400943717216551019032533128193253797968202865642339948419550542955113397096234407231639014772155679989942306262511345263551671214676296781019224596063741793344439155249356345689005603540958598257788223261913788125145495213934195403519199031496997839189896742379581261035813190200001546158533328125034683189512753055866379428131694689050316406917457473614356289087383876576261850597840099753861410481189635027098779035221249401273838617431378291963376905130487160374525516997292898519422542104113872899054348206411358873359196781285508167811531290541894521912117865343704362365920010139504267472971461980246124830069736196447680739355305097871781890264095826463017028984995061267663665672727819917851134547982559870804908137927513711235903807855641203567202710614729517407061367939401688311916648009150988028492897253083687189771488899735017119049983964786306769512490351940128523860408180713357543856412955976455026313369885462671399923185295416136450356607605187699876964802953540854238356560414673485252216673765164701289512180231272656817092202036186077618357580344768639501462871315081310481472922477489500313884182952670732789857229932345211059274283099435624357912413570520724582873007978962675531153348248880779949589100871084668702222952690189820803232215288991289255816532283424197611030208454171846833734935448381343326110162139298822865544366949503077995897997736505561200453432658415302779898605269486397831709499706802722632476580254890899473563298079270946588994892794673075844149939697229568501332585029890126166332835644775592025386595442298844414389342950292681162100099908808026468866891043982387110523545648327800428897448974898094787168193559516437604883751438871075450355494158143266212651576208106032060801454040291085245739326683766106602999101287953399702715554511290468738117815960995676620355885938277438815825119140775908333125161604753745494680347116978559618757414561684804368632371104242339251080725612241747051729223399999841043442120300637539936537602373844082432284762737011055352502078531677112992083748047328070301076792278289794921875
      ],
      [
        55,
        0,
        41983463569525648794462615493385068920866004079735074494138854791675013286969110629260368024076890008536182119257596433793327545080430015192813868385665750013829070545969422155919044558014390618839397648147352570695060778804691811690676089086822006788437174253205938486968932370811811633430848235377668270259123449361381590841578480862475833203591531418330652949663748410843247936683393683112641531105713845866623254719227099760859890267946710619370600948213132988766243564808338821711546831460545286684280256195843306708587351776981624817444721410214793634287176805795184340724567925677111082662999607367219916733888926634973605340999815761336506807971803023129587213969421090498843628220919957144750182969352199414937692623370611588548185897023857657701313418293257120167805531546289821557785878304829302133688096298219989374322858331431363218104841312259910002985645135370462906174823475607882307310598379064367318184754435616522586363521909582062631656662669885040246345347108413421733238255137821805836910435574473115277812505969493774907729231268997548996316532209233620392845994428656883351877876924282669733340752044177464856044855982205219875224353375919631577037250436297753758965375406316693855899231977225838064104065473585730125826528198529472462900183327436815934132409681410834270479864066224986711206445306884588176212675351424748566279070762381301436823368250815461897528514950072581533450624269188576697597649033283154373356273703631477121121599596996212953066816505242986663336121951079154602833400027386890011940482837284531368272967714367923302960702726298750807924529566530786867324400283160255921328509703791461594219324163749595539980508974785039388003787650247287306391049317590158906531962790703470243062167758671636195750182717056322399231923384675731390344817332061134734977160970292688197195914104108273184723082401145429445391230136682703541444749518093424878621593857978196179022179621216503878983551388639138304876569279771854762782632870468793792822683835197225522736382684471839518549774165724154278257145173100118879576536116833039979564893286723667620579422926459499812255994924227329595585651815424998147723529313586439439247170182142615056224380339976438247632216905164078349933420878048360199894468339040369686055254024372826558610488037484749813102272768405064553948709365988236311191114134865449794693714592489058141451583536924382882852598703441115121795859094799913744699681582350614217811936521329938032734652490727251692773205351810902238720008107579111613723056837783338582473876497378240397906326227735855631729437927373828461241564178377942485357801101283776027498192421765271708862692124125093008379198453930623184034684972776116027578863098909217402070295411316386297563774905206210470095669120073794198698316939359407297859885173709519288927595561568435878216287831409740020099932390700912996776942377267303143123967722246349576781190445576966049488868053009343710818420985132436792278289794921875
      ],
      [
        56,
        0,
        831568168649518623617221792470031865693182840637408764935114440917918640348522709321081175317359703854084234020183044579192310691627457446599377666464581377351726985331477555015797282113441119769506482616387523328593200300876627401537318808902283855304702953635649728615209918693282477761045748931465938933129256798581631825471614306182623474298207186763882350944540641854149006017826946512621919420297715225603151721858720960163104608289508287100342821611925919037660506037520734321631042575160929974279963434542814434115388743741098189524087313439857419657572513995240825885287733321193170219051338529228609743439932942954111742936190668887337072167467236318752110461589569310512274403699125374658173309884384506576250108377917587400505142389645764821382253288302855773487066835485448576778800016999730216030906578230625924990650837837757935875604772042703547864254491894756380716058626600220671298477000917318123053131682129512537568799250693764335338291789010325419666670913429656530084878351043452250719922007715043178666487669859968725653419894724481695722610924758041637561590120586655311331094454816893017857726472092236282908476333728671518255594148246152738707624228523289755247911936820625443367137823760838782825580299295529098789789531704675380344961113836933612307597009375467768585432200388926259196204140452453551157462938052244792097503086234204070688843901056550154248712004034671727058497349712747199401630820310446030727476393093856195829935956708346583356585312845466971340538549689520300469442869156271533169045084049043866334253254484993023627664261773098284776796974826685741912953685912775805723146164484240886797523110555528037494515074410769778431465987201994261618891788360130703244589834343952881176138453627305286238494802422202955630222350447070032297725110071314366599095492387166783486040013367603629160903495238741912960470808796342862701748085898760023613473554842942533443981035740921953211763684890875835908003318818730937108544761459705223420597543662402324746854722514761751236646625244392259321341031510648951006634036886383633386296996145258133403032765333783918881915519150665471704809605185746430556076733534653195832112949825066582289699492203661729184822049005497614424404927355098829521082121098968593826660691977093481050362638256637552017943071222555214741215639131344599063357820549231848582143396931022802886048439445659417576181198336112962382393668906099367879800480248959472806142358038984288098388134890729498988083887118463948564645765848492780190684293599708354238598361039281985247643628599153800251621143805687861844868732717002646661586360532813481786807041845881668901156138215742387837318418293892724723874999013164652483917153690636717744733920403976795909974097146627926459164771246958927104419248824733144297993965688098125286354688595162227445872295235516916712549911273244038395816865527146679688224148340065789740904645567357781312134313231455758433410227850289396970237684223333789792433556792278289794921875
      ],
      [
        57,
        0,
        2058863062732913643923213926893352679115679827299467296937409844044629303959897078635945368718608045416187953868020545581696310028726318715591208318368636548039374326308322052300754730182153624236867615548997034994427228890597002060947624402718452810238323588986925044162992309153710988168065082215952575892665114310952096322083560656556029288387734505180735364512312710874393185874288613591643104434520697094770378966709042364464195238865134779611431085443052905383023103298767023625547734107182508286833953811105580746470347093160606322986179860597546801240033358458980362367541646875755079899088247032309486325663136899061720411475346437450336742814289056430615938168244889399240912868623133486206424578664330179866443543314209807986499761284690812667088098122653325151132919782620179523013705870397783411686382185515490919748461506785523246158920188730428598022116987254028529761830483132789740843392748607018391555839277700356301337519399211915978292957991678542982736582379407328429952352088415690081642441756332302153832572391264513466392541435261701638651529775330759981890955277185298429617549120685470640759901730308593529693876149856964191188438013500785162450402157207607819710995335845476135003312248560953173370847786789962668574440513838775817051572272883247103860790142818121301217378028019053870066997583020341677965640450752649402713349825811237156947201727965776138390093141649495780489412093372607371491435796576045328189769318879745183922001434160842000541972489421377958805098444542320802066172497094863954657179993081477720125697614493079599439962040998563125722246478616363389647436059532283204673204113915562365359568419179316541608286096897880869443421590801577198400506655900462582661115998844679843776384102363161144944244168792031630314781243109601353834806089667946295170239861424301684916740399302097389190617355497557873447408530283865950786585870024157512635071591397024090050819465212125104417631473677867132991887552659254356771904980226973493812513674403783633029580380669242080800988704639282163081789937038388404454126879195114361928876324737190613994596157690628561902025024219202815051314982210410041282407941456805555384549028147593044641532086202950647089896466697083271028344475853818857329338481413408701803645503479506738237871252866137257695839187648544414723073904088103953493486601314747259307677095946797095135337477775971995827901338622524874315160166182649833626753596135820168938471475105168847347053015721836283949684447531156614307388201602850693512441640888485153544501072223436472069545874244851896815589703966086874135649957683554639902705088254255057149495831629205418872609396679320310689346828939983871096489139415003447573412312340122062207351768981828280001310290061584585353324636653109419812954935432461593262322083781432548786290602534184927181877771474229091528210433928429641248283879198440061742262377881884700492888070546419454894862489086035400353593770692506062019082697352539491833740992135035086102006589833311636792278289794921875
      ],
      [
        58,
        0,
        637187255190700369651764205291775050828993865338876636544956883379559163551261884468503149791692601939981285689944606797349582851509906301924695663156712933409355324951786219605881098857742735030089012462230555922295104119725950354463072367711232761693576303812475340146877104432348360606227683736430754907348770653437177553793634922823964622375702114465522107038018360006475200872017219714110257442265394981573890191944998758586481011348176046787672730936513049043228337200436175222704593772080093855754965451779793674865192196697634952179062735425218632263532235694325438276619353244831420837735643259652598104919687789047968504761566397085826096062001963263411132611943058701394376295268831995344794170236025184947488571167432554848983584782590921945745738634823847029002081062507402038635251119800973556039455072792814623638249626782479742853308148355582636335034150127651448256892682223390067953262727199605647469762462283353460872870108868147589324084050405282880483585156789363934980196721559581120650392637760609954593712025189251267787912965110090046410169997725276056473684783344772645762690703162537464412195305274954054139570128303007823714825007522784972044303492858657818082922003208580375062888964866176409867160170758589456011516742436038747658245611419528182726050491068821032808330952494387234196254723563494546946356971546477433990550103887326276976166348568302870367745767073991263538361401874667387296201345762048115673628171403247532086013875102166060583905149017854477841137313525929628638774069128056011314092050319456470686970925125685172033798326130215132517535050597782442778357903570489548272752919251028912646590128798409663214722511771929379861634453988049646914846070495103330173846355665725559652648958151336228236872387682789287382800198039558934813439757196101435621180454424962165889906776548320532964497131046815264015785806497365435626454402354901515743550059202385400189832720571539186681698883180763432671890552761757571462282899355129440724221783816487838467353606138310864794688089142684086929137488686827517958578992236274972278572026415793491820622563312894137785704520887789672136358773858131803984134274814730984817475245024005682446113104903406309552911795334425535871867709975446865373068150062958902609345577837067704646356296301110573588972131390543875690560218302294533771151748168130357699302027751001502694374769951984875891794775908082997567944213550579721319159437604930519828819993608047247221653921895659973977170455059308006381153695746196154458375116626554343264016702832271724369793309637978397532864044854057307826551750737584630493955668163343509140291177548827624653439141861580878124303801743072414081772092069496870381280701195800793480857415533397794002691011141778031138595265367993213148592784333301269258427528937350501196729576083609100453547436102628832373824544159469288049801286677761438077881904213671993330829154560851160306950050960333699015253026130661568206253154998273545314304152102841514525020854675231991105868499502817218150495636792278289794921875
      ],
      [
        59,
        0,
        24649987991341226358153409314465199251253526661392241059624023843047464741257798207574686256240234723939670707713167218145255489502187520879286435573014757981270406475994219704613544550505354831512624691703998078274018885714776861973717297275562609127813876124670795255633855508271036231912845874542378304453311364773069865523593897060942637002109244273861122929862147416267116959553991165462656414364490330782561996925399042716189645914580687754343289570823483730359446628410676677453387517068727319664179464496003426052552485870344651947077647081135877627140031390674868865098698029332452533953884756309344645873638232657681361238185161411726484648288783800581937211002859062290408454929776989182686215525537446217866023001698626685183545712369930452015452832697843544859991571458464706269814561478737075024555131150797278370993369615006618181215739813418337442558370429544124155606699124852519242441609113213576619499215489760568317015869848190957389372021784706641519256328498712100726472599674303844074787681975313404597735021164762294987194396473264025234812009076880207651305185703516420549325060057070009514649287864281661927410000252125699166038977066984935110092052086048057993320434457054641607730691081451855231939639447234955557259703839115653102392324927589240309742649702556495863257628658162458991241095206840675628491913400894243478950730042684858412076024351376211947156910294432576998397504584825219959498032922461370352631873319161954941995881925202153055830649200737042277165054436148799702854285813404892000678341906328639553463985764850356454641943108042215791064976123873318519701938310794975810542952819651688321005070331149310901379804951019497954840598278702764094920748937716600414475981518789395478076759645793070255003278917707880344236016351257276843897118971335224895061516703253487668577993198511785153025207573317612340770823817731145236593467602312582184937989905864355061528953635156647036964535120366116634060637809830886767808256643427414141699374436415556798440375341395978814083075881387666270567768402030559280410038546121968410129677472821497944224339619777815920265028727651059614696071443708139278471367413800517084412628352437507302635830573254876870184475365660012266236047229307467508540181426987125707977059654797836706953674469975573618462549345749319764944798812045933689413131454200689052395512197877238988847323390358602310283840017597673326866801524910029696266856241780488027165438629005676153665159015444422685850982025366420647463765747138597762439199878308138595932437563421914949783528824148502481154173166190026869292316827319763251748546468194879109311043274320862145670576247772454186543470933888862089019845648309130891540824750282821756632838020757900349888277922561135968281385845368975053401728538477479202915636445466887764455655392531857678352332094030749539733084415012226126818344512080062320574278707087912239524025383356216948529219010810269207460547488441511658393990913189072759653875218710253062902034795699488220401270755428681827185789514370709378834002519750036792278289794921875
      ],
      [
        60,
        0,
        119200027743691835139910362078291709363579790385835224973266290906980244403867742460483153019130049448612383955381812568714810740443125114931072619211908024699505869063805227943411637293561838765457629172255905983038688786687755189995189921755911274972839722647492166896028624178803759290729000193344538859989970657009582129284765708012840116172595761114106211538303109876656473027635277490221154774863715949613507481318064222481552081299918299351272392015480626995430964596557234751056467901255486064975919792468996162530990594988245383784094043423257624383616147829759028268839756705085922152082301835046622601771232334455500157768545049417975567356232033708699642471604225537556497257697306474839607040568880026599730307919318570179758920254872731475807703690749510377421380240936683397939224421310777561978054438336267319178372850966377272435833730330310892926481120534325863916144518747325570752158423003638175428650574005305475301344846539485144018728990638170599485369484700052751004378228811980606458919011700663512621478206449708204701228444358678493802061294522245609141847887755693624695371994844707183084902905783879602888626187636009069584374874228573826848556256268217260034692477609561938649374018054286599309778940802455228746590688398112605198089189148411615096958549826462978785594507611310028293582326842675697923366243396004592876581413573259624977422977054767022703022040672759591932356052208028480145376730084232733527081677506965527666870224863333052426909210718795793128859043671641956027503609300535408550972173224169249570750611248491459785958285143138804452196320799856693508927768769040455823755926536039025621644342331252114153802516341173500779487753534170933145730052268679538335809653677220704765538233758092888973558248460430840219534261597052858638776632902571178875497771156608335527365769972053653378375230902639151881331286367232309131917876493355772035459739259034523628933814167334264885295997170974118256917783589559717455383143810195027740512657788758678813142910196473537070148163954680132466139125914699282440031323485064830878402955272531867882481294384445978338439431307597795938882091724074814138972362623201155244092957891088179234363850306702509660705776794742509027451069449750527647155129670041449741378295758270627389475903759000001290345677137062760885935013519178804736323731795927953521348716627175152356798031920120249983538837989308568431948856102771593799509733907427499741848382503380513779892412856553858354657671011290127410402259908786991625584954445522537652702439613245124968213040375125255970877506067717184758483045648113882623724201442258679863895104910280413071510472401206947384932102030561344820970626176389269988251150817418054034195811311220656041630100947562080831382836725592320720323737280007753478062365005932872602027238823284891937573503114387354836314701368117336727841479667721262312381057284887567885794594387628788428340970539756595514200104853550042585203879594483215002718335363878910689563884291162134077354554941589913960210410121327157437545542690789208159168080726521991099796792278289794921875
      ],
      [
        61,
        0,
        72051995619064594309841426671143328701097266158503814927721150677771461887524155394513114284002038291743333692223124088218651769368588268862689458523352064494792321618474129338182892882445181371172655069707207663550675122635900112816431966861742775193362345223253416026452466464979272133936991629545617698228010090809538427720815627587736777710242739923295111569884477302762583636582379662547029904406050813459433460845995499007639061124864770474262409952074304275392173264165999245194340442372948403069320741624615439346517490694624759215917134924819882534040514247173085927697435628205992432633342401640083528971174429445053905688937828841513281167485040850505880910666126131140188790715925727830668410624387941571205700218267595469831796757563268835844068529871763013894772592077080392535132299887710783124549172217618353734584667054256117376364915370874520283754483071456936851311468787643557092302187789206006809246328594418111276073902644177389333560696870737279960229592513629016740058227175449275477778939921532450055499111086197837264824907177757978425355426921340923366832527461543596897683225355939431151587178936488593294491827650813157214564584469211392433413148104194632925874218804444061103440821242728446377062760107634341998999749219083055080299730451283195488601747612325631555224698646085585454939313503055509680021135877495097755911906757475722006271996990981917298125945836926345902132922941656263711706108735281999571470013820525785650536323207090724682869449060168716283580577661683860901672085934597580022972601446417695508937414689800558624271472670404767003891781300222543434529452033274580313168199356742289134914017765087963953434394771220347783965362658717360712322551652249111950076765352524054658078587462053071908386329394357972241989116700512331425255327040408092943322456921176308211787259087505059728434159120531907631705437628310469659084500247757804678759388960792858745349606205406217543317351420060860249689798649989426147467719762431793063673428397374107648208212839162370534257686683463666438878613341320719822994785194058124139937949294431145435578348772240478262957611786862392110066283793093401923788167511939558546984158482079508455320736397929934578267692245398052710953467199221669187328854309096443462545478661228790956859516412778577870948224300381719105938422024801080100892179107841837909712313332547216916350409388359140214477116528009312675356472380837712071333107989004845323258370309467861896181277316313543188215863137748964568814980412191594520639516912706012783060125920538830327769458480501386375626386835821838489950020093622446786660007762489394228239000202783877011550984673443677784120025389208214069640491287761469744612796496555742722224820235040766986480697445526209488392324318024403556201117249717441750990138777375862801244770280334819708161620202246139497574009671288290886518545843034225398083161548413142974113351104934351993786611364518092431154629959412336352383945281397401266452833905581045513256742554046749847369169573559757616813331223072090647062590795622551019445729505283592589036620167835466391791302036792278289794921875
      ],
      [
        62,
        0,
        5444094866165458457005904071855997276776730906553289499893462656549979623367916035811963522803311915834141977590006934248267005979839547392006601014200840325082153352397977452475633973762752396560267053682774765030108353818172394993633372490686721670249027111140417226543145575570482202215585134055808761659944951203261600712731831360440947758520495324305036447461585880390718953242809628850394405753204182826366318610475098958085494152425353033238261210012898994116855981122536952789202314886127362245528970625456978485229806989487751396348936985379441678394115187608674876046422810687824589931831902884717881043365674749711685419952109975886629268276829170009015923180305148479781914785778284057801788788526418657268277355416890715658497865016995736739212520824690763577501756178106391539848134743404089503356976021962057784020335868864187630786499875098998723499825869895931610700591764313594248481274396146903690487132421499736749434051140810582021539757525017422182293893302929727551277809222431039963141829937722453424948412022032332682584589174786713198469712654311310256682752997552732995879082681759179595907357556574236216263396208011055126692727035741049177486948352753415926081656134640453862179109982645770276687334037049570583214129974660482152990129482714929695851846625273279997294429321491463367789714388472886509874224051116491803550539744598714221294429290375508016704319175817829172403455036127802277980339474194134252076429276669067751089178110203794922440062681987772149967122161276057648028854733141535034944694338997186657529417871498984988212767592010207518975679889776964043190724914229615602266162746931193766872315327666253021446674743721473353587325386032877944668909768184781620661229796430738089777594963515404865969735973796751643969916218377977511977908886539179587109594351519523250913389952585493814633671378797960870796806834745647018687340415955641082992809525830645652279905833205044909636896927183818191432700351359628309619337598975781964969415243115461257086390227279588036954147112888438863920723160867277777774136685210416192408720028083005443127382237187829030442778812209512789697375416914173337841698237819518985671224396984551654045257706571458147425272178524206694025450897239975101843540252500809194305079007464452231299220964858556107173139537345862463719078498541231282648492391843765627165506080903778858281446881885792989395444316470413099311964256888932799331270961635516557866713440496560034090757985894168272159116539346870817401895302319619821654654723415676252843123913030706088071781018895016539052370426343258244230774400063082049714516237241712042207178825208154467085896043847536860029664266619562131469014975557382837943930473632185352615998682943906663622759614713771377392927786977075635471457407962511766586822505528726474775630928222892762820813078556798246792518957581172196981710741115079646932386986749938409457070886715284993490646507056870067365215651912885500539181867603288839270969535549496842312107542702180802497211809664544978357843928888954196492486638243134309630831086221518381070189290818396125916361093732588158607399233222036792278289794921875
      ],
      [
        63,
        0,
        51418022251084935859166505352907011351451064109983325419701984985882355314736836293599004944527774917110355418565164770723287717489014245904240933911744574836732242844688859667776760217064436204510154244344849749021375583871075263568180840449052920115374361819159645439876382087892009141215233065624782947392338602795916132805990461618966322524307028436194085577859016345945766514989650619312388123607465444143311542063910689056721111029396567572913085039560718410261111737997809054242722964802971385263267929680401265952892645365316218590883719156902194608557499531271629919430343240217904044323403963735540282695296074242987560756715844434199750745427742682312619146182997679582777337135239215482774134810192360374726586756526575098896714535700035839353798459842666198445317984005010195443536377619884821011577625099112722883471292295503861827549337190134633223791419006134967662135602190316599341433708384955532935191352139875987807182731671729870815496088238609298831230508506489489490841970531424128983877688262761576467817176784080979377821130571027278208803737308682188092689862471059959436769428591638104286539062166650666230256274463878052458342263116452810557302602684118450637752776295474211063047791115833700877248383917945950657205830411900912846395988585983954572709379320318033188375815878067910098386882206638681217168740196325723680687081014106845623966636966236595797809889406293679674596108933989004046766281539958936302456827429342360261339328705756921652618552246300220975505981010686549113416216417254062271807015562398731569628284256556928141416192686555015249785845820923769996354702570907807207224270665851882407716231595760415931662541849482923344820543604811796877381870424371715659470810880496236973369731147238124363759465586036365794730609572800212981595937412321878081352315692726614091939649857758672913805446392295209481921422012022867118951310953619823069330712101774221385541633791645707594226055782166572026459402503503014986740474869393572439507595411669649092994270899914648991175332740726128033215683417556654232853273419583434620739335501160661198543978760285883291615096609965159768856998941878584341512984007372039390005609768329360663936532334284968712107267418875618842217409694424914360721785661736226715211983989703790151727136471659402816007874070440391567842484276188333403824931217907109184660224491392008039871748786157193574053395629795667833302292018438844838769546978420855348955517377087439390899590251398703309996309256394868231070678267840295361338918492757904624214134881093128491140363815953982195699974211366097734678075209847035597074947826863046479443102941808624334938201197044373000828034786434519897643111551069092934065426527498599731181415780567014977145413251125606890828340538478415553320190475820636513803886791181442218134100948178334653046897247400446292427762530931667903544212593429489944649189478329178278637348478362277501291654161830127329390854864217483504653906866931361116524483391970546977188725069888792422300763906361059023293627416525175438527493038121330548640691883017679688306793390507985852556758935679434007548821622976938999628739149473478036792278289794921875
      ],
      [
        64,
        0,
        60703686223492281549495308261252676039402354316031025741638679550223020636177418231409091532543216771113564682547789348249156263899929806802009448742947303415185273652281991675362372923031172400846776013101891053088692016476586565586609112471203851949665885294297216122293700787400871041266163119394469501793866080531665309909100006318274172164339335562941994115001589389577542777776548156440514652347356926054479008560172367683091001221955349893942198053387285790917446451382806521643396920296145525610872979063932242432102436191497162016395321856729276229058548774953210401883245808104595546517517432293445785446697790261837580789730524505505814186654619302334750509004691169964893792279716256789323179184973708505983905585606408975150066163934245977952764788226606655436956832581107978175197404422950495256561086919963651209647504211102469052567135839268966947293088141402203966464156147499512796986007123836604886871211128514401165960175733426406335013510125432290787477323217786961148977153334972973571100497179528940268858267478349729674888055309809256873693723704480439242320768058635030207849835580422404130716691788522117248060093708402052006103306984462962283169665374366900443780513622063676397235131172984851914326967034509197322226182554480273667717816391619334501565825266168214402139078018417781035599201336040568057775212846521548283182343241158816680256157740958557657668206887878501564076393674153629198759357976642711100319244438511288861719118052132882431477743995515483255091607371661099650186524256966943628218007027683121774743252604847265457032267141313264704596455252313575847314602952457331904809205212939610529632689165635483312785633429480409071974603538918545649952154737604008935648740312773865745350997604231671601202419436684422705711149783977716841805072313213144466896477417936322876679572698546057799854549943623856783470508914883303306036766064529599435607010766939619852344710056772786319630724913780795099088812413807190943912371086551323605254580161605889250568400836753106884208390944000009166659795071749356854987797747718601663465361769399279244015941590782511851604981081284615315148473613879758702807892853155798742354652731713205892074291432092087087970142565476059339485778591495926314963103698105383395500156163255719422612990278812201224275118971709885067195524953402429163388082368901257401401102401631103888909689926354139621042506673977354716893222966639540133039913360304525456585708884190721560213137582072869437391826836457522365743052272389399190630636624661713675060452519220231640213041044817844318436471710612417222461355798854096981267538118987754101629883570597297973882922297237957712068273432962844492988544074984028943087999440425751415404386338216554891904043975969345031648581223119864428632605494660949639329999207211106060225045877358387658221124066706981365611872807933329853648373170783841409150142348767538245806264931012917686932226303161898888730471651632605818986889294877631522132303495656296720214240613543882924647814355794022751926664089345832365883355581556799431989826619394051268868995727242689879526113294046437932971394536958788926810945494070770472687620926246659782036792278289794921875
      ],
      [
        65,
        0,
        8958282912764243173774300499666306064174313206457704563303115826578216905469715841128733630387652195081337823319281235951630300026175708984073278738512752288529208853896825824196009423272382719619789763882883350157293817594115189323152610698012706170392363862232797088171374848697944444857668674732016497472331657632664226953918722522814112896219767762777927625151117765023849490953371479599403816204058891203878489434155278676686925624410081484469779063477821814053218534523765070206331404901548097711903281718015342035135742943061979959235085900227654141299275210646941507252846329148045832877939730910489861534226018260054460425283823583795878165592145327799937217481009357585292247573849817405638507087874516663033355474454979362196062094260336119232168195763120119605785455830870928325279831611254501384668199029040195510275171163793130766334351439608890701779146071610672064314338383101557387530462036718340856716279564036790874028564356874816075613498459234841269161474345643855162534110953588996358378698312241022618100083350047411673035495807987674215512904099963200899093820934193648530064325509795505523435978257538240915733388333867246956406813653117532584008452063427541642871520063487864882095058900546057910965564699548377250207917364537471905220249891991677677230109402326724645560490879972557755180319402991649575626210508925875453143727529441826997118340250003471924893713904172368408982168706665363149536465502148843250160035049633914611589779274681309996240080813967141563609777971053234081660647895286897661812728398451433003642676369282199918893157619358700366208219283621295824923567049685199977931204147736877241096026944731774594377407977822001940061386783314828491576060147335869053862889596872252719007136654628755289092759953033358950257073481343278683912340736402060643555661832468839703655596344301941147753677960480803636998602360688119999200438795215009781073247034035109978605444704345070027955305491797338033908943582262345781584179756308249968734658469322839590393012484773374750288875183778897301440553823424121630348532745498364280994596104612524876646002515748605782881822551085411087788552256174535381375882656370581285828843402571314437469807527211283880675776546719915110441220662063077173514100176304563072417297687021388389748249798745368596739886284203882907880252800027291160663082216365534060551322961435625732620790060583004972884270317817984665139095682943654469279935206365575138214320283456321988245951167109255584901511950001113794000526886581464992072320117106608687186264666564896037028913118921521555444593460642477337546619700214236980106245040853089401597709706093365191260695667649439431389605477709796325427065219326476376235198977556914505630553977654964855815276720313593076622108469953838544340143734921622154696798532012111051722147833349488664248705636807346864571792917935573792518338097002327092684811454323566225275476947078565318667375506718863953039558563538042720333851011961782770983873268590010894971420529388446417120164127095084047609984909091887210953667058837555368799252227876888569801639697043739663375289699063640858030449132397294610950638274924179562255613198672737127649847034128095946438036792278289794921875
      ],
      [
        66,
        0,
        165251152231647342931728413281099954399271824304236108713344644326526987715850145929125611738229664391775114303462384380352821780067034238792059422593413550593576952401278876094792861422096010164121928618888133568547107486287942107212327473570847892182567210712076869265177204341177690468785431895224628687844248534012534722700363343896338964147830021436768000615758395901604532849966652532924759677412469533717910452088587254323337390738921584230570479386494372785792614009173581027319085209025689702010550249407196527753942885183670854683864456367029504211939115953540877985585850384425008146988179246655507571374573037752534908660613972677586416403829647805586000500468457651316219900073520579870946234774114809119490998903690650115680076777575321344422062252225354144527145495385942096585919798207678266273826444354314051425565680005550890826608104328954336064249763496625132170064217064363199782124455060953061188141730955129932085442969606768075801945582064641847779658388218147023070990741932753158755122034643852955156260623431225658757678012757197156981065708287508176936762107637604271885532355042797279958877311174113758201658673541964301065735813028050373978094571960176243346382485157084056979968606417376673441929366988178491529222055917886724899872086703437766038477266879855658142610026063375710835382449057826441988403511776678301955581765759890965710275489306647010862554267396635717639260567858338492677661047848058870426607138757860211274389851715832035043870900193225870384483664579767002388973370634370171069613678216329455357273607882122323217896668084804441492772412531938147292286091399983295383411992350443124628689185751243157639776286172402381145357653407654571031309987770219478324224875135916448492565609940173899894111708894885042535576669701886837422672826164215733089100555682775908919442126977078427919976102116027380800078281396307491148167628973674396070895994170332135706562487075033065566916196645863624657221687157213534804093582883323110379048840087487900453731031887848325615828978769242877566305422493142128348907106473899095958335156682745625682272323732812604589161619686607734625701854330770398995340627231414420769176956409865319453506444523621120614594815111377466491222419802330226737020448223275442342680249123066439402400633336685674749660366527852867827556558362034341409653793773640960186420137321877441894192045345763966894968260327384633987952019959867878655674595355533557566770690368183311707367911081403329437907903730881818688278531510108041073989431748070880166048955125084307099131420108600480616732741034789832802045129574556911198486559645806034019985085645730328825850179111153756770091343872589886867725520267235648459237914954753793939697853367226476308764479110864821842888752240397909469289367015840867617872455089671222142100833598758701557578363791780003236708285402003053731535906177176440312562067879444579424577129050377991334002048090395938810727507242315342968480940757748963581449967985607908750662258497313433900809429717703684242727359718597951943497511352802106604146315285885338038232515406033860051870350077280160276797966049999255415463643502500528930592792243769062352381837378984799020404176628381480036038036792278289794921875
      ],
      [
        67,
        0,
        381043214137851946048067915485886882238713234664934951473044801966256487922753670783862619138371930476886844706381752751476350767416547400844054786007872770331631739025381273741293975020690824832573640930309583215165149830978480730872395630319187019723162915499883973943591531193616009708892007666275611915916732132274625316892798137747337314684943867785872559698668291035207803268779967860519886178286143029736194453132548979116765126591735746473898025782748585606607131473468391746900414830033304186991723388412342027056912290155174000323827907260211230499780410599747927030462428292403992159239541273851109315802859590247066753666471950040092167887077902919911264800390462703686875629596228431237091009301736974980337952557116368094361871304531758403831227140402537538482834369232829875643447841291506896171571419562835863494576933676692122724237410878814167762498514201080119019688819155058535056327768396526883904436670165322076290873617991997495397559120821202419228144764554769588615081634232268767906698331198772598074416977025600301553060745373624565626221620567473895194618430449675901176470052481175015693154010707440805111207610751046689859563962883296456851588463940198251296005134363570636365950815534840594224078636972526998511230750477591612598177717567900960235133824797534588277971062048479729267432841716012531434540599519117111726623772715351118801357956730757400095101221658871611267698991420979877159304005388156016350424881878036305098498622127747975749682414085318583743993735242411341789053782743449043314435450172985471535144559406767139054566308510277424993405945121071675030012087901165773746201079420322471468635409508577009918876924341233956026251809742480898648481435825861423668242058451125053745591836262675435080039462004183198014127036007323132356644911498171208005777027777936363094139408622355371426285588103197020390156535253215887506568166232067890481604468107755093544917831578266974163554067092435592017702622631814375419409856880742266172863340279991703209734878414802463514971908725003800583160047768856068432427447419607033788666327751896623972375005388455288868789935362570728416492725384954565902663234740390601535063286127447132762250493918239470927285797673558170718582496754817380894982892523751703654846575336930346441515336169469959837899472959477798589067464384953386373738762195671986337228635442902335602490090205137828452533434956073269493144332588590246803001775420889341028903278637480227207015409469298111156590774768060031132529266372442634637628321824036440131723064641560461291643245321844958602875296739976025099099113607808931378197599825611141106587986166892932911896946515899093903287047563280394833111693541411627340247963677910314237294358359546920029860436123200498240341307821311339563333313065801633337812681859146921370254809074398225164293769453620241829255549114420561546848199347923400088369686040585066809721000745483586093430770692715370372845049278703276041785346149304348053370006503674956204435562035971061221108249133120305299791957385648566633801190787898747264456003371916153163706019112388899038977835413804365910974570770132247388414007456753129629883466701009468721202611844831457909808382808872427329999993855440596149958036792278289794921875
      ],
      [
        68,
        0,
        109828228941010312798357417016586186089713346137952304658756341686868926941026305529226214499535005439512942523479183837167515255587298841202056547658828250259015770416074734988244470665225607261573205129949234525065038935804694646828326657862263106725849951088657516496170023363260405482995216619231906433546664932051691713757889977458412651912796203949114950875382655428033823447140225791183729203998229951486674911594987432063596561771463829197108373084178944531070323548534592172819510756327592033938482238122289688575823033802432004635714385802999705276406862255147439018643752828133527429051793248525857202402493568925796138359090535530084961588855026883507673836384959730194194120851858054162978379457452041698420737744932708524804937398439276756532937021663369556213166954897878799902145949688529901156235574024693437221977437528693474368022028509071013603122600626506437666344164596007429021851207433322749713223196089103543263607528004303587940472084693258440997977430681949915450664983859756410430919785390406805812982402668333892931874303415501097440750055721493072188773818254486006078328784105454036877856494513058016732940430628304506873160266016828758951614819449357113074836604164503279221508219927501487864885384785839656019144374326393666906966278384584310559135710772676797208616822816494930248917324122383554199929030709427282965732589176105213890267431085620999859972554091863291633186355051810440561779086749007306076768820034206498181329110012225868860060205162448983133906870538599600218917811827938597247690931912011317343793219984753161790865741560524267533149410147617011210331668063923580662065544458587379530632046339727208684161210592482318046241042434800593990764942026264494570690496463279978818012527989048041566957438587118082784493374698342732126468411067729092506513063233276139748986816907307719252845358426811677055325441189253290143715547890435446033831809844284804665503553600945493878164820115422159529027273962975480950686504908191527824822473764676143922088985347616052274915254206385647259389570423484517895172712764968850285084191122505579382446717095663115110816767027523190302186063993594902439041336302636263297412067084997455640121706128090894076356107212648382542952754798358227266002086022361764905717955850997437479461004208852692607859670144843675720669898836838865195044788833930740208399896108172349314143859985680880727605291897150309729682646618766666078848179175733805624474957261113492743962830715764676293875705933086673458133306804947296979967036311951023173345202942530948170913872096275586558422889382092948201189125211372722044099023085276998630249694230932690819627728787618221177438186413502399816602678295823921122604380245897656217324088388500860982714349583769609467862357537101186047870053772141970722916018376969651877891823048941093644616607011254813674417909399360245603346057416178937942689902986255348954872141485825066303582444271754426499536777576168039642823245862362260818717686619261986789185993920569043070693788910621941991612989320364766578756069739230504124407723214159803240118762787503481341134962355563911829364425132308166397775825438285698739682563863089254152337879888594801987730352641104831875505917392745777488699030790636863137478036792278289794921875
      ],
      [
        69,
        0,
        3956978967467964553859218153827045176784166057202803711626951780025897424038263208930720895080254383994311693964972125366962036283605558659690073853427656659044658198955398296456806443766693344326772520396388353855003884875562503456006548580792737386373195699011676156713119059093367461178924426274067532909091669848632412453604847167568186144391016875741111739848967387178159944519677752413054778993238531871629153977426286300497688154460126567463378889775149483864993934404594253684580158793483819141358470748494737508572237283784763242665009229694595037146943769420032133160093192739229122467480109711977409816090457018409518171045347766152234330125115703047115308692881337799073140165022462959467803683904253772555978566493115755817861233720429934626766097706422365127488440130287031602524548502744557695872491286695069923252668541108063207950390312762165532690836498062937026008524016587805914078256365096243464020344601223213792300967757417951227949839001215515618521615803401500865992174784798022614773474287344397464378471910199757470369795058440174849165169241156624878964584207740935243952442363304008552197553931736956050903295163888305313967167782406701821701181406377084502200828122548234227975880090922723230542194867084885008374517444657690890205032276068788500742875679984648734652638533043339307135867819140089726489051297454339333444412213263303725469900699468765902265366220845623439735371762329187199769723136880640463439305815575203545903185260262607795295474054085520822290040048868283416235596704650211349961872897675807215145293363956736833699351968363182938098155823183004723621383542246831354682458158150673553673425100778805488958292727496443410322573360427984768590248867475258807704270917185161525879067915835421603047877403993678304116386701539178202151493324615392928656082468711402215492462221584247317583098010520759733152992100345586269154062522680179502027162599824909767018871512023951752118847884815418603450714395306081199977179208098839206758674553198981388781400710939071500216290229005291931401457866753001145581446834858730672250185681584586929695209039898875979096599729874812495615059835566648891132279843727443902967114311201290571110741884108469421038475173319396460035675066316240010818100558680070296848924994305739859466599344173804646999808029097501752794722992624817052127424078192235277014649612219573763797749949361080661614943769788441390878993519152423819815034654977135994184034532799916629849700856974978553048313120414528652185645090356719610161836706831071859308117321194835642963331644962971476366569922248421219013160206058968267469426821873939074091856440707816622021903066921029082576847440393674878160235234504305525677901660099385997630884925086839984285069997330019104839548739176192126484182252154905616508613424171181200219561212903820375047514351459026154627777377633622807404434194794418038442015014969230290728486413996529469112142710492202935281827259301943086773902308649544224867281006546017382174616192278519857560721379039177671453236142668180114171622111998489094880087987008278507940088046807780919038765120690940636578047353182242652055498822379386390446908050376635549344403735306691068968833322787141990193528381187513776841942350618698541648470861728564815558036792278289794921875
      ],
      [
        70,
        0,
        17820649003401615178755701960281069846659336655725987849160490454966254162417027965824378044395040092585733864591831548052894671929556608548439980681506369369324596974758818025890001941456938267720595052099893491999398802262534378734027924126862924322045541230199576072365784891852442533814539782985194743421407435309357535397112810316075867739841932100316188010990972608409845055459135807592199177023841763242914789423999969742981554738762344339581813194235254404657873587206003933368155404605191553615371671786496998655729726955328767410300612535852629774815214071287885000995815043778835246097883377051294613262016574270760666990700123783962647749977037597965517386786781290490070638931951719653869078452619802970510114614781597981216214534570631212274844847109793269457715756556788494983586997336173478938056777052709676169332732428239453003473455772794271764718496605529981157004524482088246732381548675802509778995930709985303810722871955436152345773945141605104433263390225651590598594748467337645496572989611980043312923910224558723961068588148701171425061585112837567752358607411377669754666175957587169010765355688238944969157197715956480462801322140281951863694449085501338677362602858856285946813986963557946287597459459146639765101068232207270322193620306302202658524233998088149239961156126680309159741086607458712989548219161874901628828949120654578926284238577251399425779952988502517574822129373979081129663983234378910012457334641941289672591931087519208275397987246542711946632576899030249381833839310868777018855592042878346881045936609629511938854251706083074870122462234335620246921638679551283170438970957671938593883037874160125312895901987477310659192446456881808062623544225778860989672237980582948593688009152432623480801091343820949023673601556872820808783905517344430771650929006914961982796062971693302556891894658420631489711130741883095759040453933800576714438540641281500912008917652744271779320333990633453600577765337879417994306173408071992912185648648925658209720196385179021188836570387777570607876396546207586599355511522716964858544560282477099864043388048313106262896333196309604465781301672026747139538618766362037374981217447096165953167425989023547055506588397980946256950812830563095025600066022740089792541658637373703211359952807849319931191259496835492705402755860168416536881105708768438573137026005452226992791888859062574978994454706133152128824362212466217534474585380600495340283476575980207562804262155985771163554067453092203929743851228140620346130740493813532805543977766700577839381147769243626802260419725344460409795984203955602517887098980164992211951399104534903785763369593825960232962519402588638774647527719841000013304904069519890552037232874418354301252190201362292063473620432238792588585171644610978602030236175859636933722962006919578509032453492720099843141003554678919842761782349176521046651995528224464145008137649126040093326077590301172194299711263976741308332319090802814900605751529514661916752888913825823654489169134095929601387797867627567249892651550254356543228760224057127645656169677077450640077016747322384194266892720638583043838034067713818439483679273758358950248077528650402236388719098651545348774790663336315682283446421361036110318095630224653397590992284665423558036792278289794921875
      ],
      [
        71,
        0,
        10032133526402489377929999085028217122630823994336833451562262257741491065756111440985447596932821784893902684452449903980271291122071882556890832148240157271429642629760549356669499643921039488017522266680740054908241311250527280792232757820955081900756046757626640236505671889356978864578050487171441706987658090598887976910796658728008098087898869425170001017397464561625546269339888383382392326207316167950226404365347433987594106047712694108552327102091971774170041825186282580384989295336813242335159603816447605217324529675889120622254458537537959580576403678517030859526731493133540171199280339844186218632650237282843483337508967158585330858805505374501890697287353351152506531699603668394009125993149354984378997165693899891238488727907652360156600042628501045118580872434235026722886802525026992628660762943191221693424273512812962711434837196233667723157360023038166312089326250401533653996027256397750175132888093166539805833453256895611247329788264988154624323357528503609951793804166262591318723994589055931342166590018108190750131946719606064281753707092365883227365913886903198233573807733589871727203021763523092600804014215548199331385431414410525890281118489277401504352230447414063524145194871734997051629112090302372194499927638940323133108025717710541690961772783042599580222627379899920697660794432279905777759660105446422789254159692991182477639478282607266998782696930478622562175256873086970952264904050181028238455217932923058437732802384739620623821387629509843394424023200122840757497842174807373295269942144172097921373807476872137860701018981946671911106646644261795985901382482970792540674004050204169144720391610230078823577285716494429755625854554650975939922650969850268107111804403748607582280759029911506980377772380422834452015375091430977706436693793347097260464354350618527199138599135114547897094161401947320699850080534089557081375519938950258739616741734553918047005008434697190728989739698890036524996896981904056699986072662070715407227527314583313009292763792158376699802492564522945243297920248870238279542961578755262852214987903967452856766532237858661352110666102043865851093195807691520365559241070020420768097312293683036861833403523968898285953712674971774613028585361090271098569834749494700291149665063308919934110592271304478791936528305763428722831356598146975604909169191696538279592526629986522261324223125370809978840462856516216282045604525274678376408333932760681825752072501530543785381600983707190666562728478939444166149206504559014524432523593570038983013968746553343234513674572486757147368400840049036335592045378368667679512167278729395683459461754688052609546371784200342150861442510794376749661660810379050244024264784849433308315288859216285654526994140142856247982119459724702286230353849827263434896273361554724231205466883975776732073176499778315638187798270213173297037655669304539183631365830442369305657775610884201624129006261884312164007283921822871512237477245644388861361042779052601537752009841606511398759236977587113432783424211281577456787105068227772247488004026564784113023484715328912510983001878127125099710456337565892916675476485269371583197961261191882677403788727430536210778334550185496075324862283709248093982939170791554233679007074813443276717807597953620529559773182338758036792278289794921875
      ],
      [
        72,
        0,
        705948637675582986833196718813935325613192846491289184932060920308861377451436570023075607780869180571221694218930932482331883343256002137243278689134109950548104680649846596344596560971100520067480764353014823041793165594641112571780589708243316372706248791970129450874863886821845839731505068132196851463476660725195543567586298867263622950779970816577439988566426856371084895742337033992501698089981339308912966152370341009615495089348891165494777570342920676051078259674878914008870260703792413663860365163363430795860363872840444317584202449807829087117670737016675924338627150724233636985606843660855194786803667150823771957221508340984158748766643754583311801348989047865054860980993013893851901638116329618664853940759985031130867891929615949751919774784088540242514586381168463819675985399239224981150535301950614728838823136958118758816492548216280693203133012730103340863011050906306568279348997820770927218089587779300943837806419621832860934487799089107636989061262815088909360657900162837982787479976584657951689233120450236918697889441361347013471952291063842106708716002164167275533544147920615178087739480049872911747838659713892091599220170224011507213330967532024913192407090369009478720687941801392451025422374315669573701538573708282799102244436441760624068618838732863924577851082551204355300867199079692602405677206565172466373498721246965285496685367882727827569060957532260150488860255855166326327422018660376553125094127774529175058427903421027790021196289659267363074684281440785917797003015474592109155605961907923900790107941380998166076710113635616744663871295767906072723705781044357796393238337663784869422888390779531865227207497860792836081142512064958885945523986662501570139204527416265553427999153642385768908541053132096401651099399164038105825750613973672125565570122480006277089458964182791493610940602067078681538610800908961521727614943839854408707898385884621395693800207474901579388016795789020129364134140564021116786082786744317698184105977499388115152527928692174404481721561552645886498284309535906963646005129747654074480081661675395808194821049120899829318380795165085768347972826956808342894014016011455254276414600892732713435348523018384275441373564265919054358803116489341670701667942737487589745926254250273291446050949701933548434002428232954052678720158545484463022778080490527795928488831844600071058611164818925589942798811658772066158511966134177184987167066733603883900933129812906700886882018136031584966968774161920000647827469092921327741419759814938934871093682824094159840554214479955482855303435682784257740725102750509121301336324061050199201372091607824232048423785429286842153268713587064310177535523599167806880063404088937702138487979982699425963920896344296666443768420571507607155470808599126577347356646449330288125047613188820810539663491509567607932310098466660312649498721517078021819820584276551782458100453472324569966050875880612337835112482641783358258674782043516274211966868804024356055549380076151651953738566470176157867668510087399986358128054049620907734079069644640756728078626808456551473817362112035488432947310890897325200564785968065986177638854957679106136721340316789216442451979844381577932237930196650778188361174202506809415693545634581446254677980174225572234299349691701847690901890758036792278289794921875
      ],
      [
        73,
        0,
        6209589885895439126902578263476643790297454847582248862512051415695238443065486253897282108930430077194447454368916487974293994860855126027103445101950687949401742304906835907819728629645646922202630997913583527009739335811281458718864039245759912968471018744993724041368315295191509913807926466500995439725140060714745677492964337972189725000265588602097471003971230913193736951332806659809662455815514797759114692086900888009595865255626326044218609652062619846828772828816909998719700583282730583888532413518072754296589255770480949003912046567207066802881286682900359761969572957371651479277208016523582699534255498844919794844777496091181234789692640617958193064507536300802128950331256522401594728085450958261794489874584665217331479492427374359102141009198704866452505916470841116601677555420594494536013178555913730304077577236010065131906585755590410472568697862745529887619721624277617824537128551075629728124085990874440771907581356435913011966854062104648133390917947843870769298774889080766793609613559814915330029790866631817776376665374253294194361356306695435067896023980685990024306813671441930973434463128062191560718602142845382981222278964399530153927065998560068040904175925628726675148764525910702181316135103728975284451514352686215130215349209025056160681399496828852182000948618800535511172199919404160630230258082622235374090970761157489586593146480744616734122411073645831013663312488227146485207023914993740857809865389405982751900388593317872937643673958911886489388099696069441647628096376161728719829024552618819695892275509694261505775060279362941224388446470455381245422239960373947004007058068788789783957806341154993992911301559249341260934296947199810666692689967435410303222591704442387997048120584041342118846201353158532121909253710959421800502316601266273679036108498162498691973848626516784376662412745811166991833758333930423249244884487821994620869591256880059519797757023958352498990222398198368509485606455202416486592234701594272439024237571085381608249048411234863209059633357280223834884859756075143401901138758124521555719333082038861952345835418277339054313240953983677631990998416169837619551080501100586372508338625196280205039317778742276709728145398283948080484524241022482453663125970921981831102499228747212029674953348050262545595804481333508260397755703830678153016402986719166440437851850328895342444791083398727430289127240486510167519704138082411812960801732292243260281961583689894353962189845255112039178273771835392499834630495536110594181865768392923930625115989070678323539359156864596476149312193845938683767566304005097346790949276312411790071484636141186056278855303107652845414433790831250094162188750961144961001605525115142140643291061793746996528143799584628893005312767127904042041081177120772518659488988321637428532112001530096931495365222607342102513295006330492021655204319289249619629513114874780509192270561197613267612778454490342578280700917804829717864303720178593774789838578998274687971266104048540230298797914873638815687644138781017334418772422597015329618650740654541194486229109584590135550586861574138898039814804788437269997198391740034569660957500591395438207093926286424908504131945944128132536731552093021160283367044780248462772008164898495519399275693395340210519879171454927126123453031197203822978758036792278289794921875
      ],
      [
        74,
        0,
        6827516283262280377755335505148929592583584235662609720942379885631838685141676697545424407825141655023207894376334476427652919598614710577581758382710998469417111773496572169929730115762784103496112267126903734905572400924169430790327746854620448477784080665341625892931736316142003121907243605259581773010381639325497466304114144941333582658358001551514489869081452811572638475817754459287467090547035655384186732229699503872420655850501113026412702944761795177363233722964270255036664340257380000618963795735384126750687186123268017896790937130736571261031066059106525838865920031300313225155610120549263130963231363327507353772640155874914082152822677907732612953896880784547268228365175746863482975489036064593381018435741050929071467191859875663655634762709033578702046096833009254309054714313754741680137206505914733210477752478911296447656547900646983868500142076751875790938360147367815833949986328344582498828272805777193543090362367114956548288783545443215560761632777217587001360775421599006042061589463691426507040781812503673368236315511864189832840725124190958184249388323790282091306623336131051314737269825400928019752788540302822958710896671719977243158083613047304502733547629240618046425357721601075536673155061012259644976869111066492691304630686352768206758814487465239269936926564513273843628596883671126587351980189904878017616043330327936929098211067406515002607934265540848863282784152671621060730809979291798183673636658871135081509389343031502209474863913006285508059886760402041375864342351670238870478534392208227516225293489662073461218682737854952759828559034348696700812114701875350474795445990821365670899910165602264005404396853914506914881490182182040667902779222980667830287251143109081899142163444130143973266957298207000421543321225328357461835492054255668257857051736993834351407053724551708171454231056404938907083061886991864644991776042266785807598682309965624673849492504756809540341412557127461605890842727083342414114820599078374489165850881655304653440436430105637558589027166118433289308485414261579810911441044711806072959860961658762926220900246234264767168284747803456574284059773355053828150416364541144463470143735377149965816425356781555738056456639193065141525528839230434087976644412650739902325428194675122244213303028793933504323235131152067959567961443173213933215152644119611985504806279409553555202957191482408043168994460022456703590982094454930375250506098587620468554854294934789180461359004746815424994896230127803190606427479251891203098162167652895248808132409298594611656692421194406892945943392152455848416004359778092551143392079927910041665915349792411055836363295827700871530895761324505353165030548690127180683430665870105262524032137365373768522471622476463893910149850521991781893542017688261391773663405162551090011202897061165569101612280348592238283483972119539501944308227301943235716637797620965791949638948396985660793149012389488888028667681278617022200930900917182108641497489464712807937384007784532295717546822706083909599519625810046529797496166352849247013936248766400373214517619926051139342847929006593706064486375975452491609529913523582511432369086826216889411402809372789659746092953243862900702410371597684153416838672689016775179372795630248105762018473940237380119584138281801361400866419821523284426801044846978758036792278289794921875
      ],
      [
        75,
        0,
        938366692784606925210958978651456751739355517372433086127754676362600974009633312636140847326544520359600536723333878841158766387313765804318524727305255636164723559120028190760347641434039138010967585303622641279954487300582927707584799823289151634532807627007796626281357510351753579606513241931472191853455298920525650006508940645259914863870620625472978244158650648983742683173389885973218613272733139148050153554893854197357212614649753038779905152533370854135858665086047767659078011459808844880853689141157644447228698933638075397830069822504409689007870204551001391407476589473751747301960109421174706436500872078798485382496341116722926810133284160373260609904336723229644735227076873464471508601964018383855850073064924490989661434444006943272481543358062462467410655381035481970264535072400545532774966510145174383833844211176819956201796320208343119725679463443276174051035547454286336582796483955775788695523852752464056569905379795915817713901999571162963856010841602168569033397291824387800768444032419422024055737632996528149207470449477498750113875910173605394916158431344214988130377418214822499129377568512313257341832464300906415941685013797084102745262198075507131861903751368061959936747707904010041258752543475806501877548106477181187479009350785400075175673160140486704311760943426967784644330035799489834157662282518017031041167484112148952637060840561192697433186464386917242698250203353957278225399358987105637107272042416980637316808687014077660900317290082890609310845324738353592810351605377085569781920869198337175127641214630621473252124908054916841382626491944947066401085502773133133587017188069222602676978313011430867436390173686161532072423252910734875285584057326662892945033602349417319598662030784375371543704033149854685217453442800054028944054846852335913899106591610815804268416372960641005456061032687948933361026944183373708287616297350380318396564695239684083036133766074714898329136298933082796058141074500825658303012032754792622751579631240063622180059679551983712677932903008241073071626798329414699318621441783621997300117421914308720081436967375977808831473577764475298682116515668893904436902190607637704070571644950442999422612984025936038602826678410205372348485473718993394912850894830279479540621835472136187795063061013401876096160083586015606951630256756839894112192728044359999065442621040454496792483749834155293162951068822279069336046867039094803548368557241982529748355951720064370547653770013668497163408783708434737796081836070513034926218181548366683398709459999489409674539725743613010658675037303922607509407815308126940229895349449744049031969572505273087981709713023065025369128390058818659932033235850177642349496923536058593009302229740951370177263294528046368200151059752066367775601818205010083296875290708694382198270771258420743511340211097240240868886294254909482316143210458055493742857917374315617293511908549946276179903389020082453612924704392619363738055428628328703757302859010552918492903656646957560769113227276282920376227000612905519687899974450411563390804220081466871966357073583692866258958888367946776468392777576145124520527229582627592194588867233750428529186418385251229236095980588952861687415158650323425925713736383743024444597897177367244743109650847781755933269432405317232800823894530682852398944316699987842593257858758036792278289794921875
      ],
      [
        76,
        0,
        16121017028662263663984960216306115252997725324754705577276810628476289703612246627872280225759376037357408895897667088866304811236099816411635859039984735169397571864923654491951619984897983605350013271308798325125864984932769980426722282480563170889086560273784237668512546363325699413971109453360043204212657688053448113477541195440983564522206718577444510595939830327587023512910805025324585206665195448242493756670035035448479529661683948274211514003968472916762742925056355365889250573395911694475769713193953621309068770960570451029290254824554828774068097002003492265884348893908485207430024830587546078962751341664284054410652555225915260112965366390197859828289264512019337373105581920836809130661747039233063920090338157918801379811743479742757093059368274430128497335165985548478244632498057569210701400245863570831504693220940335946193400923331684345864770341130021350735105249099089062046921763463856235518192259297339515827030997328481542537580875695206533146814213300860713558623024994327849834224782768797787159791519517019794487550245210176945248811778018281900447931366926228267948746100623502384418739855081082617322913250327201898847473275824426670339641763461553265446016955071747110561122472388513185325198137241794031759980591736061070395588737729722397162138134199261823428088227610617439820089977780167051832518548370260828454432530375004864855082140382306852524673653035969029718094276046425359247915064433823299206251335971572057935422165790070366272477019758712636434618726475276732105357476849151177899635700482696315702323778335352751530654828262609989993340071764704473994024777082088676429760374733858310864688045941061308175644353844352536701615299056054178604895159705761752671053861613590024570178710716861602783697978049027856364124630591701018800196225376761164243981860939387062362366290434724153242583084122057831775290011282469377533474263712240265285576849048281506509366731233314744306198055439605486556731548284028086364246034039567603049859015526278466914466861282756821858091918377813184674193821469926071218712006563056019197680775062546168215805329309764977085047927944591098587973709078613106686845153668768765566983356265634340077426202138822981293249623843988020573751213704921348229108085781095069629649797010937832169322296448376182496103875898904640065240851200498930613112240927041107595304834693953533923956102135080048184745796337492321457687402065174036484675512066792166534517644563405463517466274224325639281605769019454720734987007876333307922460280746060522838760343572482505552001684161177650134429857480906768917052943157028985033384281698028509996228759723851944506924073558003187909261559172455160626327036733457324855808427132650077698338168984005491487344063780420192056773803452584076684080074060553837044975250327648202373205201605367872934220577768835144367414270260250496535463674909860438564555456089575642064078024933909734275915009306874873506638413042864173074572769512623606844843580523064503680677529205339098015095703263760248075649986437134702412563137007355551830909228036555909575713037014247038831285349223944501141401967121162488964794800378123488366042258791735135649424931292619573379274188203175435160573680503110103672583868049675309765443253256124269967797667010663709968800145662934326297199392058870423986506530957554500796885835671468418758036792278289794921875
      ],
      [
        77,
        0,
        34619620458181758533072497675878674405199172479305254201538059314543192768465944267360114973880147885127236378214942837912993937199074363330194812021456479236187929684859813941307440735567338470347478645074300434111260313562365756876065286529033506509710786099554614501625455695110188210203975905361102406504965469901302216477531175988855375575912678259889453519360977382044214654712058383377307716144356534890109236697888912708128013994176752366115328141575336513221725268225566932831580033644551702958444247644259375754260947232750343111693669140851436945954777850528281784979973703864229709365361072698828973170047303995545474835019556327421302162068430561569342502835723159141198759147558408983029880451395834792407661758513966615105636498646167343973345189161934983275121745476688726704761854707961008484996202924575636505190279923678833154413999960448066084393020427806879643662217205200118899550985344360836202508132818073605560114977600816160251460703092356283442293915759343759185806159765932295690149263312910322494612326900132104998652327698327168339288473360650031468051074959981526101697726845520097239933695226529513881335267980241424068527980642894970402713076953260861279585546913291033242732085838505147875942406624665009228730420871814826174740792193292346329476517035139782301114444505385610413670810101689290336540435483227584018936386756901666750395791007062904290741624849891301991626634436731850462668113102271564140843249642722498730249111082060259728695132690480196891107133607298889303371344701807241884014170081846033644181462212357338803241338823763807405261710092702330221521771133807273444004491028303424462697026209399180064480557153154300427033012949222594985279516755365168847579896159897377992631393807048662394711305749016447042520648277570580558622113157544220175745517990860569241077667179609402962896048806904048900708339189906177099933418437894948329162978555861066264744961931620874161701613038532995253259437312471295765888779220100538658043925989145238755770182203257799319810074958660106432573149823538940355177270459819433346844122365207490233456432042212510360689700451741211760502403643428189563903674154136832356028384152202473792968525865315074949556506048679000790148036071763032777989925011747092181746764061887206971757396676098581003747747747973949463380725343158235941004783726603048035353161732785728088822766228164328804045830172185092307737119243667460767351524086843944929783203708448895763334793515743310707836428111674992123710636510840447323807255113401997055199026402998769131551286871493808704769277628112240682596240020737769266668366809125118523763275171061727553445914762066000787109987413678452114087744937308272239664694174337561116626412070218806162023014074763691592889986536739560509820853877242872936284616131448529959894343895668071012464142472173435151057493874339243667466422621740332471688077283550406103050119216905262952012596153729254697605649142201150299601536001427595492142286786018982795165516651024244024381702076377674952108616967641904349140606392367035680831396137499445311930762438016582166604462397435550303269460380164009964349816464282383262056624300984673751469880876504937225129197820087543420941448422572000669384542055906215273952187700298892709919003276639037582485094188517579993075548643261631123046029655760330616046056871124501049641859458758036792278289794921875
      ],
      [
        78,
        0,
        9293133604238949282707237743083106783919466140258384201891791757199042188274217341752087586134000811693834092318674726789934232814785464471689955019991571980223201840597354748593456923215010258911308885367565662149507481853523576921043362045455305433616516782861191375547267056323262889509010840590597311617934202189609720864217345190956869769201891179152444314570346652829090721713462709873300071649408689108304070893957123384013259112186038193886571511973502495463888493027958524927702775229653344545422350581937094755399695817586426774830636978489287735484191052315796788323901435241630709209021503182685072086375293972717149333726550889353656484528439643347184442550503831366095904931322216131528989057646233150914015258114278106843856248363942891027928631505072447825986087528936126190174082458297234362322154604963566040264441995407705746286454293780540595494182357836016654462172054710069192258618833748698988367036439234262443225927913664392366048145438626052078270182290123027264681265263977581313093722878279570105246442854053392095932696556753533201795665527456013182387002560816051840007880819433600184306015983219247019759038132284339430377181061983285153202690554842798602049242588246759559910343429319268706538779590326703934940485365133672240844717925459502935034358681872983222594337662006057782818150073068544312697839689680090290317558993481649738804887429110889636269154825881680368255729023220616857213299946475138662221871123448673222813088424420683599855876268827512963475802460107651701381428159394554598601714537116221412116669586503686372736858472395432630590100156662618169016463098988924567791508157255823802290323596958931127616505128493055078801557053228198434144100709701098701623984655190082211093853328763970178784817430393661439650746295918325160189913325771877263152226538657677414099637284587176386338734049012861544404866291486570753045872716176686148043159796621349605553759435969715124787457353996962469121101411921606882822674455519722971170561309819890014727242728700080825754037377461073103331795948012564161833254605772458898735348810704020593515684423201008842810811940891844273512017418650855797791619485490459777283286187803044171136948534351347760919862529419753339138842722314363453329401277993721658815520167244635971767006398739467901760625362042483913517876229522574921641075622559518576682074806148343062329264472867228434359011277981096783550283887919784055663264368044183785169278405834865023108265102679858418898617703722868686298390784572797029953251419762068726092796262758583278221512374427972834524022047527581655013194051900323305069171044524918010067412150131426194377840810909600458867059781215104336254654216049044568110206654627586565068222708199081688193066977283341034477182739765222458939513780713109231458594427092384144582043600709795556071233169090090530257209493187218857600243888100637314177317720605167749516007840387258522345463521778425944716931759019399288878325615162368553023526062292970779475898514726972865133601699412647840865452436017100051892241112911292297143459041093707513559818791277147228871360728881900319962402043869570599057465778007715681052418580819754792551380554245780449901384884469539705925957430502197805717104058722238370212390585939242140556243258436822026897448115346315643904486230512329824263585565721328377447962573763499683370307876555651458758036792278289794921875
      ],
      [
        79,
        0,
        311825819590350735458049300630645119922307084604440756934423286270780837627113982422418196660664347937297005014249872287452928036926600951037417196658510422985439840830202940617540662142228223058426365856986008567245883469254573083983843647652084080639177218200077985148369583090522371960976330484942902526878996550757454609833485162472099963863484485385863515010638768320756250894182017443094957982332624179900761417481598701550930368746847678559712668820627440775939875072987141012076896083719217384119561495074788545851856590599186536245649991412569155141748413872214161407917430362505213451483592710274236613670071474423842886574504523416279894547174496039675138582306307473404745901100941978851733512300187593568718504994979603615335470941576697367571184339074925500781541878504823944956785361414733581155492802768335507767043143747252954892404697753234241875020648579468568538477824020378415621628496897303108824601798161669147102103416535977001326121272228178974115432130343083884843900278799893644109091195294772269655954288723225987519823301024876447868215829211042511573461012056019375790427019542089765501706785871927405757018344448874346911175298143603471012733579818592911324960746124823023091153817967035774181247513028827808809714046284042896629340513820705366650995959035888940614123479626088375474726756445146745846360227930666448329132020235003627602214248902687442540415890093626132356579509211893972082696015735472825488149241757096601032719100129736129923707193508669772551300032613306128282337099043156165291541441207547369508292467375149716302074959778076228257539820378991815850086056857949414870356548384102505295641896955553677436307016622005590995466680063917044305396844628562106160344771667437507787711376019956259658251870589292127924877423235672709824301830035427005907655768223238864403279690170541561936605838306880934284207147540139590340582808796175872256700568092719737894088940347787390506298229197354892922078308989766652889954734131858639504374722356335257470095041490801753865800591514540324231422598068023934160847580630112842214636849013886065753268304467437694779566126165818183579851387040036002677112331752116758830008072927191897394467329972920798661648407374126384357147682054376553642626234680951367209657851336505303576491294246814672690829744604232358534915476553891513562908279504978168959994602206302065371259294185818947856608961580200024807257796378376081142640997514735488556665389236689173704549664656665660652090775195727374250871399016356177607644512391524789637788014490408351434639395103107090785439615413672295963135810521332975871875822768139378158811438329047232143112604642774413146647085842086333649949521454977707100357067711090025869714806341171995146830725989288297530227752274045486320032635403857655869088431710119782804425071492272008764358361947519252390584553638368026263270626744410020113179497692600546501895666940010586731277016250920567702262166407398833703313098957134422011138035376694389357672164252578126372280158750860394222547179126385922478335157437999166190577565564203508080449480830714796864979287522795892158560851651313748472095543093362084447585976989642081794013696525044796350982219094205122230925763945338032510924501729444800924270642199736673843374564874717708039694628638260573631535575576133646552449936089671788413158253962922901109399075889199559687862658758036792278289794921875
      ],
      [
        80,
        0,
        1307892282411086451134639095695198730978107856487937166651078662432935991896841596402434023330805621059877910309209139694967061730140932559918244007189610108420737182428524135447304839615729699113120830971527844175129544888032378679326995313480215036826565112403110955379024919069006254568364299786468141522963391726198180725551172643560642870151344577017091115088154634137182503379807048828038350804843912108002906453607227210034379669167157666312915439382136292004271495089483596755564566850748805752143340480908572531088806685458520788106888225947178310450091501255828464652799796035121866121788288874226633229606782818000108019018383335260643097937796947474978171350457991308294626963814647094715162017467965485255204466230922407355080412026958333157672582159194317154477924816324887164559442260233931436108634088122701471575383086047510005485100621221396829517531065124804517132499274314364418609378899547992718498117450040303390319332536408630925772517600815805632033911541846684622572634660880922943365404595326219173298511243190728782822033949369918348100946678032352819175255389519536668879646134604523692139192564684199007774034998558409096936963115959762708508564806256983113373198538877144925533351586219852275153590230057131597391935953348200688526182410305561210277501119323915910430091531703330399043086085929002328358596848896446290557352046412081229243137177658797727724020958516004703927950741364709875522195930545237162609227764858019488871073976451022457923008424096151965404533770468904705052519202472595680768774780000104078636679100998603480267134103338996386483562299690455692475572881696158209595489090378437403859959752067934292771757003569739970587805036044656231681466756106154782248106472965878155232060051179710492351960283505646910252328621165263105688325514019018938143070116945587190250044560319211678164221298584414681683875540981559651843507444041515330688032525741029657855926782807658960071055905650174723185345991638153534272260235483002573669845119357228828197984329716642306798117503307860507936910458509075064904135791049254039367264552095266455194065428198999857224938318605440874197353553935970562283507084185027990746323088529036703305791007352191496349683637388235155730424853267886127653759850625518678016706252106396822469140875164664577136712274450968991670662096294459946160168516056820842342869647886694163729871122093022670149278891387048511864605071500321024521451527966650321552578858935032366936727473352739523565547171029759630833648874683303153841778999568795723232044714424379637082213278103750780419409639215510725789502904945712440662304112044842308550715838799271595445943831211723834948201003976507773496730953977119851543283253353970119152345245824939238408181896185951784729372172134800404916921018836284136472516316955502639652868457031099543417761964687864258972952726516433874801902486366753757415676186425545361543998293058020088144742602738028838717086797179258315922977495354134936762528492453453009364579272710407413356154991097093996990937963076225963379953430304268622522839126697262702577244798966828944027243951656614319506264895941174955557130221946521051595936716614675219236842579411000809057007675772169230767940743951522610145577180786458546150390010987207123154453680048123579870444808597612532448183779880288535661349753758012283027954580221290099601313563563079321578367051692418758036792278289794921875
      ],
      [
        81,
        0,
        685712228960743693292477945807234214122357024816928738370776872249161137195237182508124450895255995165413919624465542340558405519291159819661498238834820249921263246722396894747680289840915173398206473413575782089499130158337254457530890504577412610839943722266687442466293307030322905846884496271304514757625579800195264399779334564736588310475638925620020753486963706823942856452350356953218913596397874226425903509339181567284195721440314593448586916170160481448450790296158329406845290115340807200214061046466956255790432278520298107955720688172323429808467419576204393093849374613825713730379592540085042801936028738548007639423945159030667902727459989499526099664437626665835106093422852301189475037777448849400563578942354087643266083661185679110479796900295240086342244539089946675972675762422123794801578751179702746260111619840757818567525814383442602856638806869014708181444033038704461872419472812716921720409216159042342385226190389213732614158519379739914984673818080231047448236515719025043538900957418597612446258068863715073536200932089135867358637718910761002749608423519488354768835733898363539948185569693449236043732452426241099838859284118845851708680523576590123525838317708791968573788548511736712086876085283247848029213212094607510465173734770869176297691561898731137602200091649932179940467397918317788906257406252121222061801900496632960469495877092679193708251577824254681668872050750472810040874043055804274479953374005281656293256450180437064158515387025401279870984283620507466222046023665071370484809633345369580103073537582720238480444531910594439054916915469838299840785484610121338761972240240539909757718134003524960546509473874713027202748211820589578419313240876272640194628446543331096025410301435079536369649006231522326579708698258462276738364445764660306039139406060953373484817978680752676474652969233392767015281501845620542777931442592748977095915753300470098547252678186225848238084100846357553401528042969508254425026247533282200025997943174587420347014200729080615733227060959070227370243636105381888514187412795608704587569996603453978256115950193533196856979046948980318276084271507322494942305431377956458528445628530529780135535789818346819840556505647869017879379136723652219065076594213859809547065095223475938856860799846807010408309022161728185725562271965680186506464806115151741374800201864128774552516804099533032162870323735814472186898294151842695147342217867889739206988377885646336026375516615941585765660005410497813339191509352045238602198192023925849623858607185302359240537514128763377591462523583092934290873955142870582706982265793165180667102618699177833030028662965484711543446997240872461403703635700761522663967169830948350138321849999870198531629580810472795419475954153526631369709059701881433909493050021700411763859669703715580572852915418368764879277330245260281005187344777784460562697497880331484896398053098077366421556213496023185371982353660199220251393940064867498115108338093224669960186265860877340880105036726500497702217166163943705160513906159046713656901177329704084686138329100034943773948105513556820296690613466998450218158902860277764476873570685061640185447008364738542187530400826934582681925828054232184928487942236049310531346231601136704124844158219870719821295763993123101168174686477451083014237224983929986597552947155272123250815245041307148326860176396598966658758036792278289794921875
      ],
      [
        82,
        0,
        44938836637171298683615843949414703730275360202717345636631451929296404259082767584404449930099809641144230416269733481600629977407967220008305912847250551483570414405698341977205863384015716876165237844559052923055620107769670600421158121107200054070002266434156767971233573720988110384012787935821000062878902346234116701088784425756256640949902874170175405380375058943717077243892543577144959349401030695329147123586219280855436223436843375032522622633169739632767557285821177432033220587717632486882284764354895400287589776855161970747373407401641452770807816875639127891766627725522432935820179588777500692188402746680290561803680023496135709463865421935251096945436285636477382463169677531476230760142474924063861989182616833150739708222641320531549920372927248135965777341127306157587824011444147220166811857924090687609843079733324339868608232728822589566114108165042200926953032923218794827770229438509891522197678372755025161429925280697539146447456903197399787286567272527581693179449804283084285459077705764806130107374585079385274683287352907920728013486090420944627001280521235579741112894028264859938867610038568790081641910147152498867995932399905852875074057900884107301480710700060894839991351411806694639509319111529816198862334756921902041189199804813347265510156043255699665328215625067489324143083907033273064110038074904235466914900711874555298532986242072855042459172860809663698132450222276519857976393652835649769249031465063455344784004853944872895960438372161970357713995967717156501820255941609288246201900045334833422513231015279772865779181848413046647683082447008718693807667894913786082241607989493444729210897282769378814947602292015234356971898672815221397993093237001343747920506120507029483863800987865134986271602936778091548564543072772185694794414066263681344547676033202809098431526112583675530918233403602977089125168368353105178849805211959105807911568476878985811489624617761629225253275654123440706925687856989299790338391319060537897557198597688743111223406216489634580638662033610081941818893847479794438169912210024154343737641743864565262509708219341162610087686598970578603755765599771722777286677035974051560849541448703125787836878581845955486662002418893805904237892281246622379801177654140917391553369804529550530982213795116023674941433616595021756203832887989433581218072967231736611718889336676440225476128080837078249214732921443943033697237407954699090137924517380790152232528176466394384800986610866234472267380185395239478728168143033527550905281108899388427862810995199694881182420288600440188927431876634631978644291820726779976147672413671079896984798413524179828154903071282021921088017083682567669469740432728641180963059135262595003374596753572341166262043471069053617309347551718660714142512812063672580645278773797419832665564197312238925115138259213056734491314617402740246544322428697924820197633390991212378927077869711878645596120777930240473664045139396264182174358932166826042712904033079892746089940261321575275933815749733100701705866704529489456877492996446921322279533582725807592238235376418368180011215969605784823204495250943589401358998047179360462121666765809183813332043101121407851096068110866378201233522166412228448399677614027372644425046270199214077659606826326676155730555617562902844628008366931020314011145734870597194526969806238422544262412249451916046370477607199137283766658758036792278289794921875
      ],
      [
        83,
        0,
        368138949731707278816181031693633929119032538108274666849253085724838198222192457292827151403321588360278454662671345333735462571873146098522421103879541395122423353003080065375967396227667840879812253205355945716751228753148261328463447114316932351613880489477519865418934531116717104249124756456599507469308841652577350964596116328753164761076985782077640825281288360348217925267612827025021481442139614914688922652659759681658213355482135453080095370468076594184450514807670486121426280364693327457912903347110328370737017845775429210941220827743339024611089685819766366832754042367747530219183305787195646746365451990404131186753858893807807462778521642121423926372595549770767977462193369066780203388937117691899468642277964384167358416844177267804556102169786754977443055656534338870461516424082098175201623378950861107410583229665245817575440454029298940151926025065846379097098359365415889541871281588747797914110651200274184323247272424303080135134018732265130171505285475287232396433708999663638903739501920909220039546941347141397357892887063018536921828513270248517808645860785988807452481343272602501754777122967139359172122320117619991635225409644644260601679478935003444864606135165147531424649682911971886325716186003445159098084941411090418611290829664674522772161211670404509813766274842690607380608760481030800532981914304811934736192608758416253655582579460656108052906632409112375468067429723608642521510437993252570676169962957067335275914310222301998002541339842790917545977792638168685189819602671224896390630738838527136432230020434581843577912411511543557551132626647706184790052091497315586672135792936340019407602229430776291603994712325529221411369845069262333396436582766058318263613374439654822029350212818367866034348162316059600534120322893374971284988716960452142114977263048920253542067763947268219373388299910391440095327055796465703554098115847056047041378372093801282537898302470134800455649564835723663974960376794289542457614428530365698574493178614968105119478404907993417923964418387918139951576778353174673094651862137491150942921841655739240496061181889210606923038014708414470814462913739734662381855323064769706822245294545718962851469204299767766457162614878170839083841896724283764972108850803422573136479841747492542116743309766413762352267446999015928526745238196973295752747239840832862176330898645287523911573727687544165416710035625648504511575610631378890052990216805047017575249311570395744712313556607652475164871819051921071977783083414195245618788170751506850946775203238336293859451466925125086163158293279537086369141427552689733484182683110616846770039040618841672971431126279927285681591828134359785945072403584512365034345336140918433755962368388539488632643446282594634602197461069019124212276919287174150344552778656578322734893187065636661745044873722809983587238435243161935683926123617785216453666069978726287204629062688652270720932674342419082524741501634306827505176449664331876564736862011115780048014190613616645317160094607226949035369866593585543553992893528297599936988456596901589613829834741759036146137597956904968956104351486035330074143477535257430276743163201693411139828938455643739361028907263493046058244477722649372247715960636135762614451990096645970508312259385501042413713598590776205353337404416248916711906067080492208175327469659329085321721184441417407210798878196689209917914806658758036792278289794921875
      ],
      [
        84,
        0,
        376974284525268253507769395924362530193328917020001297526458245692504365005923010486453683302423940818360171447168001751322184736269231000086081966230407240221807474896056952933444184101166618029100217658869061478015329730517640316512567993842535527436137864920961479639050304641517617831239257765692762775536575448847555644568041383891744395942228330274369842861086051397813336154468896959054801423249608765874340621976760977828425202212866329596620519743465103642921372072265266493299974365154341195228296212095298234080214724780708518481903258163034063350432823272873291824724056639059016474061359626107367978338730239307705337870237700572206338081462973803398904332143624975775187977033755893280590228121753543646481329630402820783826573145711763539034631336758150424309345009190561184982704311793738594223895058024165891442526437186250188339798974697956681818145681194931210132388154017610763410399190689447661171673136642861655047275977997381882675283487225501763167487208243885028777078100670456626507406844930847979079469370382254355790981660530875032279814531172353690343855061952181827783655808934024382599520945495233281566584984230903850262370976558434514442282710224141160805202746043150635654417854087780583071879780339205045677249933002548026174624813040964319105070012522795328662115401612453538847715686503065914689665097333928238978524140490680564038159749446915543466520333227149820932801818237005274668454221329401411893627223181774695574645232473365748217466186782308877028267536734793738971117651142808062719687353040825853003331362931014987574596319289174330835715690176963532232523756461750002605235707056600059629722094168869063733543538469573603816698585641271540150241568210965400784420447966880400790123156169586264531888777492490141833259655732089238111417447117275763939542243469766116791573301071105200600334382155884390113777547190696871542710149713599145256110695109293543329593700262002651958833705361465863325803885540678963875660882218535432800017700982566860265460304552892810986942766167079266322823119912183724038117833727324550336283406167422749565390566223741316452978301464998791674638333460844783161751510669024586030780099852272455852885327788710049759078195497732970994977222701863234887366575891676904324896042831494012465683086883417937438458124989470764355141288735025491500347410760126103091755284779030619373671853936512397579909961136272556676514744183894868255498180743493164694214526150402553880776361304384103993129247712338037158927914649593417293484520164774414924808730421080509097839416193321841524690161895208390838667138416700272980594124922717909069102053099859656228602552342632580600088259096581285444007723052186154943138884716187247839884279332382162808403249928814756762838302586115161774683952957918925447570745339156416608982987778248747310462810023695868406296398002789452452938269799326867704784970879585997951309988959380493239809773663359073545850346644692698188233372063340824785868131672327307228789659720626043953600651638273182826574372238662656244391972341524916732824955648526475810839983780634623508995391154729411893980208179064726485615121621696631068778134290101043522252839907694473957238584877977930551180560274905176162653030448464042139869112912534770210563561775432233772828136712695678439011370041839179331459004950717119352487755944566987208917939889639233819827133317257679689912630966658758036792278289794921875
      ],
      [
        85,
        0,
        48252708419234336448994483915877125363950582727695343257052639641764421758459476595807800507104927774259030108116699573664584191635607754937846171970257565920810015372965389434544183875866709182127500031581754725771874635415811817840996737962426578498446460279879409680835158644836296582878983979770506889490338194713261294215007661790781485100563515787896250712951053144749194749202986373419608338096519127515768883777979721026818325358641359663752958963354965024716836452690070824515267985738092308133997363863890033368828369198456701251147870728779045278077257969112237913606439444554596012311927792841613062045204031961589184708399238587213334407745161366801628599888917933559881604779107725255931461871637769469105520908009257394817190799112455240238344058017290054430343090604646734633449774217873126350393457919142804513505799301083797606615014469435074509086061238375838181958868500630444134169796048261084949169081532665884654696649741529704905531915189845483153279981182366095181468526559550728800009105220026470949583027412230664747994903707846853299070874227693306572825981754706440577717321828996548079107559267654129595434252009051839219163662274170817066480607775533269980055309626329094509553961031669146218853462824673274602442431643116080904007669755250683744632451793308790966072696694877769211060949193997515220002323375782041764918550556259083215265892367532699876264157307187053385997001326702160103736026414233900418981516518838840077924836603001384739145201172300553984315583377235485882219803860131387131959003241702746595108702579172540628400374433879609663974093724292391732503425791231355954381114874392644154407785077850900937835363831747544811984586948214168773584955457095532779835702181983821888815047527460105685103315428238472121941093705707435471443641889242530702574833821628163566431021718531253072707556929185007597110330556998861212078707030289334104207282269259430207376107901165507244763958133169223388263038969971101067165248442654039110775508984646530356306689351165270921587926042320949978098847328797623549242421890454186408450315717398401445503993057406460051198247577813781248235501917676350496120747324167088089925300227614060898012545761363000268365182381878059234533642677208960872191394132753243495533245760202737028044748099448296241588540010159567154380108258622587272160187783407791665498510073432455735787351912656108106839450457602813043326790067459933822861014407380095939871633071501676591804893114784918931815443406113671282698256078274415632593765167072212827365272952100683463210085813222964326540697682867158682912736936661029465423646286641844830345463846540679579294602216179208660778033239518322463965012963326214357101519731074486439137049698389370539194021149741919912375870069331812216085467480478265046278096318614498011019106269747855934196126599997685536294301774762801702959995572303529741064578305198392354729296640714347657507170416342527045936888219021406928923191855989510783787079349405278529496094333429350806313871158760916628544976119136252536188271292711353343888050111565770877255018909794201101014315333579739825365554070489481422508616262367200626518003741710962959431184525068620449821559215210296126817122648253471490899095742511972281476770498798858969687512270058195914742766630368121538550836311810980563139683731628982315920422795109526523994933630941439405897887386285194030424156225206658758036792278289794921875
      ],
      [
        86,
        0,
        772043334707749383183911752008808593533731387384619863782621690010887854634694710818266468209973336088416339908510225467617150141776879655607820244986318567492445660306973310922333674659415595474517217763032399579802742054879472594205897226428046127371707890757875629493152531182331641845926203068054314722816877505493697551041976918802165806827295563954198017179358956623987427215285551338983787316104783030472467870795120941883578437755627340184212756585694988649932823138541520523080875380931218974363556270607373950664931406433275080144876379897909964171416140239320141625643556288704019674723726466256921923611837413557554903021303996910988292370966616264620105465183716269779606019401801905254215164243825553587124132501968169615569347761105193532105036512926835956204545504896725706930293767176338812044087696757240079941627300720693072617840259198104975833130344200682594975881087662697296205046155776030231825556385165703994535791595123023653228952250443336452741065672297427946007066978974440852672188951758866488932222430079383801438042902822445679845277605185666224454063600944892814444884387299504917612900401930598723617989241628834798817745318938204712389282069243890335172372154739663827117002061384967390951304125493893241685233721251090240404683454057228768769808110483162916888329319367218471994848962285366250290186712719988744968481927469237624872130635797641328839830611460313831648080977832405743743306367084032623016111533316448712713048136247158087002987291125232864403183661610967346378141398694206014993688620062002782361565397328003747592609900221865344217503904744313933798914931563926629616781614914946822226683687974578629956136930276729504562628056693120340575863718583431539160672996853218064791900961678096222163857514099333785352143320588978488048945791596326557384596882500639135710091374493410876166946881243581705445878477845890291075808919319848826722867317406919357693787568279407927638106405438158374306938864986734036400150809013502523828850227546656610917825686298883856880767513991928871817804789756739871887283288092711083683220555821380749196468944841260271752359903083378833030655787013390355627230893024301528686816823978156315989688562414238544644901409960222709379076319804506888428165472880227256856396849149221905006518183460940973654506531687752409317934687105961113706475965680255970993677345235903558707505567277267926541605178886957480348211869619296057012817681385135386906139365612834788637496065237372127627084798505132233500087796701984887619841117170956029945014176327521311616459588719039295622748677994814264598524682483730260106030944391346807953149807600776717650179689105963881735827927846767897816753823900045785727108641300073359165993015932685957924399330538382653824495330626801217342756585303735170370485927890133446080196677838598385897993755064166893407817607508300465449723202760633333385053783744209222151270469526258695526791696329707930616315218310450733201687952345415402281017882484278464828643060121780543534156610292154897990637916987146049747764466303618243875823882250936952801966684115606816699620648586942347417614577251205035102356736038866929197112239318294897197673042666911220706934870688304817906018255846290949507375388120083773104410621595616049217734358392505854762033295648686855369496880424356072032847745710052808482251630374741988621350894061657219794141847336419637550870063169206658758036792278289794921875
      ],
      [
        87,
        0,
        1544086669415498766367823509006830300513074542098036754000905556576820911376425968877068109641316388142544798855644102908098603456910364076861932432935463627839548453158370914188759809818316252657966145611222714543243051827874841758635144348689029364976060323130538033144843015450975013568269911724761313066144097050162774303849578712118823847627157319852940685740159794506692203255705651139156693693558034634920422802303355350478571224211165430993652634332220806498072697914259706247425557682782029588477147464820467836615983552959699316219446271841417550754218120664084587221599267625414566281450129285641991011565722832405833401349705231199811392789299896893204170310918032497011833053790600736552892520569487420840263485325396078786270621687481721758862656481981506430831042115763672029710971794441000937016418732324241786432742458525531849343875408711407415027363650961547506712148345782562976766983982979449974845713603144318403418393563171427463013559582172170415650619431461054963349677092928888112315040608563669506237336620749912085764930018125363758413835790049403593160413246313411121653461333810343143349686638218179978003730612462176973897898659576880038242457051768972374044887101051057011731716077882207937379713244785443168038695892041713825434856163300736183695720524796265062178668623289456887292181103583817984153130499733175665044508516389301030395527735339875981478601667071883397112852170561219063248703987130909659938569946609539891016433324203200720211638815460023217648714761016967294927747232728301961625114535417716654693487425937089647568213928552669327837847128114428211310869697724004342421066243186939631310925640523513628876224856531506802514804676865016173758642672828448915328818638934061130982468429961725762094052888765888598443405631675758310160045401971331861960303940071239777496721999668411298507865428069389275078161988239030619852205215080490836494236515985268126835784950450620234171263355426848637168622308158963465039482440460418380477137201716922869665842249956113476601080202127419219870061979452451597348958443323862765082206015642115037708432111648068357502867919118741972541654113688337582407667932331359651360352737012083661380185427211340364289052956418698119345217520364155341811299332292197296342946124102380711805201159911143018442360154409617277219187639254971086756995543422061361395225336549197556547231641351746083326331420767899957243758935744600339203127911252756564130281304983869431006719080804097927824614100775085117151355373684606732223606150306491333792936810026856936921306732684118625170933644200930153996672501079702514301547746674275014452236712255128327241520218159441694483657893057726202731177859988323691961480232068225940797467141738116590680431280171098107745815646823971319462169806993359713338508889288252181973556084300440398361640529506697232685910418025284693160521250035364196876364892203867618766910772606046183201091912102619408218784791581515048189597688323843232592210756865473084121327970658294609759703868254567149263516684984362563541536144955543314703797091935836864908561652598705645012525116403660042399731078492692214813984475498894882189533673872533937672278640122707843429308871373264132569569982692559705668681935328167904510133950762448084243750512189749050858717465105490204146074496878930159035125620606185078189042177017251822293432770917142211949959508160290904636858250510006658758036792278289794921875
      ],
      [
        88,
        0,
        386021667353874691591955873509797740044059810027911418673479756727921326263829081788865647494301810061352110434943286747376423484210137444980764151011746037318894263881274509289120607079965266882792753838937242098082587168381788011991273665297554508569531674571544427667307289048009955984754348739700815551153267733159159174638176022143836786427364686004826682898958537682635039195075501438897334127378157228248490405041003737586082044527858294779492817712432079725862885750682427660908534230005813667306760673500827007689405333170062962107591433926156170880015150026937918827665700620348746371360525056564387379634894704133415653857103379766576742161799975950328073042316558156163492502207402489604876486080994619960554456090254215030218710797916929418726226528399500718891297199463252545539954753544007749557922178973739226696069721818273684254822684441453756236013690820250139107747458602764455924077242174320360315477776176396790094490611098821748336648584578919471286288792715614437335761921997217222850763123356464980279665334744119659274599345170986640560998512753797540100888778260633660840595914044085804744507283786808096425118556212163711277668648618867049462694577981349315736114681583967234809645053136347117737099565848118278508502635855778447889597099435475061306851903326611844243159667406099264346182891636140383358714819213395284930468633009205922110432086026524002520445083654529048915695381467999083990607557060594104554882326669903123561355542269136770398661528957837687780418111907967372103338481677158041677975662384145846195604383023460797604807886056463352407332293059256795042937548483887773214639300778950417684562711700111130496092967149340855586539746607172423984474241460922851076600175812796531696617227536281452198759826766056378806512165045588576993395986408823905096743353715338814816776061905910664996487607830677920629736722649320126687610771439527821837182718117744973122788877193801774371527930443813242876097143400619322080484993290044595504706740461523481543817404470269047020611169924183697791676194908884009156445710477135242983727825911013604940487361437856228877105895065697263275156623675916742237012373370772467350048867461192643294440130015687634822825636730985004396005719524682661736598543174242237113122211672642501607176695235839951260579720326819975367308211031456127181216176809353275792903349579256559787642530240028848149242057946486241900438336556643915917662566451324798294068395927317467452884557454009227528320147370155791674454008210673965317958600603188378021052859477853498964036016736499630848656194891756319899450773185744133008272543249882704703606355273600912854509424579224975361912945241288745359541805855906832609922845915997068350255953029970641546383355722024926863835172528216166283049974458922898886474447191074078133516974607677379666170367842901723768771202249808351594324179123267901639398229514380023843450317986364951689641588443252191815080431674918575707733084356201487125421445293681155182300604853523510421382981310948772354198532988537792850878626977655708461837277408486996748669199874057402543168414678583499926556326630461445246542866308852952700901522041175376960370243939012909345747870345825160574242392423156571426722114516041707401548957012200031704726281493884256713691210920285180981208072197069028531708808261986673628856357053487071785309955633914723716233016924484004007875969498806658758036792278289794921875
      ],
      [
        89,
        0,
        12063177104808584112248620443018653920072319113400723746143196056533503465561806034902840647582415472845215263504154827007185659233650618583936584947545894584086656338300815918276475854152148153768471528600972381371561267720552810480789956770132811266952854954409147197092422535228680624874768487628232096379274462987879417380363734034114275647430023434271129152023327048359932202638028777065678249511327151442728331837154526945722720304203708603458101516430461111297632743797513592178723048432934352982933277860859501446665118561473742430683037507731066623183721263478348981354777421634453333417574291808158404185910420314855442476124401941924914456085519788733623383083989821740590335292461082384272104931381106992610578756685201544583277757745507182789586139552895057671873891908402600659073810770478852883627697807966734082996943150442802409398523342482082766384298161619736925010840085244854891329731532326927193970526106238888736907015642249273886605180938433371940696150466485344453754275626217734935529046953527261879594055741495351913054927269168736324602420008037387835022815618309972762317717194210506895222790152003084855752558318239995155077472261761615513222315097186437490113040147141846070194510357566224294953698328108585905339373875087683740766038520475738781191662154700855773532849223363911124844205861826546954338569149192523394784184704556674055294658985988829402290980217046257314517470406703901233563513171318334424668526285037066354818062923198704505615664697032470268365872739788242820658122853172367409197570314938094949979169489362773074996272702029408526057674894730664602610776250131048133303234713317251996506194797784884688084335380569063720320179660647412947616416729983035423938746524486830716075312754999269408126153240188680711053017828200736895943700367316480224454444116893714703663931124284339581560423680420827833412483546050535612383027281735368691584325932979134129031986211141461238726401104554103703566559904862948568064700101777931622550138307519072960664459773958728102760797204415461489264527355030415200983536073309533440463686547164365550416569404638361570833364282257866641956917527229535155254100631967492408459327152858296936060487094706061253036147599246816315971934837676879079917799496987667048905753465810750356493671075318895148838031567296152218385314098860515342920454898514646565706689260732586144517959310937384148277726230711181126745817876674663508934746461544229854482750382510023668437290365695577811104096027499864892694573524319483417396791146536770476449514094059548250677786122407516610571270760803736887671436205672341677791072516414094987144237539191184254407741493883317043296504571353420668389649685795921037555782224967200589876121333557860022332985347618020445501757821251356028855219091965456581931639885696202660987699888688695867017749818840483197950736258229313490399184044296794493296125036263322389202614433814544806968221691473736937415530482198433848931499794967169684129447544379287638571502025186057656049482293568586515280299051556276690883319753693378091667016871999707296075053621823498172561161249637437644442918144638321237497518819929020176047773440335058000835197337167075346830897055094423692232930252122390814452022820681017568994426322340076494656157493214347014198367246614382580252675093199997183715827840708839938694381974036346326499447529510272417768537408357353586078987534006658758036792278289794921875
      ],
      [
        90,
        0,
        47121785565658531688471163899049429919784749734634460075178533975947477907507812262574174624134331903268778805728610097589942918696992803693882672889888061043852687028261631429929415922238275040716084465373458165904601892432151795732551654724279024882762395409885361433036217641037467502094259296212437416894561050452727179939594125493187215846064446066039090363808180657984215621448850176222492135325115800305224451619636030510597182038171209403262855015738195851278246876386405348907403720291073607070085955354966944190416888315187230834552308128243798465608377489662251577706061214123961725278236982904547787070426521419001578586424164240058717903577504026091458731455731259568275632836069248729240658663914196448668128978765741311593192016437965681242510373111926763410871968357240821738064388174154596794032532456085666672984464333631615481224569161125065940012158889756288387683338508945759461892519007168016427885418504211769273610775474477210507316855100207780299439254979879839684213192032531322830847968045393347959791912069907165978188364679198117692360226730253729029110353893325473627436374011057252105601913276395136398219995449599174430066116661256048000005196155623634338713866228038491844950678344620767222021865231133704211332637342592560773483003369949178704602312677329608614989175050228738541531130266335906079166984789437914177578563903813477241862809530541895102645300361701773252974450420436882000707214995973656840199613586115287301449995398845456029327611324385954431561143162993659721175988772565968962292081810066588590350143579980379645151675872724855933801439545118216693104157569760588022998505242611129250079448818395051498797484492703544034852662211696938045177542808746791472778521983530902988889936220619646457208389092985665785490092306180261101935574578093998724583203575413542733149448973747278216906930028478121131114326121494134959697460147746689476996621111937406758306599839513714304334111546895878745388677329095774869957601096942750994759552378829341811838662757443381233859352317996474381508911244357291424247476992563350616966242384635408578273813458898533077418787652180977839169585979733789473431305993667680782643000455191439276469218853887209953935780443559028560318037422634095361461656540482067103896017458712116538154092354155109158623601175998287850854996167228291006175487934487924190166198156987934524297625416044465321918138126859594774859785327042421273800014570858481311994676758017119701543492297196164758831517286412095536170805868483953757918066148762929064566346341723915575519505052012096350742570122725512744731369442587462306679709420140311801439055883187162209905723284633831258336527022309168977207203914808456895495443037127098818478281510064463312704801134219800776237175810555574630372835190796072182325091434610456717302028521369680875618096789861148086736290057146235834915208005608039558394186933465650970750428867956708242810365175267508950653726207307915910532233376859016341171730377991614177965039045732777823632875779963684243467231405649683242753777068240356758671996999567753493523388984745834958757927631907979675857877005036083487660441725916015883195948580585877101167759787542477338457082760038274711747337578556924136748380529714012202995227670757355622053579821579683513524911583891678934954131506250955238815401486065685513190605972883007412983697636632922308006082900418002303530254006658758036792278289794921875
      ],
      [
        91,
        0,
        23008684358231704926011291474538241575890715629591133240659805310198546764455293192960209408577314422035221069836174396136775893568543523089692025239231808355296354095151775207483626904029404989396749695548551396460640246537880017026634495804741024066743857787733071690557028057237876730126635246381545703733911204017608112525240468990033609560940378415955513229720329169697659451454637383261756576213325477722675660778611925297965569061060250476946011985856683657834950836645988246698366039386873964102219296308839758084564155322706171388692174712723717974669624051930769094590621920480794160708157968474756602350533567375154607908080065419692899102534578933440664280374965401859381652201861280123138426892452130949600256582792196644367531745634110900460555920225577336705155100856196158820839715797388242557437889141335619706534444154713140719112861171253034765454688788926517387116744536212968477048876980594319390739919494172270206375976320183330226683168115310932282521634324143293659302691328294666748223382051571081939249190239997358615913658753805586145256175794469998295662483488156703840983353107388476324798205903665089228785039216166089615458293845228724942245970101817345682701486204495210684568806225235798646507819478287919377794396044796596670668853823463407258627589931478985517140539380169987842777899086812746411602262541443912999883356834892440182924474074630615509437459376453358049144315893814716898416806573118572705451750782317025115421208764939680341058685429013154994526423404138479343425084201474470441919778584338247176836065730007203318556955758635377314624820639009994504509044088246629664092299028135962646770815464733409418009568000366202720277780580029716678643870715947008605841497083094659519120501867372440369478129200580251275984164653584789116260470595861914292498477664058488161513749413903834650767727094422697616577433129323076929474466343252124404555879792931624586981263676219988442613597370592036196419928904028505847809624555105904302680004296142849794564305516125846463257846474652777323529727601998382671714875829061262722907737433676141428270236650420707539749174557575944512326133967686817447462767418503869530050226922251097203933859911038834227914279725660871103441516270272546843980804973830819335487536010318000906644109601273027252734515414638163853629529252536008310595136309777826640076688478857719267158327380438951428682845425461646605755962271319559808088799103989723535481112520290497964302242462801920605302832314991986948688359198311223722804729670969743216986041260662992627861458302953080500040646384254676907318816416948306610676564260241142385204435688487204296172317054383048060386108792407172525392546096666580569862204269415451667614321629466247329990017673107510486028266502104143828797104316883519279985299753770156718259552387216214187317679068114230506043750317728838744618686557027015721804858371552718375505754394808611463610349074406531538437161119948563085991979049078295714521498994671044027159905843623765785887683629749546622446673784580951240262371660237662652234741273318120279285023476344376038993471961150004098199889541254102944372448223537004710257896599326452512979345895755496585735945273453803015088950529582667418748084499748400449166726048392352091594563017880449758980641668054445823413361279526716075971237446503668672691671942736568263356499536526120031562823254338591470862006658758036792278289794921875
      ],
      [
        92,
        0,
        1404338644911603083862989218129536282503519673650223335946801634137234721709515760539454697797502597800295013269950185119435076538491699274310072000876081466192698646225228374608028981297285489879065668840943354190911822288405807519876752544451214720961208565970614413644385832242707232549016086197125421251238943357380716801830893729738708906185013534499134816052336878964529398823965982495054944969820571331009881175664775765865006333768422039070252400645407434852278508122338137064568516485433506111141481562955403110366710713334949465557849205113470197099082161720788975193106587785336631257775631199424100096408302049659730095100554327523336061974635503959020957069218126514977942230266104074067583568813548006358988670619573994748054817858914619103081876102129090615454555353603156184027337535467980585411046556730310571251783213406312416730685809476006326561157321280290172974708969157322816246165522967124564873379846952385175842542573493915670428248132795314645918656849834496791172901143724877311045329310873124725038466539229911575955756292510123761877598871385065216906313313883657737451839818570267132979755712762874723712370676861696705761998201982921280601638209404355397895942099260024702409551495259680513919691951458281430050150482980400157034891447162461645046144396939795830314109223079873099209073028566720191694139281787009455944547653618601394053905978201648706723558455309016887966511401101150660705587886969541305290815797772754053650011659739452659782573010727702608100855371849333915113956189491782050263659984563106848626001342089750005410250600925221367318248434069741776776191151002742023319294558483370980431724458679825167299988981485052132548621667885424450218250423089760048122469725582826339894243863170466071777922202757707932788584341046136091724150487087817579904473150234624721512599883615512691082816462255639788953927815689994066306125766835295395096273100359201739887750610879700241019830551236694542835669811638703262808945469628670500651432481929170611455371962588642271351559198739865569668102036469628770974630826146805574348908426342899645447477496738705719146909534160162591779165409183207369079225477424953836130461946302784397624364834194396069476184966924321518547622295870125122366912075970631843927334660088917381115747281328112660936801810564420806022269966327360274030597512397437276148422668575410959802315907422782726039012441798844567511091550564470231814961018079758332657894920318129866317649585090637714971468434863509933893394090568419262261977229237762247547997441244616174775594290438302049962390336611557900889879266793945904594976100631496418906503251888941951001639249103138203417405444238606275282612257512167866527810092753077871591827883268768631151482697565291961614350372506051114576624658337801152171541622861406134720170994871069017553146411531056662853866370384435235451851097643678935926805674873781972578593588776653277739777313985822080395528123169509706506128887035544780687708004966767466252921994886817009055417585616845219825815963675963348277566710030409642658874006265561694690690554090727465048570234046949123518338681860215876644644784514127369785587837337923850773502082554839851388602148101144560673495098175767107801935400650850452147979176036074436496306017757401353427026451663970960072490912345317485749058666281001416751235179244368684130084787915259908938057564466394382006658758036792278289794921875
      ],
      [
        93,
        0,
        10714253577511620207694783264191663894666036545919061604377118516391312119189091394668496836278703092951459423192208284631357968907096800846131414058170991585984848797605358246136576325529994041163417484450444232110425499877285095725148289331897616869164634586515982343100267253262840453927154823258356496104637429171922375978851661459820101553612226131726272100116907137078193020337212639831989960613476555253151262820706278082016995402138176329059386593212703759249354653215589611568117938160057016025433262665268494173806336223001621479112095667519748924097920220199840012658779112910651628683271321753844417137363034571608480042437921745584942337246000529494608892895477314658628450622054051086954889183240774126968481402476709415865902005118164262952165046994310539289127933555959917596941692734545375737967507690344045354204672902315120770623093788287866625682943949755426233483254720120746837399941450898282585575624169554515360456130543703914852225864987470587662963926975882354775408896351276341255905244632165283017762105713164065692681402866825023671562484509606223804949892327362217290099665264700637959955162790899458113615913304467261066450009128576085181821607530021161063375365126625256405590249326241638728635432095023804220421996867968972888412530153385700934456628161758785588380128383713686337405990916828725800118611229274741641205919114489927353197359286380622045222158453059404460699879401369703854181241653780185183728217388010218381647254366679685779744508859183610972201196714254462162117999795525109465294247372701244836019425711345570956405408819531437027897550189764474000693941703004263652386970451262817884668548210860093223464871671819162185481253939881153713090158435716069558552089109739405824113298809295682768183151066244532889834660599864044904311944847071694560925561021695972016054553564705626218972802036883855787176006049748673609478291996526652317316237708456291008439054797851616972256198468584238107222364840970061442933351965161776546154324889907901072458568815154242348352900853875986701566302874058369660309558426389528985045034328948768657402867152975925775053858600107431906204005253836677900974804316221701502713258307105042153725972911890399063393310201871916725867600659260118851165340650917225145026722605741119075569576817984564619425502267879292380942049261660487095070633061497819614021267234278039077527864145372188372471718712440641486020569564172744537706331272929831880756502734662139761290755991590762134206985722588328049113758753951463068883650209560709636405989065242786072902848846510690830086890294219621502847117054545222521405834103181659186618160106412546719538448232460876217045715515324528697259457616414349561182274391461313703569385644784988958521377711104549739483566269613821815709140950082778210612726780390362028568062354290067883850201322167454405280422646963269108496417390011300521676347821824129934319415862273730669936626248822007744238024275967918116264897959142332586996335948874854265504159227345868334394412461400860515583684782335746751053790457471566708456840308270888251207544221163188816541804112618369999662714580356766804473252779630844112871358238229186776494550312830116375333211673313177851630669569412689200907753096858987743736671252055243357049175448440205400012393592750165775224520082658578842873105110940629401092604196721852110441384156511065721665536341262006658758036792278289794921875
      ],
      [
        94,
        0,
        10217908456336612899488655144568451513665505094005773930172897219887678470797296671864109216860925968857419541326449702051483386388475353121341856419514522600535702381185874880710187141831793881087692282739953958959678645173986520990059040246097718332723983152789985197999086718419936818254495810200754249987671057004645797611289068719075169783976060694640502324276173790354493170007417992651443924287743451081615287341748261268507130534438233094219921181004257422008903559543253146751479233275259428808764075841001401522329249824932452752658456877368026977854466152117275610555731096797226158875160596676287909416460767460821469782554534034337522439970112866430890240574834238593604931940916075454453705002125123291881501705583733482849850176153140762139006279733132963569619050723552415385332508832066268585987496811797335117220905635828417714898445332599574760336080537110410143764351469040172476192499022598264268786484134683230854363629066102116397584301928503489601114775167302322114965576639748127896737035933512280534367038299182810278647610156676334207257588876607650925188944248075958749107310492008500601180149456882930823409160043730463270813695026174409065540192346326899365392342762062973648726413716077105228056328874050086448761010831702933880352776862486540779381756249946907355358422162250979638405181997963922873918092179700616808929333079650090318328156887712397409601178127666493345942712495874066915204619240186317505431804256848595200141190674204661006595346506607744942929511163451861919794777008590706638795424896908005681495063817614979748774556922357037907366579366571028248534787741472613344948639765806941136138775092418546589003447612772259444532967982075457387274615660440304070277007049956587788534569539723917315764618442270066359866232859529203605012642786107250167804009332782341331117477241143098855093292966125983874063283049710739694429121944614533633718121513702040424715781254492902198542286955002267044897863934252313227285443583864501786405370314930424638620106268545598492175143870744575630559685125947492777700248605231770141038886958514190109897634182041969053038057979945417043188352015579548288492803519610019051106441433176239873906754266674548448820456823086951054126048453114015863570190550446384418216497445987914502437072321105645814342737898103971534282617406438670560090918894545014705730565428845828050745527664032587275313195645423088033251521117968293874795198831130299074628663092947143941482283077808651603770858616846036239365018340309964442041852249000003738113162307007876674113518647017344228316065250087101561748996045178678003790408460303412908836155294598198661427777019554269280138055088619175360906052040989758379864634512481640961479064349810080853718714593794046027434936492841087168299458445467706886120426905462121441068945425003291305925083477829692039119295084199735427976901052560564321890079037643749575428331825614624959784465008202027318868988432008841010454982849978650246927524309447943938501941566476723291496641961182946400980897620949490863607350295804401110639165063516190337680937371642744577540817308027954053148865574862602421942764795382988291238334813368775440439752016061149977082330295751737669380717422797662112537164503882496407196793186278210695785182228826166495077881308907156720033114986991628711823778762377916481382546383481334822129228901707995464021262006658758036792278289794921875
      ],
      [
        95,
        0,
        1218069607774807560382663180654972961689923336498194357160787813416770458223787379738937995840109269699582613087395542184113483200207955271835486885826510196139793338477141562459113997344634367237097537164139880485044775804123305649359653516339251387251445357882411490205903564400510484973597119863717888151883357936000725811509210905403637279366705809055800469979436291932153767244854184183500129029785753037915848683528485169956705353449231664044435927827704423967389793190983283178058369725473089445732134573563403188323131988303468885271543116649388238593497337653636768866228532774266162191165649994782346641305033647414088824318523773379128019512894921995644537766227705205937345427982554251976960727286079318775885648601721504625137494099386177750792879040247959761213558333624476358764164803033217760203137739809251279451078479355893511540531830091731255242108747958449695621482008783460032786388148897522780034179548626710477693316985742993940633417443650701423547029514343999342790920706648981322823730786429704814828967423134579722793353049719997562505239380355546844235840852994373511430728652224298597633513055985451250845077706790447761742942351927085966794104331713876190913587172259192647809169331976628863341049810573482766213927084178718756370055102216772649513775101427315882823921092216123976557024447505841877037928143023312610641275158745847722604992830032685227360585430442300827253724493098888678470753035775914581661131557124256180663062813046237373331590085535769478765995838068435486828602461010157290340904881224696654309903695957778801424779207190702803483026125186389629011662406567022090434543426918423296697133967650420695114182829892326206263926490436980015284288589311909565415275170344648941414856849696907458522820983825387939746450261575140213310068170481546708373243358805657523940051858782931925702719087713036043136866586648635103966470201397186060982096307134231551531891532947926765673613850232527510477080953531301864848257638312189950289962990372532882153595013446670041751164718335344772537615786956377243619797211663447817038281519133968201524649212923181527709005595471740333772457039372449306181879133022269926380878773024135137010561267392983517818430112140484667402683125522738095154138293459549376558182998674186838455735366214824572316359262888928435965045853284493151314718054835295467113325542485632490598603282843376138681058583023582083219175929239190934066979048512471227348297486996406924806001792377811187637382588680269183832843262842023266799396249098200180686824644183162044353642778407759269794025058090100489385943556603592182213382009586212706782976310752597739432456724504289110397915634064538137345682662200825990084888335576299040716784936583026839167975506535029780495821073569550234099724204970900538731889506965092160868897216897866243831933846634751148389353763753175749171661414165107788401476884688784758701926273930239861806386743733815670846586353942665460992967832451361092811467780795583637525702748579215678613624882309575541813639100288154747387375803687598359709811105492973133473276782582604183003984218438410658915859482683099037760177732730753869560803338556179548903015744589186629967011480787892208356738827945521619425396766731042560144780795109868009611227144227103003347248710095638440980561532293593792207774285467677844869198672163689706342054216175138062006658758036792278289794921875
      ],
      [
        96,
        0,
        18150651570779197817767134839005958686918192752589956788487847961601135339171268832732460745005664036860104285266893613164853556298696765091983240010951554517555012693536770646537104352357794645233310503529329095778071828840767389339923538066785845707918469856857070866228926467884231460792730297913093762392530762651001255810802637330468820649418731701539964868001678281541292998663484891843825628596048164709044177730037242956664656606365031337347106982957973367001609360693702382170063932997302867303395176757087756852048484202981039792175705506835631323646689045956791768947882872520840015212089232469630774279014656217159695026077791963511674407717925027575123314884788889423549712324279627389101030487742549332974693276083089785146631319998041743265474104356986469158822006900053603418114330081882662686803883179078051879800901221580531054389474937170615689153663861685656120297560727386956640975040240416662697243239728081937057034326657180287575440051149027700920578998043625774954074623295518135378780504080019232217419491754709550369051849536109847098110990077807431429078592442698613735752482297570779028036140937213671872743139118698750451120043309238689431679651136291318222216183675378174277383512462021444610615227792643901781229295158126282492502394643933938396876694989005825389891592326234693398616279937743270254275153822339326368001024143247755804151218165216133608961546432528453454311012720784610666950222749706948350111866169571136708525061196835108676833635283554280207390692318014446674565930614390976771496185516075285583255757613145445014420149105760214835450202984985341190826988412600125830275735500250248514150360631489558979151459472201630190303987005783872482570909499993511673771415112859660129710406116765141772098346170574867634390445470496418859844358966865801293612270653926724828481517965538362147188896530491471724077689757036600623918981518013468368382300617311661141975796892924811655695506674704624612892012662459556594116628368215450095540757750374914408604986420647729530810045342847191910537650077737572945151793159870404696837460667822827704609082268764074398822388602962902606580638825057888129400334019662429897227855585409478504040475376669880135593038458110770964366895679521400548235247694806032945361536708565396755751500059606309223842346587944675798393636290832217374030956290998861682098033830464878067963448601554358704392403866808197152371873605149698776862623246939834283334995335233558543350885928145696494505726442988639745507669658612990079228576904540313242378604650410477670102823353298489631912521403192267952189863940329354842184112665633608512317549819657720307542498240641571046721591833246277879532857009973849622822072878634647049513601852508128233190382469328502126516976645730199221320264796895615802174180306204363832438755344598613844249745519409639890417514478154012896021992180150828947821164461657172878922387531153331386767094411419200030315968191334067041402183408326151931083247904699253643078967408744992586399334526851938213234947647452011173046829086681890479961539186395492745661925741934363973314898059487957728901648264169307961652785190815309475789102993683725413041146056561475038922284396770330420720064489079136724558964777874203042519038336782126481414701572679226476765194984703591567181974745018768445093008828330357334678256958007175154182075662006658758036792278289794921875
      ],
      [
        97,
        0,
        33808223103693123567301105781536872317819751115135742164185871122130461082499619524357398213163459129703637588933332583719043479763622447559047737066194298310859917431653878376227299493654111651141533440795744892515182400363289096132559633654396230175741259125260345083149477749171780504746647557131711367943835941773810902941873441837049623935026530192036214974221607323199501885396831613585582129550288127123875607298282438487261582944023252287518750344995512275313974628385411338601245128276871213708387277329504477004563468996538036467158304378845153812823273903937700633082452052166984045115050548477061134098781978262759691813576055153592693914710437429342999059843862810107734888952014390899484204337630832205080080286059011439109948184927147327211891762659998140190480592399479159103750694131201447711583350485510097986881757509241894875509081197066313698517878055434885674742198315932868627773204413986230886346471456941334499799408247509980756103689724617975894403749687679959713889246178306137136172739495763613037954653797770387725498572882084406245211897688688323146925664580781864963873776188597746757388129609389299746482807080271517953271445049658084843844122648257810269803711447411799604423722607009658141285719799128869002205311399545007477710372074739022903301889800216612386515286983278376003006448250213971354016915885199381245337966350026143573335465426811627104948923489764910001268402561270381893637728283863540044997197183436061416014136121202951296943726905028512881232414060032352829476104244649975321215168013989884287903599950545467409029884228378067307017997314361485061392410452356057819249181624976460426439379054446817711281094167371191226821100705540564558577264280921061003983944543684160739557855705076422521845691407382955960039154637514230002449001916458813375534764834423042343657743649288396870529658954760020877825169771015052508041749268166395256028222616637062717360126145911617065215416359964739755738212300427589461444378521507401337292566228406130513773500902869759739371672096372453296359614477439898231121629401864368251657285067040073621848831485944549886186703325654652454005442333410063501075408491595535236813974053363410654362613672754716033802616255353906864986261425052836448434194926683807227147905922324443611418116507788478429457906279735407435699405639064327758439420059842754366344224128663993421592052822356050375489363253057488803991619610831677632695498593163172793935728377311106764722736010507936580832563214964889549516395332141702113333654686888517880435440356165940264958420105183626598515793958194419986890475521503972877674757432001424392595749439691353661481326240958015571167342710362268429936157917315450011878834538277846939924249391618051395521637795847115714128082325082034152918227410680758966822638554416544633361184669878652704584614010749637073812913207496616447664577397407191575264057652897572277262061977862267788736623257687894494873124364500904791525881227790460754774911202576714463337902917583729437738554670346796583693817678766885796038249532904358090327814572901731326681479568375432099116441317244794994847003408443588423350013280201553205520551412294403660760665050870023962540444163829426808840451817788777840924041658720587829484795084063995316017091447185248362959748898408865750079057060788061020583595618193779755858142655516194062006658758036792278289794921875
      ],
      [
        98,
        0,
        7871590346026495929538020612656212972837295014745214637301468835713181737041276541843334374182319147525254621118242860419906654992987294914073003571262806250832421402004811925938745606668552587156883090785653975063770880258342331034441477134637159556438367462903165412008660480733611370678751718225936131025744606516151641581104045302563484241201923848289113715747055004919894041733788571433642313037572168344345968642282745103011988269152222598084948011617003203404006461230643774951707168639405668728791808663561995637488111235664919526085391896401276556903939150195640484184259938385579776629844217717389842409056662634825999081924944851781442102104420715806964796357189368563419948744590867613322605781917783731815160705213137101383976229245942214238500330500421308906401474258685895176166910942145498028167108400660514233502918716455789879028474258352413603403860399846464383523096515654877047579503270874616355751796962281467027336785321247694506214856498121787489658877951797316804910194612557524604281412215066714172654012439832643076343386707258454287538458681968687915471678944233261507522661637476089712840105684555381210135624410712746203973170571001551588038413499605793647253684439612149484461882884123291362254383914125614193302641307160465931176024789734462602847330843906481691939443010662976242307425271975167278970282646568004198476100442738028554033330369131712669158792921262288837217911473774350233587147257095803561322133698568504630528205018843950053636370428958713848497582701287368346786709165052507130198107558558859700712062810760665068172416207759751530252829079838373739970217351445658054052920887445976820895910330241555023082362785731981246820020764430471473700935047618712439446078195205638355915914227273499803052842269202892281344002817148806944324695694973234023386418067879659483337166183663780422222793434170266018787615767141296833810644506616912896583478115579190128830181732398823034502344841881795243717116159686956009569932357031523551159616865905319155632920758339157543813653281133727391794276277148433146817064233583341042009119022989481441754405200340158828386828940901714689331712181944692711975978915327346003477924561483664304690058535469578232357679041815847406758159337557393437944609928606598837609482300017155754313727795711537158362822603394239820688758579516160290198086921346750045730991520776677379901523812901359168253958927346253039969413533234052518711740814148571791455105947724075846675481659482863901671940858255917324621216407036987721706508407321219575216044908613783690523177283523794324477822702621117806336536319615636023146041167643755331294635026116930970659452261614508321275418172571827602240437598428233091639247806434527001229740067409188485883439419953632469794473772181155353966285455156355828220587465061628421871196074803562919879090903013737100542869009626597399609144282827383318743582528581647322903872340519418349757376333695818434944904832163206324430499812498029907951467659637338521566880472636941191695718537797188329620563164404481079752953488093504193769095564039371260060937985638822135045893186912499667026909001590654772311038434315375568821853594080689948231418301951381534654231654819334878349743102709831809108345937070519640424523808099534420296062184425489352210100391777005805003774160793790009365381919593177060052514062006658758036792278289794921875
      ],
      [
        99,
        0,
        229093430855616925083778939587202028749949114723840438169064449140782297873160210420604951842422715108408567263493223335059725940615455027542885399715267485691093052813913300145433057144357295341002619153470252706001539547000627372609775058651968390666313359049030420909205783542116142656421280071406718473268891061099733744260862003411288877128789115455202104638200532914100425075411129643376809808302375195458928001819673332869944000347187149125005901075748887552660576409336634804625144350895423385240430635336221124700433256039009392174300562158345913957184238947772827087997043008881224409532782591308652714084280012649545772178376146835488564690008981803798701655781926511694047112510453983591749965531403277247293734623828854247290970336068269662670717403173961483080847856802504270582551844903479519801534632657002492431190742887752928083382895473020563469970157507922477133804203769770328162515815708988447409967762579583482184682590224025724619348587614646007834005586535590186279229870573238241048266519522658351473745896920295385343503446936960790497094412064595126100060815388854573032018461623545702286113634210679768239460134968077255950153185133465464816718187900148162575548096226255326358090319380304600852559720824501832382934781515673144736786484556246882191575574466173074856040976146951064989010572777574487184910033763492923272858452447959129815229234941254402951946661206363905152169457867555652962891621817977171765292209992608844809689603030622923315644037653448740276297552826879370104046144202615587582812337983237312179943565102983276189871263502297549423284935342525436565680118472026458534258404893920468182608441576817275338948421356750094988172059469267505637543668445671020104321248945045038021974928467165423383069817636047705297547467380305852305112483349738431256704836593788774558219491584862102438955062230921905543826177118965033227403252309450745932219390075665382121277067193069868534515911183802414727122471970864571722204818121442697104491121616635951907576979615711104067938349749619178873201374218149007993726803027605518824474558267080061310165328748801470027961678520842099485462780488992959587425684974854449233793053448483105760045517933051165657149798611549976340075972871527355891899136192195543194081344447456974353482201152430442756249484471218727559962867262862022075959997121980943976497394045837275145126757501893203920821955109028912887061290646694784662921467748490704697461085852514556818521027313604793838144240062913037270184144508615929918913424835507243978174757874431842906875265668280726767966919762301559994152083018504533999712891583197314021023239495567661145946699804956899382038567983083479437045735135694446282304318146983269097650378321031719825917771859103131963531292210457908014491427398418317173240263302166161342667320097048983680800205389759504294515300152641114118182752359934693037309921904152066883657395740820984305722747343705811782504467119197729863901685666720503153220022726611858694010231984249458738517528640961752645698585212830185118237775736700791479043689835530787494804542495096608955102471796797349085677909215477423092897964913975773602166448374744897662874407249250915428463956202578291883107574389313291573208759315634000550025954206959431489460226576068548789576223824565755592764563174826457148941693455906062006658758036792278289794921875
      ],
      [
        100,
        0,
        833437046296665084934292173785140179787263400008223272571053033274657059686218560271203637313127622530903493313253450262068198487151782390133768635026881134025858158730051958423919214028150534903475652670615753823669861700195830330912536221875718624003620359320490737719989505820078518056259812375903948861840676647066994261887565472819700850666483551845529240091135440623179941999724219452683944749435739522577658276573067105365321045246099082291088191883456904424992932059446285931856507667753840938622795892019630407407045321568028781943269453364715135796763706535607885355313730396767569098527299996567298145849788029055956844639869950244463658904554956290570854007754477416925767360181857763398516243495569582758352662731947064982745234598395409365806563803525048369964401015437316712090399545424426153399780828410106041646057607709324468057888478945483840885198565556581252819032215359209769164398023185537581724874336603598782324372363547342757287769981599917005363529419546168232078093889000411135279667454767017478617038949996043226776508061199951522780055604570633918127430343606441389156065420516691456664171494434794187025439399141608400685007425164584184178950312777186094687318815476680739968151772877389464185767499371237658587562924707518494639861947765477111785610482321761604758490179186996318194596410243788241283628710109633639924274044983767147783537777751524114638892905069144983839513412496539957741706517353933396045944975834969483916861138600044226433941399283948651422479467651302421663255451454969915717556853091026884343221812726458158902854005728855653271823097970641210257950870800618215335992582104238177938300766854315834509677853868460005510199426166458391589714943202401112663699626674952681562813707663041788621946615501457453672784909117478318341434765312637216198716678093533658554538251837362278600329490098141777955894413452908380241057077034628947467737570610498128892205263092680664243343739777509457949385824093123442101593752662359240373903768273300513635238999476300144054611202866026060218369197159260634094124508358900519750118430868307534220012842757073546890567363216695862312529526840313535239756790070201238006218665631712196934237434577013218217723198388959175853833901963354467486720248649264715516232108320645889257315598899663679239101155462661061055655912282599667283985716850750171264414089839022294105276428385722833390156053648478131827078338638750015823588523700947338275474234790168975808833321745482226721755660403317035877899729077203378577865352158827223770170002214484573069313406521390856331060678459869804781218898925064895680945592095892083299188142278660776462099977593511536801149442860257668394882453481937342972375751384385503634500517312978864754207014786454041700265720389391642044517517339050116273492999462923968456816693780284405240744590334187574062569346470656134533511004877738922304622685387152306454828774970852564713975929022983134855957418452052630636994577018572101809521734208781586261708075019484793545440334928563369264740643835277460920083954002414325767488758371966788520046798260820666380252134798595571450103287336209721496439918737643293091091055791890483107097883824245616858419093068974675298688477449768041944577000903644865287308160778156707464645721546319861413874775512029987399035651711775882294542006658758036792278289794921875
      ],
      [
        101,
        0,
        379003288934047797834591969515564385087742639509817938582049150951999239224128048299159670087404409902632214715449426392654884311082088223863575372247641502216446053535649428467243416599969833002722679335702183073110474346108464170042797770426101623811009875721430199762857217244160443782795363814054413331781577550389671979464777352069238861644116668044222177412490356511917669692857341632735645572245673362409761411132749535305981200529334147364098180878036556601899973561244152908840834981009284595339720651358724522021222710876430040234455868448025356392104191221068141082473259989263968523295202545902049098504428587452180731828107218197069991367466772020598373450444345772980136433690524400585651958972020150291398333044090203257759531699742288005111444578540296718995595764172344353841004422500795561450052016837623616133740931529864336824067325869485360410981284424030344002774379363945327436727304120037189952045865566495523599553462618922652592718337324472078877030808789452159171195980647221963239529830113860034158752106110669086167976713760914868643043444823500789026381766593213603937608470853701432378372709759322265830422966987178095402047698561186880733706212598719868151342203130173319238812715881527027189952344420101662133911664851265522077654241045537357072771511409011920421774160962075163461186003914446485761898446688103914069525872907430190849492592760115289575230776102907713076903762493612578561343933982760092501525882279209924087918200111597473013484473960511797018313077416559555971177861664222982823112176879980485160639464115729355213445561350844851152478807366833481303003682530895045767259444235658125406601006332023068741830166501327982632289868552030516209713527211973543665302909208652453067249520779471265304381436357915306729017349420738727529836390036490428776504953891824080511723943135113936640907841636096275935968914978899806675389547145036207443855298421052601532730279200766622262048885710621522372391269678566140375792267252246390284724481097511436781389077288572592048186744830762609806710412432237168096281824881058095418549754269944381552511764131542088185458496598288859824912621003732997395490668040238304720472330514705494643297715976334130973853649621720194590913526244345664106795104491064777323816027957356112183007532820894074950715167718480934979435192797983122666199832962760996062331220308319875873171474565423923046670817502525487948175858585888772686408247605822510637081607971583667922544288961539937556220371753022156030299540030804829692441569683147763046461545121144052944418445105894911095148110281453765754895447612664531124795453604785238849867253497995820223415131607326369954791646158854686424848302345817606022817850980720479191406185286908657430904596592004758080572849883864627487038733406454014678077245091497923821053367187051070434733021425307678087285214947844574741142820549897171675514196866571667353186163470247824331826283418371072284416870717831983445610873473040769544520627972035672486642239124065706378842712986770456334708085056607552141352288313414154150506016257047906381859810878126659447476349179101577571021117883960989055244330585386558266412838085092509306163404696662162100404379155360904379890818823492004147908496178971675795236281105990682300174975900241171209071047977622991972175394062006658758036792278289794921875
      ],
      [
        102,
        0,
        21543842702501922105947196765954006655376693355922914128718829233672461454588320686819901140551926030863340783771376693379415667314946045964470675716712657479152533671290086852574287934049448427345229378652399087609099389785501140547995733924491412334668456490521145385541208933827873521027653959891491080500279668800409967201408247888042964072375455257582168682718545737578636652371340661060808168304131524847486237677508320777505246384519509427209521141169095187396297504608605483181263005802801579604264084428353103149662396933736397070835347063376916178105468351237649809830347217724291292360120576590135786896326003019245418243710034202585891855363556175677029154122522232446289386183949724084031859627229069164332019023248609099589528400701365730156871064074384640045078920691404090091962668258260885181231834579498606432281750920856973277230167870691010318238697489562716139358013291366420281920319375428902554836711410046592618463580897624240467369035048045592986638280268863664943000486481121370345336569138760579305739287205232189813551106322891750995406617792572757079533804719500785029486171592506659938376504285323703499244359824073409045328872158225355604167357454465709415441152248503095587015827930374135779671932953975745290692654462814766551578725575132360627304174534160123385481227898268097860884269826620567377669327079869251618366190042043216446368145506714960074578180855162952604555281315227185593430433383885865094585014645106859622078735772614499620028069059780618690791743128912585798296582174672708733105714396886840675970169086484432035579849981450432927269763799912074943029630426380578252295702172274766245420421534963642705670290359493164892158510653457785259493710589180586475888695389052308832910841721770811869100909488044389267467939151536849733732103571948266930765814126562737467606394276920875330944037877160828976444271579169417392785956444981888178118551965686801491955988752816020003886121075339527451002704200498993432699835502214332511411175155614491036951240236365766295473040959257397322210482877628432865139886400921724802609671781561138755724854359738040828289081549435704836085341693562597851648425358885177411901361381735660574503934413789846291234317730555270848769657568300906839627386782699113621768046783404848741270988193193146077631059194997904007469245930383721294919945967693740623838394062673965393528980853818876979470669710928928773146886679027561049592457886056395143305666565722761860037577057424149039778146157111606418058004032291403645556512020357698341558840915904805044834732323608861858636885115234630392228906956268100620658236585805929982911076053465916603892831394362931401634720149239764886528041690138728064663667642562543402001297984543581663829339599731498073989431475728041022167263498543211020904221295425156602796812088979057065782706031241929786617272998055209840180076166412463007199193435436024510543495360854935232239718707584602322489946620498661847212503939239148209874840587756483765348553095418663827785722866775436259297777807192800344624888260245306214832798339047336359265100275129851199755192470858649061457751386545189687677121219391574447730441363987099501670797968915737475957318590128503132838236585021907118269567613349132687907424375614039822453393487721731081658177523234062006658758036792278289794921875
      ],
      [
        103,
        0,
        153078209326209857060279654033525530268149208442139101222425549258884632630739882756625694474003144099231567260241043781791029565550006651806666960372597287701592392350933965316660236102136264101303768274274707126554172004519673690942340785852335063578183078646628778831386803758359207373457687853501830482186426345178088150145769992157700892752315914660498022616432379621933407528904445695933766576450236442998078863947077291125575408338297293990734207066928258892269312105271963201436174881500570708647062392659037912236703648269356307113154314151535311539580729736799993469880085112841725602911589806933783718230059346442721263493388650805138433740507946277159047292434801145285882556506458354953111346110902527438321731760563372203102875521772750894725223591348790933840322059640832985070494539421867828640406974141083105063747774143711180917515391768253552253383521453681190135957770142613724328230707300488975871104615609440450804848689132125260508436624315695148416177807422630481665856752781338200513087456658220298282722638068332553002226491582626422347685568843773426587791248055904867894202000553489275026880655250151856536799656124913071723756991667794047065066939334027697805642923705984394096071066885514168891775657966654440529355912431229444545740849427156593244402010523785658455730169836099891491590798989223154314321442503064809873674274217213469189249866248531766327075554824204621131198708489965138381763406391173390779561692120212200241691214110914088815599556638102669422403649855399099917609448021469189522902328178920523116977853534248934548550723641614355107256329558979090885196620791953857009297970388996891868034049369745840163687369245529115699765378025052677642300041494762916264574472788255181521983115331666911070141706758813963011268800790147099288024349419838547406156674208595109262616443507059689574210730171638957063911338566768333571100403726707804474539672718099457139333105106833288155975377094727447926586153902379928474172908709507433232643115272670618535983082877729175210784005250726358037715002259119381697911530053755234935940212597920620723335101739770266940003791479881922600338311147364288490088009420987122065096126514663573654080282882910378562215787254584599501020874193119128080206906497685209770184465507973025837976609269075190835042654311490412368400737228563087891108878997785875934239276386203677762190313269430658563093304640835514683722715296135494178600613420030533640554157043083523777631950072197845291013233349683741651253508005201290294389385973669318243787942327541368421873619389449815865622668009812345706712737824081395928164184787378740798975959151508264754431726602262537933250052364334338490212331860633020263745018168586477744253677632152213142603934980902261258475211587717248765029209351677982157634831604725625636971449344973799082595262903559221923133433726195794840229962092747089398104691131959719993739525469295441538576723467856080189714544456985762502955930512995626616850598549870857837865301738142185982114829367218768099040500187172850379397952565815692418604660971204919451030095780534115643449695063804314528216540639421834617366773955792112049598525785623620560765988187190547048999503947270715758999033274665901296452385394009098875943552811175721098946917126999586062006658758036792278289794921875
      ],
      [
        104,
        0,
        135960762049878035429213008736719984501302916688122820281618272212963345004638188868418310647738218741663289508526614859844563612462701021555355085977361791223038762954929474396494321063965968081825696527599140639987739808332476631977100295203784566053149547066974996518302719937557574524402634260669346604283494999195749884636766972381506277886339703733320760888811614095563100044248251779238463043031432401761754467889128890466097846571669748648635656951894037257580275201369940754405914909536353543201642998721962327402304965974870980882867524610279621322487718550294336036799968857366292632490053724160899464188369554426209900633845883695853256132073850727060985072781694198938572956906832909375383600003747314051990297326174702899744321590629640836675103336408339074742178394523783564426781638136879665021569389983612109302171725153186951906939105707387155936079786916965652235352846554281204142303500781175873397234738492300479501633982634200264681453714714901587024257338830025784746756945844458969668796885853244386325520394422362750640890154008973499170962450859868407656880914396560644880631814357776542143457485485351619746074909850512092447865410534216383775867360381290193063071588359763936914538460977900735642376668579617595324289353021544840860160790946581185967678699748166990451953407398010883055794178786172882577068332612518287164870888706697420611157301466845118819674039661316764618474594062403867565754885388601914644656613325878597053241993099186289425756138386079610022037296558523095712986562445962567441344464740951640899115968525544299675217462186455331146921963264411948519630860793805003761857985086179822012420400058382218423950447201915191857759211936369339263343746046180832009167816738968306157762281603011240044009338600707407821757633091109816677546513085458512772972916408135431262688018891872871958701717079370324009526674064662577802004923623551498462378437880386882758712237159252699069135513451673453713720670179198974371946437256981803856339471325296873720801583545167475315184630415190003415677947391095605432316556616696182020447605573472818516304678742437973325362785937004724186054064622213275855310130654842952278624734883887761249585295389733489279279836629899733409598982478667286567010687419512228269524478658168153377789047067390709064096878481254706240725807398868373398845149884416866505314763372968381965826234796961420569469026115956388581777906294620776148454370431196672019425751100672178486705153394667690597257264305507563200248423138830142724057608838419879013207397324903049035639038751092519660901810579072123083954965239191128245086013493330275692225225694618984788424691829258805193056096880119750272865048674731001682039589429206233888225882396399545725674859024675733645266399683312459274065549286710383699361606536125511309676131281062966032179199416920732045002233566989752525908149250785344125009675186527037399467892038033734244556508591253468230591853355993365872139642022559355549982518965935758331027854754050006950969983995761077568961138802870240415759141357247398497114833763655333296531924841900373970990265138200357212694514867521194666714002383034552804139719916202257752420856039672647356632468115147428673047222674055791951355096485600538393822431646377152034062006658758036792278289794921875
      ],
      [
        105,
        0,
        15094676847335675744494677859615665995772788553353120669589782834760762672690689965987834053736781432380584135593715842906957016758864695987588137880190381366270924341617952511808147729278694320426562941163723182099470579039078022179758891954988340611458771098585684710766389227804456443381533850754789186200346926476315341464894062972697450179664567819946354818491671116757267272442041963555977401116133573488700894839220374983899870551717022292323294834673220624626716363920673769823040286477358070418661246159530394367947732576131847708482350996998887666013792491152367647050327428149370702032745469792066934811514196167207862788859271869077692432128086651648197696143361733371137891749353249837575469309028893012787256604757437766924867405457330361260112544742699795233266951949704386462142959302727915022655073713642233468180622587906628595292829747833463546886609460729759031893393514475620666997848631016271796675689411818508921060994789953513221426417538296519110570624825235411027901573680559106144654428184135428009858337953507023329523298911541306607994307616374766392510815230529715551995891509685051874024150729501961073743411812677886684910135404036201496300308215647850168526491984389830864519240394758535868911614784511501782710441181979574667623131764580756184028225496516328161858844029327326584687014240420539923512174775803694620955510980291821062570853090965025281998790328934413198430338595119523869303003232814136514930436574859219273407770803874479494381329410456169215060886024457160675574978244673666791984108701345645864912028536255908894098633876873406569447982359601838520050140131060714719269035252430586934912322806140542748082954011677607792857543358481713194103010481021986429055653337945174724360317832741746198842771262692384946562846046362179373537062738359761320663707436291538321149560056054704392467215501073150243022810118322514134480000312310534675091792886696083539975573981057909453380875554814591604507524450783796538713562808711193355773277919799747998634706949792542172948351049724502994070761732380301924144333081763073093561667053860189200138020696522530282895362070507109028241459006285864846031755650909181670331133764466674665192354763354215676244708887607236993415976061491998855735479715825095573569163405340637784334353565046418597148549377484330077334785768809860927457583303047655604435975069310378205281281410336615153075116225865530637948382422285306688959939454147132416528542307207222583315846342028401796212840913225658023525674486417814875965633861195183915694443624595262388577651159447050233305292440668641905763202273782351389521830630121657856883004105278210051443525491479388798157174108266168113763997750640540406583215217553922936165350441770659435289329914284451965366344673259494745647300784470417019279124369157891024629619497148090759254592714462879117604237797298410872375412839294659396851254219313742171157767264332672823722795208901559390961879647338550997302699330593792464777376716094789024265533335069576941547960288546409373612402371212347080006255045216500151774884174264979462757751262101304074701156014777662944135357372721187946430593309710071779266192898438579761891475186264982929494343353452498518539200919448476562655853458476750966306062006658758036792278289794921875
      ],
      [
        106,
        0,
        209480722314854016754110534306127957955757761523148611094819268344415978843799144243631072317056528986042416846054571214537364755003372472775833814309116863210916188960968544628901359864303059303781408165895594896831591631607553569256294850152155564912455495586299923214680330069197447849357216531701572040883262095827732202344925609862621569489313234036913012625076385142419117682794198584541781976875514916385560190774718148351023933982807745069336683638651881831892496352879265820455356116700670318248219284437711206816581128103094091370365575103639224732591534819811765382322604548249042223460402976453033286725330647705173135883655595307553045769231142593456790846685692136593390607776754256968617822885668192578880857344071990137636373723819018842895566096811949153078421899980998752802849214102734891601938291702502051468576316775788073973355882547234630733960842184870409744447630904566814241751506063972589932333554883490078348147629015584372146318617981224250677409826565244236814712171182591830756895814416620016087789987511839541574484528256715212444869614927936787491716710708889147339995440294267491403645032116790600361192962580265818789719589889426842576201560986650057049661856670237093484118407232193724890286140349788938996231314661898591864029998678734497855598812844225521809826515149950142201973007205462208980214293441051578875012576980354951977717144555116425351790324884145265689040776810525055851375868340564705668321453265935467451101725225608033078740623109270771847108501953074872866116177080282808567261996132226469381177049731326357704807318887676090727779819491270986050800728934366973133635176942486225096850895557371386787223678902647064260223503915811902267383256000245410799425610075108965642582940400753181453512744249381363767689111058403830308192206059277698636652069444021492329313525572160051753533580679602253771262685014838075305668499321851468167937199155161265917070389803846702729538360159088911980571311523412854583686730900216338025670300177907375609926575662532823389629385973827306847271802169533834833945281689515974653697884291498925469673987097759849826041142560994853346056328394157593263804258014321710425339584262426158904617928472606445099789644518002396348808555690999393433608313589187712396838305368116357498104403351505244348263297712381016868522293533023880576892915677118286066218055768082941060189021807001874766530468792067016208303022843991957390395471059613979622503404158154216237169127572107203783620834917523797497271463130760599579085927453916782625572139664133301405532510676752663490774728587534350218049221246819416372108833396812128787369225839528247316519279350082997945397909218451657662254544863916631993928525066846615734844725066573847529883246202747765011591531096169741060116166069802197742101415541986069351537066898465660884986427379712147211393504949266817465951999787889249167792085780624789936639540615009060691431236381026060403331118610661636960237635094792580089356516514834024105987357308257532521958334924809522458782174468374606798648682000569515102258576490340494308095486492034159274821062804655206370695853566769199946702851117794203479611154417270176669545590787677781980607996277778049591141127801427610537506062006658758036792278289794921875
      ],
      [
        107,
        0,
        363391126764154568736455779903255742877070692547575864928708046244208222083948595702755994390546384882869175220623919192221262900144840795670787699081723438610247780298791566792817562604801207864202404302484999046725612612111570342087181597954993408608070666597586383046945315526925217769512632010541180791631207505775008475614138211975200666596660106880484484009131358847724617832537125552652365073870754463260622258615081824281263639134561539131698943110956770403555671892116616455241950511537560916014022908208490350695119838468238897104839799586975804369625841270171789394234114795217199056485555947979718954720903712106585352667831411841413258733524134678061896443941387715069543312784634489128018611838626197314013713056081174425110535259379277367976399846062496348438597258646637210971829471706323614396655533369065781198299528046444527119514559818269844659943166800409147182883509639484010416802437618672916706777432363932401333512401384941212087599663615829906309014957781383459645600322630667171187066217785009637576024795450711425608119669478239124478860208986452387532476118243655683220529956546455838436861087317477577038120875511298543665234508761017246154926272203663882547797463294439141373483406045295955401341558109717614891681132644634763696326587391775711345689511010494560523455553386263501708309799485738580114767026233776202237858804600331392864498149344359420106845839025127676176497548146065004838830337000642837572901839398123767089362293507805942512834715865784141769466643613531713605390467195837778150473468051831508718969325279373643836249703268808382317685758870295085414159335550406921598483759565730050251514943232589805907990478778223744863085162176119382388277884402818786688020248785877721040014127293019076775502865090940516937615647320216412014790521380213504850156411417793113792721496724793969166830368400478936086287223328506317715209544139793057862087704293212824726311972755103808804163835613154294610110080034305754187932568375927431487751910975309068854769915189954884635942178644496154508931306790739473534729512697890233097601096817156976021724135406231108508072909635951993081056609999160694193050678185268482391234602354537809530984381142230513617466053310245609825509234644590526407249107166214316907405620191750207984855748355006408560855335039968979825480021378618946789763908269425521817745133820855881643199044463226978057876702445063444464990000019423607064783672827648840362296426214783712756978043117370089466491336132395241166306063360311732797165147906370047418907804803243885522896257503880737097673531527811174388893296827032145596728688813392935768624877450808617432811533508831546214442486259661198443000536688955621859437552151725073715951472500848807861320976988920141977069499625592881589838176526212477292913321251621677142171850892740818638870924777208329986528014742528963153698147562143763169140253089839186582053056284708983192772661301457235083590727271332813234948995701714035651671367685086734270939327387846966011905553058917705490870065693247326450942216783908165048859684259421557231575395044387000930483227502664350937629268647797063618112112393938239229907769398623902862973261106651801426653098788437960166946062006658758036792278289794921875
      ],
      [
        108,
        0,
        78797889819929223912785914323237434673952979040407211878898839947214761060079259319433877289067664074655966233455615953824504976904033114188234442584402944257366526443951735059619779708958482987526384801161987173570563368041620148024491309301703299536891410244312484204023738736584507851993585847581478530052586329064881303500634112180589290764789711595884039982007010842895351421923825586284825768954468031688518915572570175953679238771990912076756706916717364849843851990511041735505583245442158287860274176796044503293707877788974289793567832807867652543609406884741003932898819177267105915672375057401637367035568291419831442972124025865552996553544231179817556099206083966534840417963092343694524091719835238981720028305012991762104586990497142160177579954452133710932260782293236024150520119372757837188820082476321510060363946154911685337490156033830889281403842821073388171349555317699887043922213671045479894799974110996788086930301941027770471404306660562021019127753207859592182958852819805683114562144137684943064822027475908030572212415207406227051933058984812471447617454793032863183667335272018580595599156202763809442342502521243634309189458459255617878122983966494788692873036243056588225054146154456110444751569992269373168479873979868303194415800985941890579320757311644658795357095705159585382629294357707408509034831108130068148368475351161549831810252731546592710196909360909723660025578414379609885799116216747232058459599014266408481669340657020668467902386282045929107942015441186383158098611822835243757563801652683001121080954018884669203953578581576390610324688458765628131565570595382203322351892926514667280883692718470559454818774528255970298573510149585228756540074930443741798147479609622767001275896011073920005287835388144217323127181575402153413487522191294410598398952557027193031941136521025041871759003785359923659042810340711525417071121622901329577353262162806280422242301069908567182825540794534666928857912702040890984526422691793961579914276935891298344201253059522473386108541564427889113025745702646430238314535670443052373545111962559642462763969204903652137332413259144395792544558939100184631311332030504215341329653528582736336202302604223296309857025841275843649283280398324974881637564656391774574139298133638045348986900162864589283307506819800747837369425897691929559075352120195260030796064853587099676306719061770479445074489754988731968362186116431170124052822654913297990628384762500949487159421370124136762685737233396002279157919130653863576567635495087630527872627758091505995488807272218443887876886100385456593940791573319232204908548561331852787411562386050086263786973380725680994177491946587625041998966884386946714455103211199509528447623104926857138232554041379403593330593101622860175942065782330852059135173763681062590264946657666374733223396345414875166651756444609950176368300723539534560552032307784531471340498163930931221780025655149348958889322392491088770346363945522310456444548360073540102870407084711876105255950221221787401957557354547767539579444178016855818267739014673037637655640138665371652027650162999279229608963579221906646241952668522757217566752339524140307663696307395935677986062006658758036792278289794921875
      ],
      [
        109,
        0,
        2135821083250895551390632808684697770775159949428167770798844209557936702598691802919082628913599725702755089368173941779788535254439640832450990096102753005104249214060382885266839366003305654403542403335966787891399581643376589092832008901748270301382232075622816142039091004062053767238024721950520098891392466599167985876478847254205751897348538455134780587822548157779277139508550721693643151985150351100640095977922947896493543245828186668358725918899807184735575118961374529127086666734410591688160791636198619901407452999908383348149459274710045998105431326262938492025240732381394375994083509772499683853681830188263485595081522558224686067152692138636774658695036109488801842661453614583079551739425356580446137395300571094916485929467959972330108252212320397905474922612770907338294066686073720936054677143138804127332529136181842584622095307216583236917313068862526626791923934611469383083589123586935586398905607375277421161995685462858785812248877903628150031774090946046230133561128053100752432542599397445703814195259417362640268082627690217222300448243618862577101033667980537646030354104809382419703060999336878363234071216387054330442831281526461504678274788365030646871957921130868673474713081681069024036318287216060564183351010601093029512283440138297570063850656188191177849681290721354096803646337709518084146526454188924319531885185204038483174777424389585934632051545649153201390386702322080602823654722072583513235926501299021970014640829562383547400432230872370375846397485188048100609439357930352538640713143586663114027148411504489565769692893748983500493560477702444886576687254941777338901833728480381056339548198346744994659216624117700856260468878804260117728727776388499043241549656351530588353712614577902822297302011928968761283819787972070433723652936362963560837434674542868120606868471903261931653779155355782369185321578707175986206200789262385383120042263684310367093544408375548317837789042053793193914981420926295628247872940057092774812738578120650571223582512302895774260211916849093664250234641137481195839511275044176368279945690540033118726759218175245080483419847920028008746600566302132250301883621672496127382138063064194557978549011888847116024860155390298175482687722026330985256049224198700541155328207088100910470648886174785396161168292955334067582225704297452095816612331711159422605706742267767947467224464852858465311465598208843481952685134352999024410407673498541055444844669817010436010137161975772630860321937411104164446116454329772245862522846723633648265830954775633782478133662561714388012534520775314844224153437096100579902676965768618601299841140434742218780070470752483611225718912874806004945084205843868010900154398082361332058916452007547098005504890776473683487938551347015193005863158137978471806953738340646299875034250076033086492792478956342433440812064755571244193914577290645888061357666323082139124869174340183191448493769500080104836245133616676363310782588777768984227547295023456333984836896172796521542011270428579298531049041888803897868160163246125332087078514512124057685346533045648350647506215890056407813836980000132580506742746916742520299797814284487194146062006658758036792278289794921875
      ],
      [
        110,
        0,
        7236443307813868323062254424034728825870705499793251529963255178173575274930674439536509464091837985251142520054500155056903576359095818580706563279690993522681671456726183057522189583445296627399803262018901707049018625687021022838194163902706292501990424388189474960039989290371245742659592472231655256756850078917909435374946411322446321253272535099318998445773829531283100883109040725032427858048607708320010068140413877891721061372434444844173170909047289612247702366035745977005255902802288193362138737192428462078112331104757953732517614217819315682345515963456117369374239826354612862787286825565785112136889509927724781105249981981135348061631103407134893098537230894512562392324343744735469990082803840277267998553013783841357201142134853883961204363108494120135027340864922438107156867038488885503500761031981439328677357726034559925488696711134079804449891538632782949933132043286249750214237377652596766807577856578215096526541790431068957577479565184450512845556873865536911797331163777824895459489182069943199760942168758963667357546402925717667109936550771543885928760014433867007405004107068982550001052881156035601524902607609878667949793716220745949645545663562574532176651601551499099258732861293187466270576271122892317969870823399387176977338615286028295585437783252631831638679873987313029980084489207181477492147629230616940537543940855811712189977931766121732352525863593536883778948565427663221344953828054936599082525066571995945499465474621498716788271468888142499456285997094743536676807035381830040835341279230807468469642981772151276199550937548843887114767789173062436912242475665613638702089328401366197714709298239720865351885225660144261635868249435970973495500423994496432798267441156839284420534162324785919741532790403136575462771406784170707080963895965128852599207114616760586435348452898868454658143941578967970399341173706881764082719482497754284631855359014976782824253552164392621290467276477276483404269382866180556892246558952493487837747283642876719076908001948797465677949659035025720113968119776333109736066791681304682327320221192843554737351671543815344498627584397067478625630009950214363920522726741946629174954325104701349335680178125793255147873182263685119329927419949161562200934720544663566760800941150005044455327669147050368385971399007255837644504956587725246429567221595328479829960186069305888209976996243978470365306323147388663579172696683600009089281805191902605746615546727301119253147798854739473743229668853330324231408016351124333837811438277029092264169654909738119843021866796266017827187736049649623475321755283742827856635521467808122290035661248173086897211547457475120472386664513157655305978088455350340789540783774565781998394253418095225357037521291406300275672551092271077218041102827254351789593911909969106514249076377587739152827587005636305074142056105427174056827768585988110820574519143489466287553196214379165181685305422919555088023461755030713888017654609469341280682570805531496737564328549778478656416817618219443366451023695811225314243858090289950025256542529239155340799100135774031359829053362091160506971749146636984178477855709530146062006658758036792278289794921875
      ],
      [
        111,
        0,
        3064752951325332123418088828067311119150002062050902732912159349838523508749252428573338417460041070839625721637793819562806992690936541477676142557833876150592553600027454625526394347167245183101166198377772170790373330090301937545318205651951566879551976866312247287266092217418757728819372128617290885470671312945928115107111230858214742718529688259859047908894368355115119606626319650814456154896871067001453632282688593918152651666726257512834096965423848526051550525759792292481102537360819776474878640696601391581961579618486771763300600086366605839826099253509240674715452770637911830156805117681174138023574496331890717792590471860931865295339801102629830428269220581164969809500981192335305589427623503607006366949197682513049757602169310398256055158017478820485708404473678962892746044201306634616243000587891562648399449750176607572988412568430794953252720094546417803586181302075270031779027943950499411643308500334130973829758775023833785469199181174203291159529228280123621916828360428918030510205875532098831886853352664928589122783571296451996038045619780319864328534175067948009092619866980939924265876004003072070044193937892905572128650222222055676948707012670427810152084271952938147747610873369070231066594592831607536678546031073476259976275843511076268278309084494293207521056946517680535156821600760836772102379768221045009779874506904759147897211336647669474558024183118287267868741596136808079414544560193712450438538074974828677223648702381915963146788285852351347063169249806605905574196063118632865645386825150075573605087260327136990089443328409722707501450872624055152098095317736098060212941562789981346564979278689242036304803117262319232841662209509246095185988698117010007691802075567264205946780016342757669704227052814748447967773979126387447612356547196953011529536472108925671437371098854878156813104510638051178308241818193518270492970393119746409095665845074469650832236926057591476382210877113763730903458612133239974370279331483511155941316323373294050300126051936089779273257904954774781020443014516866450351093476337674844883712626188571928761389571763744027820445466429288530009630520392194869350228892650715053380539461747234611060343447148028875527542763401101046237725243464694387350628605922093857833892764145364329771281953763338561713351345055156143820319636931261836029957557423359421775083123854686427261180814451079900552363722817121715942728050903070150135945907303816198009798824379483152052876481835750678915892076985132193590700146518116074788912466702261397217603092021592690006216721370341169165256316743884394593365724209573096827191705691950033631204696717312632194165428732123787262912151218277713771077297030378993707201481236149426693109827849504518604118353613369385386666753617934154105791337515309638339320298415135775292924874634835288675172731573865838035597083695634292233646608256113523698498418703444011478560273426086445255378287003112149345981500772492789577562090965186401155964596355315486339698756953829328789102953589861971023998176529920459537523227258976853747204892776470066692635747919223222060009217696185523651046196112546062006658758036792278289794921875
      ],
      [
        112,
        0,
        162246670309872958735343434679068976577348919092769305169812948547769283467038589297017335509670206590798005734422480509769691780904492115370128408067666844155975816156234195542404196949780104150168309699575745849663445644808579700206175076241566119681998438926862928396902110560605370319794754678736558130229612561754475837063037086139361421152829137763502114531577175148829867342680696614792050731739585850329192528863306460458927864136834302579939633676130396929936536710013105697872597645970734503998212889347249186322910799586835622478384054604704566169268329610287613523324397333180068358020733879146854701710445463350893213580052711454977242212591805341266563760623549119693841582111349336206564378233146036847345840005161265594972992078891867048490418031226599367094713127640813192794554346835159508754886998209717437748714291077341187565973964418913526383909667351725845109274128563185447729087862920180195685232848902922416845717120666401540113281258368985039007193913010026843161023118643169930363666944799152784028485187598913535388457577197756421261447518455727001242808149502614076871752200542300955992112808128831429986471732751368733329507545914360112474986121926516858107206041934811576300831630752353323176069641283395271330135280271453857063678112357018845145860740526033222764697249742801919075903591851802296321618939784617242484827457766977521767985117521813055901595592146393856896620204712631078290663080815599163114111544155840476980938208692335144204392111138367593225439166428153237778603897998545721645278093631977689922716317978272224223889819281577457309247867543970381874616439537617522172713192903802501072255661406442527465944839929787605745462021958301449015603361830768294204079333930989252579865470339017440868906403642982053616214356611771954585776785149098175454556123239134504666946531012481631661453071433181408557753585112350247829412356453252193329876687181679605766175013561596885913125847608791937670271968886831755309679592578002695565192857092352133116544748929850392084221816996027610838004834702408523249962933916096795767301490616338444167102592219881011780445431237165838037819524827681505373143365826226876201879351725188953349615185954807590640047645452641393343548460116358043108813234318991946416824651605869485533039937674328057783869337168650587613429001535188689867775192024261050063307443789124300936842498973617678194351119806539555233867814998337146524199399338397178653888880825487337277303085693833709937699032012844003367819002784602234695596902377591103139542264165317650012819854006869992051982797012989182604752465841209060683739236317710683801347581295498545342119255705747572342234903150450928840778833170485301787327014980803448084053245620332275857592133890306768696605043111853508731309642601074264769623031441985346701155396548964544197277407674930248624526035763677541627117618367093037105279637945438703547531172954849625579708267245746723753237154939233291779500741599149629552232856662010961366309634158129591342876485925809500075962984509278139119368607756989915714683484123503331327994862487119819274237060546062006658758036792278289794921875
      ],
      [
        113,
        0,
        1073658401037254953852048118710456650387235516159359663951819815320081316179897373918238325438674345793885456230318621959648928138140249946211298951589503715860275908854558741899327676796536681241327312961095589727503621097758182012418250899788638106303644855521592161093151682154884447748758631808847428347030023057839984261990457990022942387891882550413465761022470989233623523212175650090646239368204923259855158747026077585289175850096206175755031973788797638184057195946375334070537062885700852572276649327029088746373246940783606963303055177293225870699523324324652243344497486306129483432844379577346871175704859535889716371215911910008001984628080076332743550390547558905388856618928215842607368576200291273979622799214080446825263163257042536968382236031761525923658641304096547145556643393536514286044646044467720830160050348189540335280063289609056413625609790982560078932464700479732660107600360606800061833319357158914222736520022435255817196703063730678322864279573552179414081997156512585965749841020790192323411112679676171646718474341333905355962656655894971626618970806619035102719579288733633652249799100614211718611866803599528671170416179939858377078667873733843080025368210336409114905639590894164623202757647542782972865912655814397139083703259773966779044317366130958904456819990243475743331347929260891728023914280289267431934984222264713107274358853649616386122189465471774568060095580068042380620436604825783183252473051925750656033324334060913072846628605153198065871289202257246628367849100237814534999364499108968047245329456723865678762277826155208574454974175966816541324777095300639155962124142720124674133567777907382391139013180082702474507293158475817920910136566941685034803607866584819474349859611043996006419618619448810716655626647866701765292379975125836119117736314986520260387125722082161911970833623017784693923524479877261999174388191044845046001090254017658610532897774434408014108277781059370012121748436889893129810802293328630250353343147311169862845390372591909988519737395933307985718232990987206740476622347277010017378493361144602238323776604292517041659076969986559272008571985481760651518618231758154373951386768923308905585627507844893000672324102837596648929848828147381739320495996854473893991257280496892285263250248621762754528008889946287430349403712843485221243296730820541336801913152555280026383002477301869548354277660065611943254459800986821295605292902365362561538030745870784015809579901821597637200589018622859316790102600104748065392100234369674255921075340265587858594127851041044113511919274134670379686159457895303212075889522097343981168629014797003714471599692075095540877222885863279873077741830178134431993879734052856352151958131117360360730498913564185084416564326009382747587070013934705162447584456323424756637362829087260967386248998386667718818852430236074970811604912754668297446426381834454430676393596418236359540346600194019644140490410567600720458537114807686532844347237692111262643740387709076305002967960520827657323965312797834315509389362808053754699724820518697775297546062006658758036792278289794921875
      ],
      [
        114,
        0,
        888109413791006025044142252689882317134528211049125401340051616808644753729790989465553391019682378142712499385414463194859990524827769345969460101360638051040194385354540788988572736252962365144397474351026264718516433838526449322147789377868738888614876426142708121162637296981445760177650187694165266274495890694445038055636292962975248753966495489320762118341687040861807232984198396015818638025779896912538205083926185917323539328772522616913275206813043836867172945365312342235479656019476118898066879843832052035268885480086065228390549051833533572310072953935115621332715401575226642487693023727428912954495972222068337232993408864484767268042789227693285983042402914927878176816560241627615072768689260164709344756326040814581344535955896898092577983933436733513296511942946701268456473626407291512205720523384350401351524528890655994814005140961932877285816421559670968776081127395662466053020429575324374777622606705271244526573111963084491113012768180501414980193595015767825772672176255996117735550825504516243376017032873176532235501054290865411540884188157410642333168790550293140552417232677624017984358426089404698643122455208969900363495147803108719061438978486562554338764945387866991418804539177134972869442899648492629521426180489171144700710600677011768803399542002311214466958103577536567145156121854446356704068127620261124749278037147028216463218170481597947750732712632786659247251660200733487480087363181171134988399614862203736522642744010860919766967257576542496585611437088897463944082071150156664788925026025428430185232941210706486547795520702941926073315410731198969085406513281709157014297560831774919865928723296926263959761505268532863450355776073919864939202251351956455160681723173523625705399261794850120293820246528038806571603405012091848333544136532303514305236731957587899529380849740233353651775310851817908645812147667401891074858067793152680752170945699333724697115638973538248215702315482755691701113768029409722663912343957973756471400100618920419703183349778743424345499085447724386027525866636443664312138775617646491991215817159492011920451620585185258090407167350375282511294059255316569581185858744389496904142816355803337351601719784303640862600098076878012894291074086090160201642723991063290312690831164030654177387306706690366208303286599502103329108124973815496494034703068606659367689841920649467008315586285998645448990810284954212978097954463254751638547749384867008162869907766540589631932229858863098329478026710330583260684551631547047141744302535059962600110162427245231395719967829146316040663863342267477767707234737057731811785500978301288898927478295904693185009154439743871997499557688331058041060125568427245901513516265420756392492171906395877469965356006516680928673188973439384746111113607263162643352809699241214024369854034517692314630402300677370290389191548243256365986442807967076904316303130071449405514490439610163307405155458777177730585684459883072113727884571815020607040523929723347101054958001575642369785576198852445326790302450430434198364545765328796062006658758036792278289794921875
      ],
      [
        115,
        0,
        91828361092838879580090184454316503280023419286209059928293711314675217189077041076961678286789014543622772857090592307459078643313382356069780332306750975816960779049086797233235392737335868353327200954796733530679776025091427848433100877236320550977494604201216848654111298953214307145433438962766034812868678761095824287291848887550581841882655498240326508344834908553937054804679216015207808389820284430749553370333099065822188705007175491198436599872804421834861352222037219400635851321744703304100708255050416585851863770603784717696785090867079259180339713926172286385587999042757117521868898043243899626220188449141505048632756722637195262412872482457003592219301699910468897224401806072462365067102278590046144585074960709109745480461579686635266151051109919004188840616746603399367710089055805872843561712152242287110560443991270457231027977491314224280009906450326121054573662794116462284336043604462325837411530816322387464145996570768855922282101292473170003167069660770992106669175591228044036561462843064317445260232325411763951280122493256596053102698952408325817579017435001569256105842097208296709115300138870405842103193416169431901086079740001994941858947961971888471130412141368240068101715000315853598164304211582922225574831791207098071903673895269411294269244081781225091022606999830760469898205585471729488175999375819381363852745665863567848417194362963659292686227612950940474976577666665443463415464715243898985278335543424494900883693680834612613422713917325935608978071518791264786745174602445368139598569641515462548745449249110522781929895103798887442128671821929871643283968338258695623790669264067066083476241245202109991067828939278708789381707275380374696507082175092900394330944478181058483476528712786863895570191005992628781090277351224650519328458313416237998200391371081452659925984467499562514759762999599157331427378875374667703038228635463877923272469433100028656547322033237534911102643454944496896622573736527737504288135496182033996131071092954955174773987912798095285455924855491484327075482444822169339865242320981113810228189678400246521825065966646855697837715087932880238628822675209131941693943252475435109674603191673964644600917528665168221343087531493928919764089971265751981941588208271409754472991454655357887651271744060638678877710903469800722398223094406599031721222005846563587922874066781115257798623268244687918027075310219289085560363967576774425258578806274157751049239770303934285226267587415018146862007338591751801882776985229151221397106169903514161762893222818824218108785033593876604937819926021726240411674822940320104721646164929250123587666733372051544566662548946174313157932540000093836385734886322869199673763338142976650762170411075351200988729719425433763203141020321692885050395010721939875492584821158989816885427820851162195656275286523138329394277248735407138017680300463308075623830137282298861797599843654846208738891168120593361994127969315975782330515178088486934997368148885822303614988360184793332224803139923203149502356608562006658758036792278289794921875
      ],
      [
        116,
        0,
        1186853748558954407840581860946989187428984671308951079995959791583809749066079704717543458310071497199900188380974318040075673810055219132925535177001844495458440785332163559785082261795368807603619150986849643484475640424369454900929913701794431455736969338555989297619532872435387206541705780231680768194112980763822531013925730224388771652022188437496359168947734251872918799893945757348384803489035257725042569783490880107776814779854331755515827304650933476514798552285354326091565497707296244261856143887700252979833982001201589325170001575417119125384231187726941160402380231001927153133889983114468838450234293228267711164628595708285789624522722252512145887668877482521013246103420091214024966925290362764011805982456151885720314036384145542552042513378846794368943616546495610623660299334473510600525627681777006968677342726200541639677599899434930399028660435673383256480527205131775456958394157125122876371352083667644640342288779578105865880498010344954794535822950670634253279871119016938311951544689234897160571172595410622510474424562014345206254449861163820406613699753784780540878435443888007604164409777630484792578846133370398823663337478548735366760558880855749567589069734107409219347755073607308227417036915034153662678809586729262336274912558704886661957170783430779597331392172131819642990704133296014258881215375126325813402717127090383060864868930767842273826645139771240061145260720465997630642015316068108260725042944818184168345222675176088980542238172088233133942212094096343801379817351484072027120233299641668075658327983816364919281144436051531205763597004091700490387776377707570618356091944756554412815644218527212046258318140254729681564689224327234762941887815792056272187225120997868891744079395868200983135348076922566009989819805889258408388860015815169291486981571641449101167634524761694836425925297747018669356709339096673938669118857952953773626964003626902762515844436018518025192364850115702800831143250038699235000360923760808063810170815184213876086151380422935833104214337672357194541066987257152684527236952551424887834469956388361482820151422146562010303870028677620019818657226671453513480182961272832714905205004554676717510363970354782034874166338085647305605306490801398694180201744185267177087972531905705936568105153193996632121281260082632030858991265692432223595201771672867421975358004452498398688118274585678386899617272640954372897250162434962652996391850257780469851910265658489341514654942055461723914153906781754107970559315422767916014061309223241859438121758104800089043250127318471300818671157349504290408215582694583274898132074869374695088189372436270572437999787431264226145584693317529533605949612279758334553991564364624917348201237615853880553559730184585056033209380066285750864363718845470391657076790579653202152139326070189089672514673360953155085344494379208301102605271346357055939655210315012604482390679691733005828502470788681839298181604271040443575884978601157081875203892910017079244996705941776773561687006658758036792278289794921875
      ],
      [
        117,
        0,
        1917465638840971710552650459877816088428804866314228204137239249189517140502429912147380770064256872034464086255262186245220039063568410879660062820759825758148278907512409399359869870449161475795625928564722364838669604686283049672809789832146624210196121734760387938706721635566570389546166235772066575014891926504110582643784273833661382620616557335445888048215309633961776550553426896182936189408009566618187379134086028273888191278807044529857174593446849147872823263163340388775252244010772834233011096272071512914343903831100356499686456917372187864510964085994533812496925614365408369850766798254612316827855263403686946319984625950459248083598922949807302471599025420302048390944532445790672688796792076827079263830782966507239940440951702771040335878501641827799898660683872631191092800279211885978545900642064350573205131180998528659855883734585377109725689847928862442135209724489164692383067431843053657937344051778486125704506135473492337727123974286333684673736737230235255888476990685681758930843930168225704197957361423282540699995944338241549800580854876193616413452166842462891483565960561090158443710180985358416933971758685027806565073570984581505907570876322965361719734832916485388977355102204379656299657196294530974066746842622377347119354784458834497249268835360074062367750957034218151550511998748037498621527919206710632098020643301694720289186916211699823227267534215948504075456550198801711895222808604898917650496211634419239672785168841938102707590481004457213079077993827884421310462150960521397998218480895109958186671440667190846605528776294072813249474173528681069089517803631063245873994159246563444331300017395522848110035830163356124191746923084012761039367399612385120440933277684721146582936094602060549317519711103349093788734844115988868373041048402290105425440575957684142046622746606105763504834600076661721952776344810656991012024140608398542815741906478713505975990781989693578223640362227327696758996191395818550021856172453284724998169106908724765712763267392386633333653758690239584387354828544544165789648888947095417952049116976145527270503205475819039171126040131930810348277917358222721151014881697751178832579030132850906118203270099834348906438947469469519158936272310563568200289077608401891733916828853047499750036073594250811604892565115142596150754165209844108628485495779046300799968380902559837751561142744784755198882296363022461688873307797875443454929605045945456030448748717758201243520224544584546153482918693616717481515432609167591868879112372996824040910708498480348307376952970461638728918952285349294855201865290608879772468613026450353260013854505430975334275923697993264475100976968242106068168530147858187357963252456231892368132623572090697042047092175349305467324363193079201860157661728175886469723486584758164999079838822904521391792976598168866831602114179346761709953055319861665164847846482177785879067101387216319855217005745893959169820254953433670742390537665153780702526977799968256658758036792278289794921875
      ],
      [
        118,
        0,
        387229096203923039689484844457751886532201178523317220303168165202309285232525474540884268843929916972537212038607908305402170142364144127227211458783410559339488015513114599591682709628993149284545822744569749804824835383179671700388496393650533423188838567967566818311745548018732263471885998507830715547758347316169054203249527242086182039599579430274247256353346588543687652446557149251771486831454715103551397605829342135952766767794873084479658266443229264989857415601912510320824207756058077898724852222299450358657066572938317467498842220467999100754108107394278892434401618341427392722366761070317948271339077004005183562203964105995857053182065060964801565408622109716980000014511878034003354593464676098566324660897663721460840837379540847057099815819900493909157664421194303532309115543314479875388669433625519955662393613409480315187800529242069376535358934167181805662592592808256202135272056526600686666253554406073907734058427791699850936382016602710371400113663367922586914506733350358915314720360995454496434890499978631068052184360301559531260668821544593317550504284705899982160937830347302314557990298908964377459435956246571970144447221221968468272972695554510830444599783287993745682295558454182978332428606679704020829660340041305024594215992704635246428296640550758889181779207509793542242960077209578549721899094012674860467296674665228450004361090545321884125103819793223361647252983707646223664031522636843957777688696832727110576771666103063233675469055576470433232947376238455607584375768833744767267012987696591046028559499983678231632193299871989417426469578710447900776189510213225665174322062310742579935588643953126410544729197425810518799038080182856113555118482261158402731700231750345543650693384206146087470293028499700927980435636758694212692803184411201137766399751527554213651198230471743296767564806308220709261096474590087305974277953271083331343121397447212899650809597687261014088437517074800155323482901377023830610885485585360971124430624973854769267543743075855207745969772973817042983264387170252721083822108564177252439451743003762689163928607717745220179175496590798356539719344095055902641874050585472986913084050213633988764357469590554490429677865181262593642101443559026197203459013719187575118004552722673057149991267533240438345757737400620070701183274258699274399459732789942885500045332005914912633924220595073530357445410563124212716953631022704567005124093358832479497651556161180464705942875345329578890344004547643930482644811754313444894472315313417108382575093284883345371067885503549685704628146650304311589155376408775699781287421583310495562223368741248181964712499429805132093271212872301265696597614243466931271018072480147085809424613209174135113998818769998968451884036857684129692130351268328759841047143877490431099893095057664835780109575561798011718170545659981296582689197571069060642286839442064575824603144372158946300628255839330559545066757547430688859538569158758036792278289794921875
      ],
      [
        119,
        0,
        9775036068861324570576438779787814366731647539064098275749825307610400463090255743785339444933861627321031887639667175895075061304639548291023567203199809593730700850188418315677590819415210950892689285159168433581139802751337244519218893909845309016941469587271548007089122120112918365424856311366412289499379783572667626072304340889723610033264620923605304886139999203824803505652494217475431150936002868273803306878017336123467782985667841060376018300671870595477919696588475839596838397092228869041556295580470728018454616086298574094672646851431765013820583738971355911650668985975846431987549879324511847906277374350066324399787732448386571374152823952905534580856133127869670900251251057239352623057035192343501820619640066176023413839452514224177808585223811633391664458840359637162095515745544521882984096180546568325196024508196409165282240723834403155767325115799159168662012134301725888292883266786123360389781907019255065148539306073655576148135611619605118560516827555035400883080359779933758506316866810012177970023697928041580701324022853227850192529654668946083414717512132617871760284006153482023201124962924560130352168072251911197065267120248379196736294153817284394475581401393879656369167092308448345523361328180653227071116728224358593208346962494659970409574992971474863625516879974938984838547479604301742956650809175629284442742241789591634433734644854902847932084399899122948743646360609059846198703937868250248810189578867310514050220305780817147682402321547485783157648933032144816403943670403798502492916005011816061792768203104063131682986717080885788818001632144397300039166998041454436534594472745457877553695038800136254414555749599339801097447210769920320065398811475197034600883265925805740262272244481894914400786553751899460307179784651767923653111221915496036548188411103316948967758551358541893826285773760724120964503792844949598061292178868190922128454745896264272496358296674392870860604908693447433979379450766319601828930021969550832433909005978058685478196192299497054090081516678032598628855554315718711724533340585884875709345783617491244710414412209096615146041352246855171399576767306984754824847598468552834619545266958212820093887566687526835687293568887144256331093790674536435651487781802898487212428338449962103492837866258900156684752816346126865825544806306467421932154211781733660286003079193782369156817250050157225222516432129375948126708885630186485137003798176669867963330861367884369511191326955575321952391618306659962880114012068873682984862212306033413882988709943903307398041784979461324713238456116529216097964817267542816607122195977833581721831784296998639342368535180815152791889376187098448596770266977525097626870329347861216593841491887129094935199270992890534558247321064290094859262899212238836595165006646577773499831343523329136634957957184672470145584343559158285105734612674998752389933100220606901042869242998346976397416624431147283758036792278289794921875
      ],
      [
        120,
        0,
        30844567853480146819573562344761818136798176963818739736559436118486886891717101812740387003519513566028556523811379962314106892931739514510868859903219764514828129372433246186533550992840705475130408925423089861214782979453853613529731531144444883772283431076905143867993213786419808519456969316966960541339179867361051262486000351385622556281286421316824456145215306494565133960481961059632210207271559658936844979546726965435608390829632634948762652860731133635467157258774023999294348599820620572219131747564924165132208062508979669887369511068135604223544884385619756355392036274966187938744143802733198160771008206711271766089378984037063885701688282631109155441379145516724750207211486961385471098560427314258129628886095637936127773320411614383690528398705985865106839377421414254467904872896027262964719229011611650068205381441314402605993446283822587497816839594189268059330349214858006535040127779275332204280926327555659851909382350097268830602450629958933265452031810004239501072327908352623867350625354344750951308117119383107238829701021952370285073608053983682187543554129409422068637996448747811697197327613846103695379628521238908019977780693574895719598040312769280982450052154846647023412238081183074559638632732170744028174528672998643061241982439408190851866906153745259337877467401049858990772663183938315088012109814265812653330882298482882662869132753251800907707904787502627458037365417899175526769486028943698558245488929104464561740780384413764429980274782436085653665595957653049014788203964083433135680801928309464420975241560805499679947474889959312255378408860627443487172355201707638967092355684266397444169112366747821447010215414372737765631994993279290963063275783662151561820008821765818044160100138700164197609547512027680947869341755613938647142907315155106415728232668790256587731515589997319469231129147952991231179585524136322582575488347020468781594857489487931281848458647365525225768998475373789347747259104646016436010767754313772164431375423958944631368370434186652073948766586894266076330320099118190393831532813326306968431956570072079099080254392652310340427249244858676914029351885615565073992907623047789178921636635482836523204978911098611245680065639963944793530922529140808640647125178930768622715600958416993392161010294263641954061410829373759064648400160175122762031580269168973124133407535907181523244248161863202964592858731129419318086519205601659397084484813171657546742218771327954834333584726282016152269325354819673764685405064708135413272544397935723426186968616752142878146193754176122033744586251995412151999609938732054750058456162660172964217066987216401899870179795345344076779253729826595675008135471952754189431984781813700622032824441622795435534769655090383543958083871706461405300548883971111617424773335624313342851029686165513278550104740261983800828074568009781393939975103909162274351287177658565654291815008036792278289794921875
      ],
      [
        121,
        0,
        12166025256586749921426099656556750419172436109172222723380196236447670423288430473899828787491334730693978341690426364664662425984855986752765839100671667470118017097209129884607412966031739439637309330284149445075386361415246789232270071348003980813867585330729000604744238678968738920820396080764119435536404852302398859622244060033487273656864728897808279206199626183019455532152236832061363710146957721586548614265037172415931022598753428626476032449153306441935076907526294679661376858499091817073262980897150838814563907559435789711403916289362107559778438200257028842699680057157644681407553969102289591811502302603987701432734979939823602723315557372272360872334914363768749549260640155154659938374137094690169770703287351780165576196500937066983400929945794602017795537493842509872898599043289921260063357085828139752532731215808200251722002758744440204062867590397042774087245577988074410086881385300910793396829044508117678878432779098553035075911804517648683531460322290959286653957358316645987659552526093617110475936269162605266915940127636718601669616185169092465831169065252891319136313767269780615609899103840096874809842795007912011736251265100452981489514127722619301231588923633154382491889767033311549246419628388453293038652161336156269193713995769699380065728453840852996217728623889304950315364910201546980652237686715765588393451535993544744099674962194887107046694752427944813838861526242417850632088201564859015096894026054514015608000767822810883886606834948138335448771217741520271640457835913093653803282616303619308732925549226763374411740810153210145365978481458351294873181719290019678343705706290179467361421579374386670339397981590920942839768009344398625421421465815897078995084786739958872939460534123502449860478433296896624870263197113692469270101552413695843376744587122547768885839534066031101260351945920122029795751672580522540215187628389862430380538999744360003324541993163878371151555846688280258845649280926873749933630491246139303509815490422491443009788238784071860081624326305831293749843935681514843432000574186965670242888805005778678058562988318533096050193103834289730367657881230419967575368489074299194788205552529083257047800149557082825599120792397446188170841301317301463116878367027165226308607390883682220188211182865678205848183632823697458715015026632596990628013074888666061486063292141935773649974623658974458101712002156855205880630806641547745993140697887722850601371758545323014651780025398985139832868206663482428725302745654495225105713422554282828683858681184381265072279353420399300472612429573423845490530888661041248746405312376375507745821807630067531811770076446202559215718984003269180567325969362521133303802675597422923003747099155372753839854918240228451947954879889977721953514806861182694837856681546928679549690208783480407256311525732712924891914850173453519050960077947820536792278289794921875
      ],
      [
        122,
        0,
        599829067878260974902472138422193483520284359987130113726435463183178529551184135813752260108241003854454176567536675077875382725781755124966631122753342484351091161904082639613858251122427403567467249826561870488397014180732790517774854190781508801476953224291094297239015779647820555110475200438472284505282620618593673613665563845600943755162062661693059821019139269045651048157577403389526298042113606288895160394855560072823470071890826332895234536402163491159203199090071029406281410167452403359869071645796995284489749863247215791306526563836877950500565930491051933033793256724532809015123898367998584232235543090896450814537617835170740077038984569997696317564755559949540665843776165304336711882463651301123899007468377106943785354454403308352239355605847158794915516616288460179201933122167979005866483539001735079353252566648474191521022773639352715179809545685667638338000016958405084659287666793128496316332530361303448593735022884468521280839580451320501679502011456874014074460276458715495332025583762737421593281430504824584682983311342242078141342322942403971704616807321212716005294015575070153766829198096234840091822989281625357330476686220783198247666576325288990546439193361209748976727778619671787532302539338423608729169112512756651490639662373167089774640276932038189393040364967673691517013658754798531346776264781435948330531129693034285632636407716919928849953550873350322843297018846529737350130813217275824100714218889871367874475465048807992077235254524444728111875954996852020002845027957150333136292632676502078006763677989773698954185441174209276506811088741865563850644031423788932921615193264088532141249923529358611770015883204447809786269649837553100250874718798085967212990775591881580927510224759866352667303530849953891105280438449701937991944646753284109420772507188007770901499121359941167470241046357315667130186657701738498683991010171028065525479631614273284755666292649763479631098186365639434386584184121013947347826910579409909642318402183062279647184524010362012368388257517903558617973023097665840734931199481182633578610039682909118576892198757826348333648144544408953550867325268720636704509823204280319324496146630252445779777899290821611165340953646952887671904634523264402909511985896864889923703475060729839473486196921082205381278947688663088770110895344601000596909585925269534545845532954339443135971793182961994059607675723177317615887931263026232544640375123589858150131137527857460442370923222319545301716452120365406576434046552615296361070532875817671655654945803628125290765305747040612717532638445655642600853147518060736876171228706985652565502399411863829870550936413403659580920451600981990695052383846219341391438540903525907477608626564143706479169955969165205653754437222951756015532644937857949661352577282210477652068065597759450763424172286524481023661792278289794921875
      ],
      [
        123,
        0,
        3696675635035545381259464488256590613091617818268758514775136800671861028686377969247198279987982590141305873230621224228712366514841044008343841415191442129742657813633191459263773900281420569069838466661785213805500830250011540810427692698690500150966052371765180418179291533868612656955950609504792630289738660692435003412283206925563792671870412012126103616760750191528205716542576700199226361821879626502744217025336719876069024118875445156810372335389553081646859489581583087323083936173740662790476212577278300727493409997844041789935948629161496776908541398528231260169980709473102373052192275052067928987451990514256113313988842793515187505559628445859467765493718886120376660073454385484077358962181344988242219572993453109586142433760399691186440880347734964077764490959302266880382446058514511997286005468004130235152463070637274340538110300593577405211374039525417372267616571201536297923171200175691940350928926750770573317379126751275445791519949746087516136565329117635119633200194110298233985990435787028801071961527940012571697100898129697782849809732840623065692967485212891427292384701644962699739874833460288249751549206958901555619162109225066947909627592886970808299541117345053882322014835285849682870682281354530441561282640784513070907618833675388832274308008816965783743815648898632415213628205337325897157791209348580772580792808250249358690623974298560978616635293317882119427744643296202330705214041190766095815368355813499612206762847465644009811000491293687795442425719092295447528852460106798606881760945982239466607436203091819442067324582702172091991574496880363097969981294919207661769059223133045409242007747621820203431432752208525139986473787357159381705845536357608461376900986400696935634107357895230323592208111453320633131214942400981976177749053170641618589755172894083061288890343902294888462261428635543406244530930107689625522830237207509678394329542654488616453737294504024141958791859132195673541431735352164842663837013122533814343328657789407446340478352716260409131755839123545361146437755775825102866882162751918396093315287390074847269571324868866435267470991737503329065806034339858531215579540988021000032045013996691940196396468313012688037041189785667464434296931412783913078195604938117834158268498142078459088372510511895510389460612189528627416916781121415484507343326699801433788702215260057119092869004828776333466365169347265757769827465185638091419929371178111099328204520806409259380417225867139130571087064043502035524028283755286734871573515267364346598661136021778773530551412844199774889691417059867841569195206010641599773819311080079732885671021599904918085919462822199862738081387571300298865981054413970441914352089351840218795972931414992857308537415972729667991564113743536317881381573409914168345076869202618136114324443042278289794921875
      ],
      [
        124,
        0,
        2847641503227630811823473346664863836607900097537608368405563088085722871747194577385027630206863458305723794834586546640673233766930741646994964221999640484788798300921037757703811677553769853056581466988168202537774373205124249213283914768011828894117785691242194912126531838277974510302332901944967492997280965723156010954097341931559278877445050967217683186266487282340159698362143001221333018436078766455121581932081045877839909129397969538115485126925676201866753668213706695102743290064301796468544787742185308205528277184949212321742552432792210493058052646038310701710199416764178138831172086097208506214129806117566888098145987081317889878852496678263679949386663817138944001067651127136895597170007213915989855040110584786770527452822765944286480258318797770996994158275996414444706667289778471592745725377611085108955602144188437282188636252811998455423069997006862337489445670450026843815058055200911693520724107157232668028928633436369417286888030648745433228643216355062650738956101341912777619307814213712948777447247739779645802549094069125791381388177227032822700537713933024870085817393538411599868542094803568897483878223951122194395228351858772149832200546242444437130141542644853530448586181341154368481666107977265420829670905803508255494272247892902418442852247932864339321535393185014733839080007324954508862974318544124022728652454445179141869894697183353183812095892816505786218686283527729733225212991734693456396838582483885160711000812309901671238120407177780852347934704011826382415207104087421273915737071111217123394622876472628335019964760097817540054615479352540170106731632613569781807835118483770446776572066788666084296946983878181197118463583234609859187041449525952142013083679781329977006827492180579929247800837749704469138952670702900344952689894249050727199664366806423406350931499026631097225855949024741067287978759881591203266248016718750855780300548479215463175270310441574967349590974547256585142289999905642367903682772497619517162039106670008733807965797371314164637325277721651370739875519531769266175832958960002535295654855504510385367064227295956163429153704216579420597997849774225422235864949576607528224987000783586515084395163232934451425821341556205252029992594825314561966212649996450639192713254325407168337532405832348136615412460166462449277106153373018721369036590925013190956880466675404700135819912696116290510379951262651075391207091798524953958538620041936218723769888967155284414332268571714501455122377706595661894421113089360500356406316867920660745140480794950956070681092102219203303065316148962387354516669474538072450204570121391444556510445995616948811903331100552854149443321350549236351734820631160957493366485698656021335531257432997032478280765530268686977845843853507076039022649638354778289794921875
      ],
      [
        125,
        0,
        274150954367294562432021541149586812394442712820889452588685324812286885186566247303142580817947886757470600836637418359638069067959067038615641370727455549002999303193243909041990157021619253060858824936628721747098503506794858987462682598322112516031980698042286078299993220462736299176093385911318654519633159954185018339327173467321696112019485855580183209148867813131235707310637463851509686590859538725479316458970650985306393488714948336877531343481538658824435410521831802892047956453471617418885884167138572419127484060440676761567157845130998471714616654113999118710732909603687318306361488720034705493504759215196530723715383005665244135663480639676889918313070478427195215802965208396217001952266066734240028221952743796250462545337712024465055151043987961181425318019866193250197486087368151645257740719939835780467567305285559816053837033444382643834280381758026366657466763955510725011387157225809598938343551095566541990504275849322539367845613182207995721938990605851331935602206146454458184690291235558594279507972501761600694130872956822898222334972861772720639364938297660307039303104578276424894345559014863014513804131868727375395862128332578632988102976994461609432220849547628060491277537942240160362809167710345120097330835233558895816513512637216698773846593192650891938619521218133089934988488320949865079137431404151456220124522960048361465152837377408038035187870924271950418026245389177948863724606560234743380429900611510287937438235086726343585253291383445943927717906585733649792899034405336529768279629349963965145592052883345311481655128450961028562098375693678933542671560008927901876614108605837277317697437591572339405573784148061615454199242515887045853976841617588326585086534317824622765492641488533894848662543185138392985700360421026890355067230979254678010593999720312140455825433583606229210118522262061068455739534682166487797394131773691600824619422847081106149700822467837648071946198907628030646180973191743346970232523650686820323891055534221535815394841616733729115615989828193502432220622463535882982120894549311915665347355714758177767130222369374643388783445263569037620187531007553832995037552509131561618175188161919883914904839960154333321482581964781487676859699085780483269453264227997237320069437565263227190823483595516306433992110426744688678725010358263145136682402447511574592971811553093623535785769706911883645784448914724025221305540949449208258676415032243242685826886530580932888135772881685681060829514325128054919071344908025844808324674605223432148566068449487392580416364443227644212139513394827564373978294488217218607312244454339526217071682368060974027343979296368235386052333294064631417085175397419817604360669999608563449951587499888523620202249730937182903289794921875
      ],
      [
        126,
        0,
        3296749447883132382224624667911500919914194749209389112017072318973389665229647476742231410863341490574693603312428433013061445480520844028868840939053380674534532650091817592363161521224213242452468116267298310899371888176819042586480818696508612466031942322001382417847389500310037840902414588151390893332583172205950021276832714401372772729210347603108124862849429528133483257060901112082423437866992063253812447781884086010636753008263565012330802729916920802829144039288719516430505417866756350788112748862728287233087235087166400620488689357153473241671403427661064393983088057823060648181927776007944825489743981846993285189480950248507036199823891813136760368643921453360565815818887649599830661882569446131029880723593555239701470867980788397331061560484399815294337583946003952728182404751673589625291860938493123899409894882262583796165874191013841719754133636989280396015221376897943700551468687329830986690962582416467443833045369604439501351649684429763456148113156291725791114343698610230167889305130379266740743344021058729516425355828905772066032529119705409546591988518266254026767973447362599685488905881260983198365954822134293347952175041027508203423241895674085449579677625975177427451775809846516552459854743120431547404658480755786933596672689700153150328519511354592131045200850385366214718164623502494097855672058246923773415042818828081426284682299099402051406971349834029605687782203752701080324595843948538360532795181245041703829169160360709509802799011247185323068384771040795310489330026084134228824107693119325559230563262881851044167165502073277026637299840849440576064825645696486866058467330179305251750476862876149910920095157100929346207974488330076684630665337586310777137188984391605758354333195507245186658747298370885921580567656062116690610156294186820594120126936299490575299284575779251732249048123493571979493441710678895008388246966892649781123264303114087645324500614036304736572833338075907607161108594204803864357244270605145299203456282866218655688817553487952275725013629575279325912728527711111614688367246379012350003379102610839812981035107220425660798559032168528211821366059660851816728812448478671196447677578206813862504688226279388819242515083324744590908581598015861303841099147115444244593123163807577210714509970514522807658902562297505058899112482950981002142474746166923702643502522631669162175788662650611782632070805148260067723498436528434173829758050542890028881555302677495564042621738091662866863949903590762105329243962000123121755590948423295041080668943345554824767863871259151899988981362300196946129907051218769365249980839087811826702759098768361073351459230667771158010054636132109406117800434974040336533098525251261889934539794921875
      ],
      [
        127,
        0,
        4941020698880474765967875050857454387974167547085723286153103116725388029886497250912151571321295687979295891860857556725571116529266315138301077956582753140262827084972949199530928314717538209451504676295214988954494556294827937638939947921087500807692280746344583685604930686355562111024488226237279040241588927391413325021031373961740379981163614416948572608962999064416265109694040966420270805683985694436104081192121791027123040653226765067743314121231820202298395184119217323546996999458041551432065139107857730452585725164612991579492653198888481962352863502490529764183934344482097550909424300789709750135357574723689743027635441497463890721710596874249389231822060903294354939380833870410685278166858437707458876204488915781365447498881469460561043002726123709202862289029804833232246085703151076674119559978065659463305793892791818114753762059172325725885385793455101763240756535546519675234213524955873668885660028342043916648092084109148955277633453189238304063401220220715619738827795853844906139766235179062993638115615393493003707163591346264716641905638005771770468325859241822370771639318680790441666529393199707884357436335229229062204663326202740481008565974846846084915741541249447565251104643586937837873937227329776906403718337837710287442232798339397851341786481448341737662640369846681000621350646474363936675554963978645458804429460819763915771490595146177191357101104040312108277081100744792981353955446051453706699241832882480059934368802560186574744778388158690239839020689009593088602334597064785714561915090205705922619476054862510412897409863017712082124583219507617295884669001157616399731485505097861318650251311492058244779357214061098025850652248542762838757324800096328040611601507534873480932097709927496435818767980797326502484114467598416735503434093315309784590965907918463359970275483783587090805658462978259083382139370466593869925756721618897991185539782278863619687671068149758659722192172673203929340769266753247524923167718554638982824342539504580839146145748120561258226367855561693306811583280647710357280076403944417718727356935052056636582870155628311519169165765701501056194614391228507416248493344764856692415752908138443420008955057842308583067130099679880772615914708885187873784433783336488347749750761930628213226359809155405004317944937814653281919201661826814752296547731448683339553291997583553294400102954761217536532989773707623632964787938453959024730847437234042838912103341208494404595973957344187430793470402992505473586837256875326369357158644248618296354543910784318149013439593972545160599474294377099977534156242695405431917917685900889266122332915396195445263205318419714184059876060928218066692352294921875
      ],
      [
        128,
        0,
        914782352215723269077705845629366196090016878147858018795521619641532218560715135045110931825779904029366538211359463261519593933041607415978572291066561739589908074494138210772245264231903274065684740349147536814271537636835240967411481352797814371880115208401396333733343088400556917796664670272266541800529115200653823133379248625679215575538686627972496522068457007851609824755174669922231329285105090807398972694480637585845350873839067459840001903914287633002517939400131269211899340084236317278067265660243439959032123892308526548359514199179265632713449870070176916408592574121101945431655637036342512816549525781082389788369988845805922951502590818600111658235546016737393756761394583645505180041791526351761943684127324129729731316814796811127559872266522505119350476977403559297179064803111515715005874765714152801432020005149814779382180163022708593419242201945456431796774470859502111119883801411986174011694380422270737126073488026756423639325841830186774838390719102439482695856296053990026145414255868712207870323288788293726684761504854740426279028978658035562540112221998433632351425509323956339293588181583235107829527981726207793623483131136853600960676857631959009190721937126289961330322667845136156112080721887722608002437624396889319346116993697963625007828962480372920331515680496867807446722852826856780163631988406440303416376835175052995085522202711324988425649292759055390429838133530420759974626191142321031335575916856385179218055587479520811350902645340010584888630986007132777569407254874266407615166087704808004129415215045747214048979361506341874861713289128259892394157125560867903606386026302095124198865976965824611393978823234923511595290734117737180657679491230107982942506354192221886686302920954655241922172241015177889122839544529127923671141159742929725319384460711156638910827175924651376006231751373604451688739962578397086442505644217598460464477378570863543151970961711696339849640780017375223962162829832873698253305689395695280952416633895690376608703342884943629482597213672100492709925277080572151422845920612807776387579878805760516865701517594629157746663890999635877158979425838456202023053163530945294844218015530965381754434637367049272390142064760444314262767798147478192727489635517946435183863184728790309095347885379181273385150213904783910182192042237476563892511558455637497843117556353978269653957398496407290429820894062157833084658224574752719437362119350919034005831894592131555829443614793158483108135778124703857115347499282496938166282357587426595453495355561476597138056245814391159054181279415266679305695688663792174793813588518006404227808161522261798381805419921875
      ],
      [
        129,
        0,
        20162277886153252213155356884285679010556461870746484387825915380421504920478489251517121619129633676094671205342164142533965890206985280268976674091896461224633147753246286672119582314991570796475976462221572795438869115909665365430272759177830439534042134230781038385650397668538240771099917757458284351111642669242521484558514970308788752809052982424670254742231079199118793864231309512510842269352236870811572241242542104450872547070670963762315999091453651903791002360317283630224346932382868831491396592372615361030235182160575732334924613937001271881672041617584063762568709041773738220761809427899709443458650570221475687864176217151009122388304308434688368836545441197889856061049562566546045117764723618368238222383770044151299482666640677494206056281045488852714321604965831955780377736661483048164199399897901025651376676950126574219195755976975766172749199176396077461880978570222766401004489635840252692254081058725234436625087555197707398743691623052772668522819981272929173631364478054009425240305683535309738089145213456832954107607076998784428300928046333943290267605315638590576792964888950855305264166323416683811496038836005070536467849023407587541236549553845196211061977039625794157416260348333446726480868555234310144663744698607276695039523622666899454821408539191589882974352778214559578427524406359097114014329902753045730436207198612004234151887723216770084872285023375570688341118150806351239222366410408410552080085571038107424867332538877055373595963661295369797946420729051563279161821030581263081706141902725145645165088710279375112106017762582731289388008638434589923445733238661732375395067679435896579645898713320616483850357983604085474051047472913289297132849978469426504061765962553075231391145834361626808985945755827455751593576982029900537650659313877359924906794769874797117702665308402535678192733029294236566339306685835198705570954830259691109030279964781393155751733307445471762361378917826362309967739041377934748251333776253559678425031538125524935402696091512469866209038319853666129708839300760373050598123322519111431795955298382302458827094639765326046261436033345660268866280133988045167548915140596135175799631706391931992262093293702064855373227872492428315458223496368080970218251559744607950166682530848829667933404405032005972422221843590306304466870373352035990623115867670724650536786894960882066085189233705878619874863189985888426567442749531465536526557965990250640641899832047743281250798615954128611202781576096429815481737253293441083101846584084196431014730594967201251197403810876729480893913029903936582877577166073024272918701171875
      ],
      [
        130,
        0,
        44438707040404275841251076001163621364407767669777341426727703061482968512595028571619784723768625691056842008628174400946235296626842621194621639706776458385727211507458797474877729638044616884623669911159047186897742244780120716889059303157253851019509592396552902242060791688087200172077246754625606961843490165871701714776002947761392496993801415313502322505169628359374937854068483394301294896820110883232127405041686068353338213827732713858857487983360944741535048517444051567225008510251292931957457910566055182969263027284537215248568769530170552946981457996251780530204922341922618634703942354769280511228717207093801091179573712899661228852540471938539358034050876934578164920981614410823600801803811734597200407779272903443484073283724993874313410712889414879810559067500016614490391990597081212971919092398972379290130078654454074552531119051596936456550571247392626584284413555318837002219074304899411867265540614521832101278699152064505402198467776008124417341088650962974775267310414931843004749514507614666139801187340811195191073998467840168870496580097671957709399049873659513219248450891813283485344354792417725290569647185003858991835967891508769357831338818779472508896670334635948441820437746173110708416206038322180455076854854458040964286100566568662811177290579532443457561231173955419875173226316958547007169090182119335562567095766876900348512924141011212035170072302178355097955156328933412011781235285942098260810270988332515169278939165573470467391949661678046781626196568630398426872030152553136361154827971308993957761309766764903656758917844370395418307125071647869699577151719263334410426744116794558645728031699656534390538982229340289320677872063586673462394147793770289867156439121133690139652440637674195627701048989351402369960659420274885669226288813459515140696352962295492661050088202365567764186945322991340011050227207328823988620272957498489021515920232359728445495126481448054691723562975409844429547336734608038544115855575821073111349838722740589538677360852250170001763433554414204161836486891691612942926485823753465726742565534659972978320144355327552381276082328735112367786595130760266259224381510788802500234162051068347855879977076580452167584312685325418519714135358252790809010765780622507135684429143002781200722407910697456625975801957543754221378040123283000754895664721034759540433754112096978620868904837123157794881034121870578860858852368060174421291186283764127841231932164304071823642500054687235942412925861162076671240451750354272633643536128518315382798510288190251367268501780927181243896484375
      ]
    ],
    "dps": 2452,
    "success": "0.9843472880989903177949260587480238499244487708313083263373477727135647",
    "seed_projection_error": "8.0642751e-2453",
    "eigen_residual_relative": "2.5407163e-2465",
    "minimum_positive_eigenvalue": "0.307216748589",
    "maximum_eigenvalue": "4.64453800479e+2371",
    "numerical_rank": 131,
    "elapsed_seconds": 53.34384308299923
  }
]


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/data/monte_carlo_samples.csv <==
n,copies_k,offset_c,trials,success_count,mc_success,ci95_lower,ci95_upper,independent_probability,matrix_dimension,working_dps,seed_components,finite_formula,fixed_offset_series,matrix_formula_difference,deviation_percentage_points,deviation_ci95_lower_pp,deviation_ci95_upper_pp,ci_contains_independent_probability
4,1,-3,1000,0,0.0,0.0,0.003682083896865671,0.0004357298474945533769063180827886710239651416122004357298474945533769063,1,100,20260920;4;1,0.000435729847494553376906318082788671023965141612200435729847494553376906318082788671023965142,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541,1.8082788671023965142E-74,-0.04357298474945533,-0.04357298474945533,0.3246354049371118,True
4,2,-2,1000,1,0.001,2.531748749129404e-05,0.005558924279826672,0.003703703703703703703703703703703703703703703703703703703703703703703704,1,100,20260920;4;2,0.00370370370370370370370370370370370370370370370370370370370370370370370370370370370370370370,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564,2.9629629629629629630E-73,-0.27037037037037037,-0.367838621621241,0.18552205761229681,True
4,3,-1,1000,19,0.019,0.011477036993100946,0.0295124016250978,0.02222222222222222222222222222222222222222222222222222222222222222222222,1,100,20260920;4;3,0.0222222222222222222222222222222222222222222222222222222222222222222222222222222222222222224,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519,2.2222222222222222224E-72,-0.32222222222222235,-1.0745185229121277,0.7290179402875577,True
4,4,0,1000,125,0.125,0.10512976155459258,0.1471069827787711,0.1035661492469612578899544453178765874186821658670439037958443504654788,2,100,20260920;4;4,0.103566149246961257889954445317876587418682165867043903795844350465478787132737339147780593,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165,1.2867262660852219407E-71,2.1433850753038746,0.1563612307631329,4.354083353180985,False
4,5,1,1000,379,0.379,0.34882533069504185,0.40988937153697247,0.3872052136483281588287983580457519352877538049107778931699786411305876,2,100,20260920;4;5,0.387205213648328158828798358045751935287753804910777893169978641130587568137466056440217537,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034,3.1862533943559782463E-71,-0.8205213648328158,-3.8379882953286315,2.2684157888644307,True
4,6,2,1000,719,0.719,0.6900239857126379,0.7466802940214341,0.7135802469135802469135802469135802469135802469135802469135802469135802,3,100,20260920;4;6,0.713580246913580246913580246913580246913580246913580246913580246913580246913580246913580246,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120,4.6913580246913580246E-71,0.5419753086419732,-2.355626120094234,3.310004710785386,True
4,7,3,1000,885,0.885,0.8635844321371671,0.9041166200267362,0.8824045659782136219324072152535454706812864415619625923575843358696398,4,100,20260920;4;7,0.882404565978213621932407215253545470681286441561962592357584335869639785420982456932887752,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354,1.4579017543067112248E-71,0.25954340217864136,-1.8820133841046527,2.171205404852261,True
4,8,4,1000,942,0.942,0.9256635046176485,0.9556671397471793,0.9437749266928653762806807757651210757116519012316569020021013578078507,8,100,20260920;4;8,0.943774926692865376280680775765121075711651901231656902002101357807850707764853371880292130,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637,7.764853371880292130E-72,-0.17749266928653862,-1.8111422075216876,1.1892213054313983,True
4,9,5,1000,969,0.969,0.9562849149937611,0.9788418280297914,0.9714673927493053030389785059107866069064876807031698905835143773643437,5,100,20260920;4;9,0.971467392749305303038978505910786606906487680703169890583514377364343694739672051011687744,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168,5.260327948988312256E-72,-0.24673927493052972,-1.5182477755544155,0.7374435280486091,True
4,10,6,1000,987,0.987,0.9778721963632215,0.9930603824971486,0.9853164539916573192759165743771871302211605570600603140946931717048707,5,100,20260920;4;10,0.985316453991657319275916574377187130221160557060060314094693171704870708422928202150108632,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530,8.422928202150108632E-72,0.168354600834264,-0.7444257628435813,0.7743928505491215,True
4,11,7,1000,989,0.989,0.9804033717779835,0.9944964058076864,0.9925494882819787738368437143940890139643974565416190803411587474776099,5,100,20260920;4;11,0.992549488281978773836843714394089013964397456541619080341158747477609899346294062852439474,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576,6.53705937147560526E-73,-0.3549488281978763,-1.214611650399522,0.19469175257076365,True
8,5,-3,1000,0,0.0,0.0,0.003682083896865671,0.0002246174888033795665811886485798323518480722304933622646758941345369519,2,100,20260920;8;5,0.000224617488803379566581188648579832351848072230493362264675894134536951885348554251979372582,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541,1.4651445748020627418E-74,-0.022461748880337955,-0.022461748880337955,0.3457466408062292,True
8,6,-2,1000,4,0.004,0.0010909079877259714,0.010209664683929871,0.004786548041764041469366513450224367356447496203338490973274771083709764,3,100,20260920;8;6,0.00478654804176404146936651345022436735644749620333849097327477108370976400380572307451066889,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564,3.80572307451066889E-75,-0.07865480417640416,-0.369564005403807,0.542311664216583,True
8,7,-1,1000,46,0.046,0.03387149854767791,0.060883552713742635,0.0442370317936244242772452769832578083222028087917025416153577909065614,4,100,20260920;8;7,0.0442370317936244242772452769832578083222028087917025416153577909065613987634102884844392119,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519,1.2365897115155607881E-72,0.1762968206375573,-1.0365533245946517,1.6646520920118208,True
8,8,0,1000,195,0.195,0.1708704290229814,0.2209396253926716,0.1902706149777500725442898400247528963334716553808246842018916887337,8,100,20260920;8;8,0.190270614977750072544289840024752896333471655380824684201891688733699974976757954325481805,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165,2.5023242045674518195E-71,0.4729385022249927,-1.9400185954768667,3.066901041492151,True
8,9,1,1000,458,0.458,0.42678239407149343,0.4894655464270635,0.4513099421669592954714814849576796523919584035780152176289103122892749,5,100,20260920;8;9,0.451309942166959295471481484957679652391958403578015217628910312289274877431876788981949353,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034,2.2568123211018050647E-71,0.6690057833040719,-2.4527548095465868,3.8155604260104226,True
8,10,2,1000,721,0.721,0.6920786126480213,0.7486137690267802,0.7033021428282570753452292209036917397563901702686003482841785530659165,5,100,20260920;8;10,0.703302142828257075345229220903691739756390170268600348284178553065916529655765957699991503,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120,2.9655765957699991503E-71,1.7697857171742881,-1.1223530180235808,4.531162619852314,True
8,11,3,1000,862,0.862,0.8390570783886685,0.8827864176914192,0.8597557178912651697956666068360491286453035462234789341708691080360495,5,100,20260920;8;11,0.859755717891265169795666606836049128645303546223478934170869108036049502348720371148998358,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354,2.348720371148998358E-72,0.22442821087348408,-2.069863950259665,2.303069980015404,True
8,12,4,1000,929,0.929,0.9112835591132127,0.9441353517501025,0.9345827907254148525975187945615000128471136665647994768193647841137628,10,100,20260920;8;12,0.934582790725414852597518794561500012847113666564799476819364784113762811414737261810343023,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637,1.1414737261810343023E-71,-0.5582790725414788,-2.3299231612202154,0.9552561024687711,True
8,13,5,1000,965,0.965,0.9516576183857783,0.9755024721052413,0.9684054299290736836033345223871577909146354282165076524669537322323911,6,100,20260920;8;13,0.968405429929073683603334522387157790914635428216507652466953732232391055930740170902649007,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168,4.4069259829097350993E-71,-0.34054299290736667,-1.67478115432953,0.7097042176167689,True
8,14,6,1000,985,0.985,0.9753802999029588,0.9915809502499656,0.9844078528064048723143068992457854939269401474937598684199203248402705,7,100,20260920;8;14,0.984407852806404872314306899245785493926940147493759868419920324840270515255482936732254390,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530,1.5255482936732254390E-71,0.059214719359512724,-0.9027552903446034,0.7173097443560761,True
8,15,7,1000,997,0.997,0.9912579767615217,0.9993809000683505,0.9922426884485892567630522265734530524386394515561740102604612786792718,8,100,20260920;8;15,0.992242688448589256763052226573453052438639451556174010260461278679271848409978311208342153,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576,4.8409978311208342153E-71,0.4757311551410792,-0.09847116870674855,0.7138211619761248,True
12,9,-3,1000,0,0.0,0.0,0.003682083896865671,0.0003170159906717085170916514988776141423996473712887214724917072404041324,5,100,20260920;12;9,0.000317015990671708517091651498877614142399647371288721472491707240404132351674143458120460459,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541,4.8325856541879539541E-74,-0.031701599067170856,-0.031701599067170856,0.33650679061939626,True
12,10,-2,1000,3,0.003,0.0006190999316495711,0.008742023238478303,0.004852825466853840852495827798304521956323041370712714741587475046076738,5,100,20260920;12;10,0.00485282546685384085249582779830452195632304137071271474158747504607673756508516333458021287,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564,4.3491483666541978713E-73,-0.1852825466853841,-0.42337255352042696,0.3889197771624462,True
12,11,-1,1000,46,0.046,0.03387149854767791,0.060883552713742635,0.0392082417402998339795532079311192696027050628485556498846882743417599,5,100,20260920;12;11,0.0392082417402998339795532079311192696027050628485556498846882743417598954918706654326041263,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519,4.5081293345673958737E-72,0.6791758259700166,-0.5336743192621923,2.16753109734428,True
12,12,0,1000,166,0.166,0.14344866158413727,0.19053678854188003,0.172309788588720898293374978692348353049112032240267334551139651141919,10,100,20260920;12;12,0.172309788588720898293374978692348353049112032240267334551139651141919011294415910895792363,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165,1.1294415910895792363E-71,-0.6309788588720888,-2.8861127004583627,1.8226999953159129,True
12,13,1,1000,417,0.417,0.3862230935768492,0.44826699000630177,0.4342838202556086994844820730690239425923317301951463759559674785374203,6,100,20260920;12;13,0.434283820255608699484482073069023942592331730195146375955967478537420347894293831777732231,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034,4.7894293831777732231E-71,-1.7283820255608706,-4.806072667875949,1.398316975069308,True
12,14,2,1000,706,0.706,0.6766852804811292,0.7340962857634874,0.7026751682802330944187625398662945353883335208496558063631765177776221,7,100,20260920;12;14,0.702675168280233094418762539866294535388333520849655806363176517777622059468978578344987943,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120,4.0531021421655012057E-71,0.332483171976683,-2.598988779910394,3.142111748325427,True
12,15,3,1000,874,0.874,0.8518262835289732,0.8939431677375203,0.8635711171713764531162744240786771906989994972880800766796670589036064,8,100,20260920;12;15,0.863571117171376453116274424078677190698999497288080076679667058903606397640566893539050524,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354,2.359433106460949476E-72,1.0428882828623531,-1.1744833642403307,3.0372050566143782,True
12,16,4,1000,938,0.938,0.9212200503389675,0.9521381518866388,0.9361080296838396037441456829344551215616098721625029564448567522118983,16,100,20260920;12;16,0.936108029683839603744145682934455121561609872162502956444856752211898298388245776384059503,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637,1.611754223615940497E-72,0.18919703161603962,-1.488797934487207,1.6030122202799202,True
12,17,5,1000,963,0.963,0.9493588769400751,0.9738172911562627,0.9686347738823636938819994420440691645820645422984607945195502484553731,9,100,20260920;12;17,0.968634773882363693881999442044069164582064542298460794519550248455373110940907812919800011,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168,1.0940907812919800011E-71,-0.5634773882363775,-1.9275896942288595,0.5182517273898957,True
12,18,6,1000,984,0.984,0.9741467509186266,0.9908276807307779,0.9843510733628898461138054290223529281280966895377771395653869819793376,9,100,20260920;12;18,0.984351073362889846113805429022352928128096689537777139565386981979337622157425676492646907,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530,2.2157425676492646907E-71,-0.035107336288986435,-1.020432244426328,0.6476607367888021,True
12,19,7,1000,987,0.987,0.9778721963632215,0.9930603824971486,0.9921759219130441895020077216206358762034511565506139023107927432854342,9,100,20260920;12;19,0.992175921913044189502007721620635876203451156550613902310792743285434249042338144703204731,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576,4.9042338144703204731E-71,-0.5175921913044168,-1.4303725549822621,0.08844605841044073,True
16,13,-3,1000,2,0.002,0.00024230111687723182,0.007205838911457497,0.0002952062858110138418238226031504072804070849029380100930759475947065902,6,100,20260920;16;13,0.000295206285811013841823822603150407280407084902938010093075947594706590194162301437772492349,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541,5.837698562227507651E-75,0.17047937141889863,-0.005290516893378204,0.6910632625646483,True
16,14,-2,1000,4,0.004,0.0010909079877259714,0.010209664683929871,0.00485696220614963096316879475982640576330626332941024339737496722290257,7,100,20260920;16;14,0.00485696220614963096316879475982640576330626332941024339737496722290257018413798216971929741,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564,1.8413798216971929741E-73,-0.08569622061496306,-0.3766054218423659,0.5352702477780241,True
16,15,-1,1000,50,0.05,0.03733539760466178,0.06539048791549364,0.04049153052879031605729757769606569410224668466177538994787049942360593,8,100,20260920;16;15,0.0404915305287903160572975776960656941022466846617753899478704994236059262877134149470898635,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519,3.7122865850529101365E-72,0.9508469471209688,-0.31561329241285363,2.489895738670332,True
16,16,0,1000,183,0.183,0.1594958343308955,0.2083866245441323,0.1770128692928220600125582216237834455983138377954059137945888159177743,16,100,20260920;16;16,0.177012869292822060012558221623783445598313837795405913794588815917774272232780578075590111,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165,2.7767219421924409889E-71,0.5987130707177934,-1.7517034961926554,3.1373755251310227,True
16,17,1,1000,437,0.437,0.4059815065249007,0.4683904385112276,0.4384419312229962656519558521333458182054750810656548817929178994349805,9,100,20260920;16;17,0.438441931222996265651955852133345818205475081065654881792917899434980542986630252428066284,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034,4.2986630252428066284E-71,-0.144193122299624,-3.2460424698095514,2.994850728823134,True
16,18,2,1000,693,0.693,0.6633741575387279,0.7214846146935101,0.7026360408138820742697954474238725651643262170856067532782179545351187,9,100,20260920;16;18,0.702636040813882074269795447423872565164326217085606753278217954535118741710873096258642683,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120,4.1710873096258642683E-71,-0.9636040813882141,-3.926188327515423,1.8848573879628017,True
16,19,3,1000,856,0.856,0.8326930831842089,0.8771872488924841,0.8624969299919843894925512138169668819144069071479787035164469017012173,9,100,20260920;16;19,0.862496929991984389492551213816966881914406907147978703516446901701217346086268345937033720,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354,4.6086268345937033720E-71,-0.6496929991984368,-2.980384680777548,1.4690318900499766,True
16,20,4,1000,954,0.954,0.9391164472862573,0.9661285014523221,0.9356763646170075702036940046912048208357424331063505931565849365130896,18,100,20260920;16;20,0.935676364617007570203694004691204820835742433106350593156584936513089621334470999879458081,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637,2.1334470999879458081E-71,1.832363538299242,0.34400826692497777,3.045213683531456,False
16,21,5,1000,963,0.963,0.9493588769400751,0.9738172911562627,0.9685425270746477796223921243443836036035994005999355535356931825057818,10,100,20260920;16;21,0.968542527074647779622392124344383603603599400599935553535693182505781823407894421686508626,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168,2.3407894421686508626E-71,-0.5542527074647863,-1.9183650134572683,0.5274764081614869,True
16,22,6,1000,984,0.984,0.9741467509186266,0.9908276807307779,0.984347524677865971500040722628563041081330760502049317010499211258615,11,100,20260920;16;22,0.984347524677865971500040722628563041081330760502049317010499211258614982617095743802177035,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530,1.7382904256197822965E-71,-0.0347524677866029,-1.0200773759239445,0.6480156052911856,True
16,23,7,1000,989,0.989,0.9804033717779835,0.9944964058076864,0.9921837953822281388252303066890734250489474065411440412559988557415206,12,100,20260920;16;23,0.992183795382228138825230306689073425048947406541144041255998855741520592942279103444988280,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576,7.057720896555011720E-72,-0.31837953822281273,-1.1780423604244583,0.23126104254582724,True
24,21,-3,1000,0,0.0,0.0,0.003682083896865671,0.0002993758986960657302201846789220330275987583202130167390965628781027313,10,109,20260920;24;21,0.000299375898696065730220184678922033027598758320213016739096562878102731252631699990841718397,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541,4.7368300009158281603E-74,-0.029937589869606575,-0.029937589869606575,0.33827079981696057,True
24,22,-2,1000,5,0.005,0.00162541951756276,0.011629470559812147,0.004857236888137430953281396014837750587827326120918680134453347645294568,11,109,20260920;24;22,0.00485723688813743095328139601483775058782732612091868013445334764529456819487845475876556173,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564,1.9487845475876556173E-73,0.01427631118625693,-0.3231817370574671,0.6772233671674717,True
24,23,-1,1000,37,0.037,0.026182708843737343,0.05064112305992485,0.04025227150605937017622620045703004207146968692964425369329531301645471,12,109,20260920;24;23,0.0402522715060593701762262004570300420714696869296442536932953130164547095024309255985621994,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519,4.975690744014378006E-73,-0.3252271506059369,-1.4069562662322024,1.0388851553865486,True
24,24,0,1000,174,0.174,0.1509900584760256,0.1989468579930365,0.1761420252853009600847820734328330114444493057092969031612230162116183,24,109,20260920;24;24,0.176142025285300960084782073432833011444449305709296903161223016211618322953212578308510491,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165,2.2953212578308510491E-71,-0.21420252853009691,-2.5151966809275366,2.280483270773553,True
24,25,1,1000,449,0.449,0.41786093838627947,0.4804401427121304,0.4376577292922359104594930822450672524733662007898978429955197078711578,13,105,20260920;24;25,0.437657729292235910459493082245067252473366200789897842995519707871157758791740390707165400,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034,4.1208259609292834600E-71,1.1342270707764113,-1.979679090595643,4.278241341989453,True
24,26,2,1000,692,0.692,0.6623513380025051,0.7205133700994172,0.7026334427485831102259537586149722954920689279632139395015360430168956,13,101,20260920;24;26,0.702633442748583110225953758614972295492068927963213939501536043016895557912727452396146498,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120,4.2087272547603853502E-71,-1.0633442748583133,-4.028210474607796,1.7879927350834102,True
24,27,3,1000,865,0.865,0.8422440844487806,0.8855809495734869,0.8626923064992417893173456426410984542428163149913372185349164992037416,13,100,20260920;24;27,0.862692306499241789317345642641098454242816314991337218534916499203741592996250038770503559,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354,7.003749961229496441E-72,0.23076935007582122,-2.044822205046115,2.2888643074245096,True
24,28,4,1000,934,0.934,0.9167939495385973,0.9485914339810815,0.9357547794908301099899191576220046374478364449350734288355189791575067,26,100,20260920;24;28,0.935754779490830109989919157622004637447836444935073428835518979157506659350951191873060083,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637,4.0649048808126939917E-71,-0.17547794908300274,-1.8960829952232805,1.2836654490251398,True
24,29,5,1000,976,0.976,0.9644993614686408,0.9845636167664915,0.9685580691583956452510132140097292703410525913237096064911764058774768,14,100,20260920;24;29,0.968558069158395645251013214009729270341052591323709606491176405877476848096651441041273575,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168,4.8096651441041273575E-71,0.7441930841604383,-0.40587076897548036,1.6005547608095916,True
24,30,6,1000,978,0.978,0.9668803354850122,0.9861625858279262,0.9843472890231265201963575288793932227926474798421549174450547923832728,15,100,20260920;24;30,0.984347289023126520196357528879393222792647479842154917445054792383272769266643785213837388,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530,3.0733356214786162612E-71,-0.6347289023126534,-1.7466953538114338,0.18152968047996376,True
24,31,7,1000,992,0.992,0.9842979508239253,0.9965400238346707,0.9921818695352111636455568926527933342196008770060527801107876978189146,16,100,20260920;24;31,0.992181869535211163645556892652793334219600877006052780110787697818914636301679591209962859,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576,3.6301679591209962859E-71,-0.018186953521115434,-0.7883918711285798,0.43581542994595157,True
32,29,-3,1000,0,0.0,0.0,0.003682083896865671,0.0002996353255553446559975766784913442065088529768146033733474345511958055,14,128,20260920;32;29,0.000299635325555344655997576678491344206508852976814603373347434551195805493080426089083546016,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541,6.919573910916453984E-75,-0.029963532555534463,-0.029963532555534463,0.33824485713103264,True
32,30,-2,1000,2,0.002,0.00024230111687723182,0.007205838911457497,0.004857237961108241883851295634591602595688230709262032380575158524165167,15,128,20260920;32;30,0.00485723796110824188385129563459160259568823070926203238057515852416516702004283394377247298,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564,2.004283394377247298E-74,-0.2857237961108242,-0.46149368442310096,0.23486009503492553,True
32,31,-1,1000,39,0.039,0.02787714879533641,0.05293093578544508,0.04023729715260242276902802289258374560080875793705540749598178171888671,16,128,20260920;32;31,0.0402372971526024227690280228925837456008087579370554074959817817188867081306068537454184749,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519,1.8693931462545815251E-72,-0.1237297152602422,-1.2360148357266014,1.269363863284266,True
32,32,0,1000,179,0.179,0.15571273455792306,0.20419391015831237,0.1760874299591626736333871627606280068286894097766112385983235922232655,32,128,20260920;32;32,0.176087429959162673633387162760628006828689409776611238598323592223265451423847181568525259,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165,4.8576152818431474741E-71,0.2912570040837309,-2.037469540123962,2.810648019914969,True
32,33,1,1000,447,0.447,0.4158797727960041,0.4784331181226722,0.4376087881819537048077180454710535603981229747025625192071526722905054,17,122,20260920;32;33,0.437608788181953704807718045471053560398122974702562519207152672290505419093067374106795426,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034,1.9093067374106795426E-71,0.9391211818046308,-2.1729015385949624,4.08243299407185,True
32,34,2,1000,699,0.699,0.6695143919445509,0.7273087561206681,0.7026334325999498724850871492791627927059572594531093350106128518389813,17,118,20260920;32;34,0.702633432599949872485087149279162792705957259453109335010612851838981272228906775651209517,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120,2.7771093224348790483E-71,-0.36334325999499706,-3.3119040655399057,2.4675323520718218,True
32,35,3,1000,855,0.855,0.8316336779080689,0.8762527827282451,0.862704610271583945457122722035971104178085950100445393625782398558492,17,113,20260920;32;35,0.862704610271583945457122722035971104178085950100445393625782398558492013871233726928844076,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354,1.3871233726928844076E-71,-0.7704610271583978,-3.1070932363515102,1.3548172456661178,True
32,36,4,1000,940,0.94,0.9234395095960652,0.9539049645775157,0.9357597191978071078362428892106145050985146679362094998217266142074209,34,113,20260920;32;36,0.935759719197807107836242889210614505098514667936209499821726614207420894387797129015456215,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637,5.612202870984543785E-72,0.4240280802192853,-1.232020960174185,1.814524537970863,True
32,37,5,1000,959,0.959,0.9447875406847007,0.9704198314659639,0.9685590674913380781502587838352381488395669595221512984299694152178787,18,109,20260920;32;37,0.968559067491338078150258783835238148839566959522151298429969415217878658032737282727035220,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168,4.1967262717272964780E-71,-0.9559067491338169,-2.377152680663741,0.18607639746257565,True
32,38,6,1000,984,0.984,0.9741467509186266,0.9908276807307779,0.9843472881026002248350894186218895931560293513184470534178583028646877,19,109,20260920;32;38,0.984347288102600224835089418621889593156029351318447053417858302864687698790847350226170644,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530,1.209152649773829356E-72,-0.034728810260020726,-1.0200537183973624,0.6480392628177678,True
32,39,7,1000,995,0.995,0.9883705294401879,0.9983745804824372,0.9921817560523353667801013869831283064004937365379791160236955756818078,20,109,20260920;32;39,0.992181756052335366780101386983128306400493736537979116023695575681807826239246847240212549,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576,2.6239246847240212549E-71,0.28182439476646115,-0.38112266121475,0.6192824430101829,True
64,61,-3,1000,0,0.0,0.0,0.003682083896865671,0.0002996526154457308736989471119673951847225144827865839393701235018554567,30,250,20260920;64;61,0.000299652615445730873698947111967395184722514482786583939370123501855456703763736941990646467,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541,3.763736941990646467E-75,-0.029965261544573085,-0.029965261544573085,0.33824312814199403,True
64,62,-2,1000,5,0.005,0.00162541951756276,0.011629470559812147,0.004857237965315970465809688968007572682071609384198415861044299369152549,31,250,20260920;64;62,0.00485723796531597046580968896800757268207160938419841586104429936915254860759989471145201463,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564,3.9240010528854798537E-73,0.014276203468402936,-0.3231818447753211,0.6772232594496177,True
64,63,-1,1000,48,0.048,0.03560026534288326,0.06314011540150923,0.04023629879102308781300951641657863720828675308137676297942388347801171,32,250,20260920;64;63,0.0402362987910230878130095164165786372082867530813767629794238834780117100764007473955770960,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519,7.64007473955770960E-74,0.776370120897691,-0.46360334481398285,2.2903816610486136,True
64,64,0,1000,173,0.173,0.15004636823862874,0.19789660809270468,0.1760837896245745012432799482983133368057581131919343068290272086245586,64,250,20260920;64;64,0.176083789624574501243279948298313336805758113191934306829027208624558622581608310576213539,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165,2.2581608310576213539E-71,-0.30837896245745067,-2.6037421385945754,2.1812818468130186,True
64,65,1,1000,429,0.429,0.3980720117863781,0.46034718333894564,0.4376055257884099387257220265243698640630137448813641514432993093196104,33,240,20260920;64;65,0.437605525788409938725722026524369864063013744881364151443299309319610439910331549460107804,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034,3.9910331549460107804E-71,-0.8605525788409951,-3.9533514002031866,2.27416575505357,True
64,66,2,1000,695,0.695,0.6654202687626467,0.7234266304683377,0.7026334325601513116866813363304461793652612571759369619399148224711239,33,231,20260920;64;66,0.702633432560151311686681336330446179365261257175936961939914822471123912579912303774914374,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120,1.2579912303774914374E-71,-0.7633432560151365,-3.721316379750461,2.0793197908186345,True
64,67,3,1000,848,0.848,0.8242275312668874,0.8697017496750181,0.8627054308981898554790019300523550855959001423533034112812170402116715,33,222,20260920;64;67,0.862705430898189855479001930052355085595900142353303411281217040211671451479756952293700948,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354,4.8520243047706299052E-71,-1.4705430898189875,-3.8477899631302437,0.699631877682827,True
64,68,4,1000,927,0.927,0.9090858246054988,0.9423463747720674,0.9357600486686519946748240875759199827902700738967288885597100071057545,66,222,20260920;64;68,0.935760048668651994674824087575919982790270073896728888559710007105754530015480748343993264,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637,3.0015480748343993264E-71,-0.8760048668651987,-2.667422406315323,0.6586326103415363,True
64,69,5,1000,967,0.967,0.9539660181829768,0.9771776166505404,0.9685591341585195428597346959397889425961291848024292810906338531844904,34,213,20260920;64;69,0.968559134158519542859734695939788942596129184802429281090633853184490382466208337227081780,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168,1.7533791662772918220E-71,-0.1559134158519604,-1.4593115975542803,0.8618482492020796,True
64,70,6,1000,985,0.985,0.9753802999029588,0.9915809502499656,0.984347288098990317795766555727715293794375416244476669286664463903748,35,213,20260920;64;70,0.984347288098990317795766555727715293794375416244476669286664463903748017027950833198550219,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530,1.7027950833198550219E-71,0.06527119010096838,-0.8966988196031478,0.7233662150975317,True
64,71,7,1000,994,0.994,0.9869865767290255,0.9977950175148487,0.9921817485157222871089463756152269278791836958130208081026086752567506,36,213,20260920;64;71,0.992181748515722287108946375615226927879183695813020808102608675256750632839145166972312361,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576,3.2839145166972312361E-71,0.1818251484277722,-0.5195171786696817,0.5613268999126397,True
128,125,-3,1000,0,0.0,0.0,0.003682083896865671,0.0002996526157095529465929695056881527610778715771452041143827754846869034,62,727,20260920;128;125,0.000299652615709552946592969505688152761077871577145204114382775484686903359947661132925181365,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541,4.0052338867074818635E-74,-0.029965261570955297,-0.029965261570955297,0.33824312811561186,True
128,126,-2,1000,6,0.006,0.0022049824851513764,0.013013423270974496,0.004857237965315970466789377122214361231625509038341966368080777324182341,63,727,20260920;128;126,0.00485723796531597046678937712221436123162550903834196636808077732418234131063175556336524417,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564,3.1063175556336524417E-73,0.11427620346840293,-0.2652255480164594,0.8156185305658527,True
128,127,-1,1000,46,0.046,0.03387149854767791,0.060883552713742635,0.0402362987757889840361208211106846024765340274257311286488773821861036,64,727,20260920;128;127,0.0402362987757889840361208211106846024765340274257311286488773821861036047272430156124421599,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519,4.7272430156124421599E-72,0.5763701224211014,-0.6364800228111076,2.064725393795365,True
128,128,0,1000,187,0.187,0.163283219924601,0.21257507953142987,0.1760837895690258867989996829423633297999580669006890123183194915809557,128,727,20260920;128;128,0.176083789569025886798999682942363329799958066900689012318319491580955675466925846599787946,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165,2.4533074153400212054E-71,1.09162104309741,-1.2800569644424913,3.649128996240397,True
128,129,1,1000,436,0.436,0.40499237518055,0.46738547576542167,0.4376055257386292876976408604918990324513808817109179112349763899227008,65,708,20260920;128;129,0.437605525738629287697640860491899032451380881710917911234976389922700833479560108785066997,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034,3.3479560108785066997E-71,-0.16055257386292654,-3.2613150558079287,2.97799500267924,True
128,130,2,1000,712,0.712,0.6828381132838071,0.7399077928992206,0.7026334325601513116774150118019248991871586907545681613226541868308228,65,688,20260920;128;130,0.702633432560151311677415011801924899187158690754568161322654186830822819728557480044693238,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120,1.9728557480044693238E-71,0.936656743984865,-1.9795319276344259,3.727436033906928,True
128,131,3,1000,870,0.87,0.8475635053995598,0.8902306875462955,0.8627054309107121844882417566153107417673118953524927372060368766787092,65,669,20260920;128;131,0.862705430910712184488241756615310741767311895352492737206036876678709193718817224416686916,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354,6.281182775583313084E-72,0.7294569089287828,-1.5141925511152343,2.752525663558336,True
128,132,4,1000,927,0.927,0.9090858246054988,0.9423463747720674,0.9357600486736795520680656180355313311989943801273797355472052809125073,130,669,20260920;128;132,0.935760048673679552068065618035531331198994380127379735547205280912507281968877269785914327,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637,1.8031122730214085673E-71,-0.8760048673679521,-2.6674224068180763,0.6586326098387829,True
128,133,5,1000,971,0.971,0.958615280883598,0.9804940626756153,0.9685591341595369262867202731080624610331764112482958553941628330481605,66,651,20260920;128;133,0.968559134159536926286720273108062461033176411248295855394162833048160507917410595001356868,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168,7.917410595001356868E-72,0.24408658404631023,-0.994385327593883,1.193492851607847,True
128,134,6,1000,980,0.98,0.9692799673173909,0.9877417320275936,0.9843472880989903177949260587480238499244943342638757747545477984512215,67,651,20260920;128;134,0.984347288098990317794926058748023849924494334263875774754547798451221524618010808483833753,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530,2.4618010808483833753E-71,-0.43472880989903206,-1.5067320781599447,0.339444392860333,True
128,135,7,1000,989,0.989,0.9804033717779835,0.9944964058076864,0.9921817485156073132283515132010775598846814115814168878665365968410489,68,651,20260920;128;135,0.992181748515607313228351513201077559884681411581416887866536596841048882323460367614091543,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576,1.7676539632385908457E-71,-0.31817485156073744,-1.177837673762383,0.23146572920790254,True
256,253,-3,1000,1,0.001,2.531748749129404e-05,0.005558924279826672,0.0002996526157095529466543953687276164871658184929183039671838305436483056,126,2606,20260920;256;253,0.000299652615709552946654395368727616487165818492918303967183830543648305608308691895446682145,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541,8.308691895446682145E-75,0.0700347384290447,-0.027433512821825892,0.5259271664117119,True
256,254,-2,1000,7,0.007,0.002818858759620524,0.014369194978918632,0.004857237965315970466789377122214361231678618039599432069351805352558972,127,2606,20260920;256;254,0.00485723796531597046678937712221436123167861803959943206935180535255897190033068856837874577,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564,9.966931143162125423E-74,0.21427620346840293,-0.20383792056954467,0.9511957013602662,True
256,255,-1,1000,40,0.04,0.028727625285890793,0.054072696819368486,0.0402362987757889840325738549217025318733551425704292428436822423714545,128,2606,20260920;256;255,0.0402362987757889840325738549217025318733551425704292428436822423714544980961533910308359764,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519,1.9038466089691640236E-72,-0.02362987757889845,-1.1508673489898191,1.38363980435795,True
256,256,0,1000,172,0.172,0.14910296414797852,0.19684607394473913,0.1760837895690258867860662632818319026331810684460928968604126866665815,256,2606,20260920;256;256,0.176083789569025886786066263281831902633181068446092896860412686666581520831337553802493823,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165,2.0831337553802493823E-71,-0.4083789569025914,-2.698082542104738,2.076228437571323,True
256,257,1,1000,414,0.414,0.3832637579343505,0.44524405055872557,0.4376055257386292876860503994698307141355285736266950997560836435326326,129,2567,20260920;256;257,0.437605525738629287686050399469830714135528573626695099756083643532632552094950452011695320,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034,4.7905049547988304680E-71,-2.3605525738629285,-5.434176780427874,0.7638524820096304,True
256,258,2,1000,706,0.706,0.6766852804811292,0.7340962857634874,0.702633432560151311677415011801924899186656362295329236844493967363774,129,2528,20260920;256;258,0.702633432560151311677415011801924899186656362295329236844493967363773964419389380940207353,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120,3.5580610619059792647E-71,0.33665674398486445,-2.5948152079022124,3.1462853203336083,True
256,259,3,1000,871,0.871,0.8486285846850438,0.8911594287937652,0.8627054309107121844911573385405697158610922148266213582188896777533154,129,2490,20260920;256;259,0.862705430910712184491157338540569715861092214826621358218889677753315361402945032501518472,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354,3.8597054967498481528E-71,0.8294569089287829,-1.4076846225668405,2.845399788305303,True
256,260,4,1000,922,0.922,0.903606366597417,0.937858786867286,0.9357600486736795520692361874602281705530978045624334178004138489845904,258,2490,20260920;256;260,0.935760048673679552069236187460228170553097804562433417800413848984590379780669713238905216,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637,2.0219330286761094784E-71,-1.3760048673679526,-3.215368207626257,0.20987381936063976,True
256,261,5,1000,974,0.974,0.9621348775210785,0.9829472136543705,0.9685591341595369262869571511466471670890904917957164398968426516335522,130,2452,20260920;256;261,0.968559134159536926286957151146647167089090491795716439896842651633552192076991743861477459,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168,7.923008256138522541E-72,0.5440865840463105,-0.6424256638458359,1.4388079494833672,True
256,262,6,1000,989,0.989,0.9804033717779835,0.9944964058076864,0.9843472880989903177949260587480238499244487708313083263373477727135647,131,2452,20260920;256;262,0.984347288098990317794926058748023849924448770831308326337347772713564744124910842940085502,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530,4.4124910842940085502E-71,0.46527119010096873,-0.39439163210067685,1.0149117708696087,True
256,263,7,1000,995,0.995,0.9883705294401879,0.9983745804824372,0.9921817485156073132283247437585466118206013034481748448197200227916745,132,2452,20260920;256;263,0.992181748515607313228324743758546611820601303448174844819720022791674530410268476638944237,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576,3.0410268476638944237E-71,0.2818251484392631,-0.3811219075419481,0.6192831966829848,True


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/data/panel_statistics.json <==
[
  {
    "n": 4,
    "points": 11,
    "trials_per_point": 1000,
    "total_trials": 11000,
    "copies_k": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11
    ],
    "maximum_abs_deviation_pp": 2.1433850753038746,
    "rmse": 0.007418647675313239,
    "intervals_covering_probability": 10
  },
  {
    "n": 8,
    "points": 11,
    "trials_per_point": 1000,
    "total_trials": 11000,
    "copies_k": [
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15
    ],
    "maximum_abs_deviation_pp": 1.7697857171742881,
    "rmse": 0.0064307445608064355,
    "intervals_covering_probability": 11
  },
  {
    "n": 12,
    "points": 11,
    "trials_per_point": 1000,
    "total_trials": 11000,
    "copies_k": [
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19
    ],
    "maximum_abs_deviation_pp": 1.7283820255608706,
    "rmse": 0.0072001582547399625,
    "intervals_covering_probability": 11
  },
  {
    "n": 16,
    "points": 11,
    "trials_per_point": 1000,
    "total_trials": 11000,
    "copies_k": [
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23
    ],
    "maximum_abs_deviation_pp": 1.832363538299242,
    "rmse": 0.007650148695046545,
    "intervals_covering_probability": 10
  },
  {
    "n": 24,
    "points": 11,
    "trials_per_point": 1000,
    "total_trials": 11000,
    "copies_k": [
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31
    ],
    "maximum_abs_deviation_pp": 1.1342270707764113,
    "rmse": 0.005729516467615622,
    "intervals_covering_probability": 11
  },
  {
    "n": 32,
    "points": 11,
    "trials_per_point": 1000,
    "total_trials": 11000,
    "copies_k": [
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39
    ],
    "maximum_abs_deviation_pp": 0.9559067491338169,
    "rmse": 0.0051912875478430055,
    "intervals_covering_probability": 11
  },
  {
    "n": 64,
    "points": 11,
    "trials_per_point": 1000,
    "total_trials": 11000,
    "copies_k": [
      61,
      62,
      63,
      64,
      65,
      66,
      67,
      68,
      69,
      70,
      71
    ],
    "maximum_abs_deviation_pp": 1.4705430898189875,
    "rmse": 0.006751232046034336,
    "intervals_covering_probability": 11
  },
  {
    "n": 128,
    "points": 11,
    "trials_per_point": 1000,
    "total_trials": 11000,
    "copies_k": [
      125,
      126,
      127,
      128,
      129,
      130,
      131,
      132,
      133,
      134,
      135
    ],
    "maximum_abs_deviation_pp": 1.09162104309741,
    "rmse": 0.006097833830608807,
    "intervals_covering_probability": 11
  },
  {
    "n": 256,
    "points": 11,
    "trials_per_point": 1000,
    "total_trials": 11000,
    "copies_k": [
      253,
      254,
      255,
      256,
      257,
      258,
      259,
      260,
      261,
      262,
      263
    ],
    "maximum_abs_deviation_pp": 2.3605525738629285,
    "rmse": 0.009083960980819806,
    "intervals_covering_probability": 11
  }
]


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/data/sampling_summary.json <==
{
  "n_values": [
    4,
    8,
    12,
    16,
    24,
    32,
    64,
    128,
    256
  ],
  "sample_offsets": [
    -3,
    -2,
    -1,
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7
  ],
  "trials_per_point": 1000,
  "points": 99,
  "total_trials": 99000,
  "missing_points": [],
  "previous_points_preserved": 54,
  "offset_step": 1,
  "residual_definition": "100*(Monte Carlo frequency - finite-n probability), in percentage points",
  "interval_method": "Two-sided equal-tailed 95% Clopper-Pearson, pointwise",
  "base_seed": 20260920,
  "rng": "NumPy default_rng / PCG64; SeedSequence([base_seed,n,k])",
  "numpy_version": "1.26.4",
  "probability_source": "Independent full-ensemble PGM frame calculation",
  "outcome": "Binary success/failure, the exact success marginal of the ideal collective PGM",
  "selection_policy": "First and only run of each fixed seed; no samples rejected",
  "maximum_formula_difference": "4.9042338144703204731E-71"
}


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/data/theory_curves.csv <==
n,offset_c,copies_k,finite_formula,fixed_offset_series
4,-3,1,0.000435729847494553376906318082788671023965141612200435729847494553376906318082788671023965142,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
4,-2,2,0.00370370370370370370370370370370370370370370370370370370370370370370370370370370370370370370,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
4,-1,3,0.0222222222222222222222222222222222222222222222222222222222222222222222222222222222222222224,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
4,0,4,0.103566149246961257889954445317876587418682165867043903795844350465478787132737339147780593,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
4,1,5,0.387205213648328158828798358045751935287753804910777893169978641130587568137466056440217537,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
4,2,6,0.713580246913580246913580246913580246913580246913580246913580246913580246913580246913580246,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
4,3,7,0.882404565978213621932407215253545470681286441561962592357584335869639785420982456932887752,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
4,4,8,0.943774926692865376280680775765121075711651901231656902002101357807850707764853371880292130,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
4,5,9,0.971467392749305303038978505910786606906487680703169890583514377364343694739672051011687744,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
4,6,10,0.985316453991657319275916574377187130221160557060060314094693171704870708422928202150108632,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
4,7,11,0.992549488281978773836843714394089013964397456541619080341158747477609899346294062852439474,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576
8,-3,5,0.000224617488803379566581188648579832351848072230493362264675894134536951885348554251979372582,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
8,-2,6,0.00478654804176404146936651345022436735644749620333849097327477108370976400380572307451066889,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
8,-1,7,0.0442370317936244242772452769832578083222028087917025416153577909065613987634102884844392119,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
8,0,8,0.190270614977750072544289840024752896333471655380824684201891688733699974976757954325481805,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
8,1,9,0.451309942166959295471481484957679652391958403578015217628910312289274877431876788981949353,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
8,2,10,0.703302142828257075345229220903691739756390170268600348284178553065916529655765957699991503,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
8,3,11,0.859755717891265169795666606836049128645303546223478934170869108036049502348720371148998358,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
8,4,12,0.934582790725414852597518794561500012847113666564799476819364784113762811414737261810343023,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
8,5,13,0.968405429929073683603334522387157790914635428216507652466953732232391055930740170902649007,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
8,6,14,0.984407852806404872314306899245785493926940147493759868419920324840270515255482936732254390,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
8,7,15,0.992242688448589256763052226573453052438639451556174010260461278679271848409978311208342153,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576
12,-3,9,0.000317015990671708517091651498877614142399647371288721472491707240404132351674143458120460459,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
12,-2,10,0.00485282546685384085249582779830452195632304137071271474158747504607673756508516333458021287,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
12,-1,11,0.0392082417402998339795532079311192696027050628485556498846882743417598954918706654326041263,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
12,0,12,0.172309788588720898293374978692348353049112032240267334551139651141919011294415910895792363,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
12,1,13,0.434283820255608699484482073069023942592331730195146375955967478537420347894293831777732231,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
12,2,14,0.702675168280233094418762539866294535388333520849655806363176517777622059468978578344987943,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
12,3,15,0.863571117171376453116274424078677190698999497288080076679667058903606397640566893539050524,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
12,4,16,0.936108029683839603744145682934455121561609872162502956444856752211898298388245776384059503,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
12,5,17,0.968634773882363693881999442044069164582064542298460794519550248455373110940907812919800011,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
12,6,18,0.984351073362889846113805429022352928128096689537777139565386981979337622157425676492646907,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
12,7,19,0.992175921913044189502007721620635876203451156550613902310792743285434249042338144703204731,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576
16,-3,13,0.000295206285811013841823822603150407280407084902938010093075947594706590194162301437772492349,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
16,-2,14,0.00485696220614963096316879475982640576330626332941024339737496722290257018413798216971929741,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
16,-1,15,0.0404915305287903160572975776960656941022466846617753899478704994236059262877134149470898635,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
16,0,16,0.177012869292822060012558221623783445598313837795405913794588815917774272232780578075590111,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
16,1,17,0.438441931222996265651955852133345818205475081065654881792917899434980542986630252428066284,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
16,2,18,0.702636040813882074269795447423872565164326217085606753278217954535118741710873096258642683,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
16,3,19,0.862496929991984389492551213816966881914406907147978703516446901701217346086268345937033720,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
16,4,20,0.935676364617007570203694004691204820835742433106350593156584936513089621334470999879458081,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
16,5,21,0.968542527074647779622392124344383603603599400599935553535693182505781823407894421686508626,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
16,6,22,0.984347524677865971500040722628563041081330760502049317010499211258614982617095743802177035,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
16,7,23,0.992183795382228138825230306689073425048947406541144041255998855741520592942279103444988280,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576
24,-3,21,0.000299375898696065730220184678922033027598758320213016739096562878102731252631699990841718397,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
24,-2,22,0.00485723688813743095328139601483775058782732612091868013445334764529456819487845475876556173,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
24,-1,23,0.0402522715060593701762262004570300420714696869296442536932953130164547095024309255985621994,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
24,0,24,0.176142025285300960084782073432833011444449305709296903161223016211618322953212578308510491,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
24,1,25,0.437657729292235910459493082245067252473366200789897842995519707871157758791740390707165400,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
24,2,26,0.702633442748583110225953758614972295492068927963213939501536043016895557912727452396146498,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
24,3,27,0.862692306499241789317345642641098454242816314991337218534916499203741592996250038770503559,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
24,4,28,0.935754779490830109989919157622004637447836444935073428835518979157506659350951191873060083,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
24,5,29,0.968558069158395645251013214009729270341052591323709606491176405877476848096651441041273575,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
24,6,30,0.984347289023126520196357528879393222792647479842154917445054792383272769266643785213837388,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
24,7,31,0.992181869535211163645556892652793334219600877006052780110787697818914636301679591209962859,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576
32,-3,29,0.000299635325555344655997576678491344206508852976814603373347434551195805493080426089083546016,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
32,-2,30,0.00485723796110824188385129563459160259568823070926203238057515852416516702004283394377247298,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
32,-1,31,0.0402372971526024227690280228925837456008087579370554074959817817188867081306068537454184749,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
32,0,32,0.176087429959162673633387162760628006828689409776611238598323592223265451423847181568525259,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
32,1,33,0.437608788181953704807718045471053560398122974702562519207152672290505419093067374106795426,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
32,2,34,0.702633432599949872485087149279162792705957259453109335010612851838981272228906775651209517,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
32,3,35,0.862704610271583945457122722035971104178085950100445393625782398558492013871233726928844076,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
32,4,36,0.935759719197807107836242889210614505098514667936209499821726614207420894387797129015456215,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
32,5,37,0.968559067491338078150258783835238148839566959522151298429969415217878658032737282727035220,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
32,6,38,0.984347288102600224835089418621889593156029351318447053417858302864687698790847350226170644,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
32,7,39,0.992181756052335366780101386983128306400493736537979116023695575681807826239246847240212549,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576
64,-3,61,0.000299652615445730873698947111967395184722514482786583939370123501855456703763736941990646467,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
64,-2,62,0.00485723796531597046580968896800757268207160938419841586104429936915254860759989471145201463,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
64,-1,63,0.0402362987910230878130095164165786372082867530813767629794238834780117100764007473955770960,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
64,0,64,0.176083789624574501243279948298313336805758113191934306829027208624558622581608310576213539,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
64,1,65,0.437605525788409938725722026524369864063013744881364151443299309319610439910331549460107804,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
64,2,66,0.702633432560151311686681336330446179365261257175936961939914822471123912579912303774914374,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
64,3,67,0.862705430898189855479001930052355085595900142353303411281217040211671451479756952293700948,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
64,4,68,0.935760048668651994674824087575919982790270073896728888559710007105754530015480748343993264,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
64,5,69,0.968559134158519542859734695939788942596129184802429281090633853184490382466208337227081780,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
64,6,70,0.984347288098990317795766555727715293794375416244476669286664463903748017027950833198550219,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
64,7,71,0.992181748515722287108946375615226927879183695813020808102608675256750632839145166972312361,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576
128,-3,125,0.000299652615709552946592969505688152761077871577145204114382775484686903359947661132925181365,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
128,-2,126,0.00485723796531597046678937712221436123162550903834196636808077732418234131063175556336524417,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
128,-1,127,0.0402362987757889840361208211106846024765340274257311286488773821861036047272430156124421599,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
128,0,128,0.176083789569025886798999682942363329799958066900689012318319491580955675466925846599787946,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
128,1,129,0.437605525738629287697640860491899032451380881710917911234976389922700833479560108785066997,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
128,2,130,0.702633432560151311677415011801924899187158690754568161322654186830822819728557480044693238,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
128,3,131,0.862705430910712184488241756615310741767311895352492737206036876678709193718817224416686916,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
128,4,132,0.935760048673679552068065618035531331198994380127379735547205280912507281968877269785914327,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
128,5,133,0.968559134159536926286720273108062461033176411248295855394162833048160507917410595001356868,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
128,6,134,0.984347288098990317794926058748023849924494334263875774754547798451221524618010808483833753,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
128,7,135,0.992181748515607313228351513201077559884681411581416887866536596841048882323460367614091543,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576
256,-3,253,0.000299652615709552946654395368727616487165818492918303967183830543648305608308691895446682145,0.000299652615709552946654395368727616487169148395626013148304206325915813407350084284444040541
256,-2,254,0.00485723796531597046678937712221436123167861803959943206935180535255897190033068856837874577,0.00485723796531597046678937712221436123167861803959943206935180535255897190033084464170613564
256,-1,255,0.0402362987757889840325738549217025318733551425704292428436822423714544980961533910308359764,0.0402362987757889840325738549217025318731628611480378932822156552548849863073965539311158519
256,0,256,0.176083789569025886786066263281831902633181068446092896860412686666581520831337553802493823,0.176083789569025886786066263281831902632479946361412151430317337712193829930553336378611165
256,1,257,0.437605525738629287686050399469830714135528573626695099756083643532632552094950452011695320,0.437605525738629287686050399469830714134900253475683348212620334817590403137444849404508034
256,2,258,0.702633432560151311677415011801924899186656362295329236844493967363773964419389380940207353,0.702633432560151311677415011801924899186656362295329236844493967363773964419387904729542120
256,3,259,0.862705430910712184491157338540569715861092214826621358218889677753315361402945032501518472,0.862705430910712184491157338540569715861250268839492620685284500708595321147544103350672354
256,4,260,0.935760048673679552069236187460228170553097804562433417800413848984590379780669713238905216,0.935760048673679552069236187460228170553161261258098488816187113501585257765126310075712637
256,5,261,0.968559134159536926286957151146647167089090491795716439896842651633552192076991743861477459,0.968559134159536926286957151146647167089103332979918822069340938907040663213706506486525168
256,6,262,0.984347288098990317794926058748023849924448770831308326337347772713564744124910842940085502,0.984347288098990317794926058748023849924448770831308326337347772713564744124910709041191530
256,7,263,0.992181748515607313228324743758546611820601303448174844819720022791674530410268476638944237,0.992181748515607313228324743758546611820599852273787430832154199055730012864175326267834576


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/figure_manifest.json <==
{
  "layout": [
    3,
    3
  ],
  "composite_panels": 9,
  "axes_per_panel": 2,
  "pdf_inches": [
    7.16,
    8.35
  ],
  "n_values": [
    4,
    8,
    12,
    16,
    24,
    32,
    64,
    128,
    256
  ],
  "minimum_base_font_pt": 9,
  "offset_step": 1,
  "residual_units": "percentage points",
  "residual_definition": "100*(Monte Carlo frequency - finite-n probability)",
  "common_residual_ylim": [
    -6,
    6
  ],
  "sample_points": 99,
  "missing_points": [],
  "panels": [
    {
      "n": 4,
      "sample_offsets": [
        -3,
        -2,
        -1,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "residual_bound_pp": 6
    },
    {
      "n": 8,
      "sample_offsets": [
        -3,
        -2,
        -1,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "residual_bound_pp": 6
    },
    {
      "n": 12,
      "sample_offsets": [
        -3,
        -2,
        -1,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "residual_bound_pp": 6
    },
    {
      "n": 16,
      "sample_offsets": [
        -3,
        -2,
        -1,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "residual_bound_pp": 6
    },
    {
      "n": 24,
      "sample_offsets": [
        -3,
        -2,
        -1,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "residual_bound_pp": 6
    },
    {
      "n": 32,
      "sample_offsets": [
        -3,
        -2,
        -1,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "residual_bound_pp": 6
    },
    {
      "n": 64,
      "sample_offsets": [
        -3,
        -2,
        -1,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "residual_bound_pp": 6
    },
    {
      "n": 128,
      "sample_offsets": [
        -3,
        -2,
        -1,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "residual_bound_pp": 6
    },
    {
      "n": 256,
      "sample_offsets": [
        -3,
        -2,
        -1,
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "residual_bound_pp": 6
    }
  ],
  "caption": "Each point uses 1,000 Bernoulli trials from an independently computed PGM probability; bars are pointwise 95% Clopper-Pearson intervals, shifted by the finite-n probability in the lower strips. All integer offsets from -3 to 7 are sampled. Uniform pure stabilizer states; ideal collective measurement.",
  "csv_sha256": "572c5b5544bfeca9313c5ea6e3525befb74bf0bf9c2817cca131b945d6c9d85f"
}


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/generate_exceptional.py <==
#!/usr/bin/env python3
"""Recompute the independent n=256, c=0 and c=4 records.

Run with Python and mpmath installed. This uses two worker processes, the
unmodified independent frame model, and exact rational matrix construction.
The subsequent eigendecomposition uses 80 guard digits above log10(trace).
No reference curve or target-spectrum implementation is imported.
"""
from concurrent.futures import ProcessPoolExecutor, as_completed
from fractions import Fraction
from pathlib import Path
import json
import sys
import time

ROOT = Path(__file__).resolve().parent
sys.path.insert(0, str(ROOT / 'model'))
import independent_code_frame as frame
import mpmath as mp

OUT = ROOT / 'data/additional_n256_exceptional.json'


def calculate(k):
    start = time.perf_counter()
    print(f'k={k}: constructing exact independent frame', flush=True)
    classes, _, entries, scales2 = frame.exact_frame_data(256, k)
    trace = sum((entries[i][i]*scales2[i] for i in range(len(classes))), Fraction(0))
    with mp.workdps(80):
        dps = max(80, int(mp.ceil(mp.log10(frame.as_mp(trace)))) + 80)
    print(f'k={k}: exact matrix built, dimension={len(classes)}, dps={dps}, seconds={time.perf_counter()-start:.2f}', flush=True)
    rec = frame.pgm_success(256, k, dps)
    rec['total_elapsed_seconds_including_exact_build'] = time.perf_counter()-start
    print(f'k={k}: finished, success={rec["success"]}, seconds={time.perf_counter()-start:.2f}', flush=True)
    return rec


if __name__ == '__main__':
    OUT.parent.mkdir(parents=True, exist_ok=True)
    rows = []
    with ProcessPoolExecutor(max_workers=2) as pool:
        futures = [pool.submit(calculate, k) for k in (256, 260)]
        for future in as_completed(futures):
            rows.append(future.result())
            rows.sort(key=lambda r: r['copies_k'])
            OUT.write_text(json.dumps(rows, indent=2)+'\n')
            print('checkpoint: '+str(OUT), flush=True)


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/generate_unit_additional.py <==
#!/usr/bin/env python3
"""Compute missing unit-offset probabilities using the independent frame only."""
from pathlib import Path
import json
import math
import sys

BASE = Path(__file__).resolve().parent
sys.path.insert(0, str(BASE / 'model'))
from independent_code_frame import exact_frame_data, pgm_success

OUTPUT = BASE / 'data' / 'additional_unit_offsets.json'


def choose_precision(n, k):
    classes, counts, entries, scales = exact_frame_data(n, k)
    trace = sum(entries[i][i] * scales[i] for i in range(len(classes)))
    log_trace = math.log10(trace.numerator) - math.log10(trace.denominator)
    return max(100, math.ceil(log_trace) + 80)


def main():
    rows = json.loads(OUTPUT.read_text()) if OUTPUT.exists() else []
    completed = {(r['n'], r['offset_c']) for r in rows}
    for n, offsets in [(12, [-2, 0, 2, 4, 6]),
                       (24, [-2, 0, 2, 4, 6]),
                       (256, [-2, 2, 6])]:
        for c in offsets:
            if (n, c) in completed:
                continue
            k = n + c
            print(f'Start n={n}, c={c}', flush=True)
            dps = choose_precision(n, k)
            print(f'Precision={dps}', flush=True)
            row = pgm_success(n, k, dps=dps)
            rows.append(row)
            OUTPUT.write_text(json.dumps(rows, indent=2) + '\n')
            print(f'Completed n={n}, c={c}, P={row["success"]}, seconds={row["elapsed_seconds"]:.3f}', flush=True)


if __name__ == '__main__':
    main()


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/model/independent_code_frame.py <==
#!/usr/bin/env python3
"""Independent full-ensemble PGM from affine-support and binary-code orbits.

This module contains no finite-spectrum formula, target multiplicity, or
limiting-curve expression.  It builds an exact symmetry restriction of the
stabilizer frame from affine supports, counts binary codes, and diagonalizes
that small matrix with arbitrary precision.
"""
from __future__ import annotations
import argparse
import json
import math
import time
from fractions import Fraction
from functools import lru_cache
from pathlib import Path
import mpmath as mp


def pow2(e):
    return Fraction(2**e) if e >= 0 else Fraction(1, 2**(-e))


@lru_cache(None)
def gaussian_binomial(n, r):
    if r < 0 or n < 0 or r > n:
        return 0
    r = min(r, n-r)
    numerator = math.prod(2**(n-j)-1 for j in range(r))
    denominator = math.prod(2**(r-j)-1 for j in range(r))
    value, remainder = divmod(numerator, denominator)
    assert remainder == 0
    return value


@lru_cache(None)
def injection_count(n, r):
    return math.prod(2**n-2**j for j in range(r)) if r <= n else 0


@lru_cache(None)
def gl_order(r):
    return injection_count(r, r)


def gaussian_real(k):
    """Exact real part of (1+i)^k, using integer Gaussian arithmetic."""
    a, b = 1, 0
    for _ in range(k):
        a, b = a-b, a+b
    return a


def code_counts(k):
    """Count all doubly-even binary length-k codes, grouped by rank and 1."""
    assert k >= 1
    result = {(0, 0): 1}
    singular_radical = k % 4 == 0
    for r in range(k):
        current = result.get((r, 0), 0)
        if not current:
            break
        orthogonal_singular = pow2(k-r-2) + Fraction(gaussian_real(k), 2)
        extension_vectors = orthogonal_singular - 2**r
        extensions = extension_vectors / 2**r
        if singular_radical:
            one_count = Fraction(current, 2**r)
            assert one_count.denominator == 1
            if one_count:
                result[(r+1, 1)] = int(one_count)
            extensions -= 1  # The unique extension C + <1>.
        next_count = current * extensions / (2**(r+1)-1)
        assert next_count.denominator == 1 and next_count >= 0
        if next_count:
            result[(r+1, 0)] = int(next_count)
    return dict(sorted(result.items()))


def enumerate_code_counts(k):
    """Literal enumeration for checking the code-count recurrence at small k."""
    singular = [v for v in range(2**k) if v.bit_count() % 4 == 0]
    levels = {frozenset([0])}
    result = {}
    r = 0
    while levels:
        for code in levels:
            key = (r, int((2**k-1) in code))
            result[key] = result.get(key, 0) + 1
        next_level = set()
        for code in levels:
            for v in singular:
                if v in code or any((v & c).bit_count() % 2 for c in code):
                    continue
                next_level.add(code | frozenset(v ^ c for c in code))
        levels = next_level
        r += 1
    return dict(sorted(result.items()))


def support_weight(n, k, affine_dimension):
    """Frame entry after the diagonal-character selection rule is satisfied."""
    if affine_dimension < 0 or affine_dimension > n:
        return Fraction(0)
    return sum((gaussian_binomial(n-affine_dimension, m-affine_dimension)
                * pow2(m*(m+3)//2-m*k)
                for m in range(affine_dimension, n+1)), Fraction(0))


def subdirect_counts(r, s, h, both_contain_one):
    """Subdirect row spaces of C+D, and those containing (1,1)."""
    gl = gl_order(h)
    total = gaussian_binomial(r, h) * gaussian_binomial(s, h) * gl
    containing = 0
    if both_contain_one:
        if h == 0:
            containing = 1
        else:
            zero_left, zero_right = gaussian_binomial(r-1, h), gaussian_binomial(s-1, h)
            nonzero_left = gaussian_binomial(r, h)-zero_left
            nonzero_right = gaussian_binomial(s, h)-zero_right
            containing = zero_left * zero_right * gl
            quotient, remainder = divmod(nonzero_left * nonzero_right * gl, 2**h-1)
            assert remainder == 0
            containing += quotient
    assert 0 <= containing <= total
    return total, containing


def as_mp(value):
    if isinstance(value, Fraction):
        return mp.mpf(value.numerator)/value.denominator
    return mp.mpf(value)


@lru_cache(maxsize=4)
def exact_frame_data(n, k):
    """Return exact entry numerators and the diagonal normalization factors."""
    counts = {key: value for key, value in code_counts(k).items() if key[0] <= n}
    classes = list(counts)
    # Every support weight is dyadic. A shared denominator keeps the inner
    # matrix loop entirely in integer arithmetic and avoids repeated GCDs.
    exponents = [m*(m+3)//2-m*k for m in range(n+1)]
    denominator_exponent = max(0, -min(exponents))
    common_denominator = 1 << denominator_exponent
    weights = [sum(gaussian_binomial(n-a,m-a)
                   << (exponents[m]+denominator_exponent)
                   for m in range(a,n+1)) for a in range(n+1)]
    injections = [injection_count(n, r) for r in range(n+1)]
    entries = [[Fraction(0) for _ in classes] for _ in classes]
    for i, (r, u) in enumerate(classes):
        for j in range(i+1):
            s, v = classes[j]
            value = 0
            for h in range(min(r, s)+1):
                t = r+s-h
                if t > n:
                    continue
                total, containing = subdirect_counts(r, s, h, bool(u and v))
                value += injections[t] * ((total-containing)*weights[t]
                                          + (containing*weights[t-1] if containing else 0))
            entries[i][j] = entries[j][i] = Fraction(value, common_denominator)
    scales_squared = [Fraction(counts[key], injections[key[0]]) for key in classes]
    return classes, counts, entries, scales_squared


def pgm_success(n, k, dps=80, return_matrix=False):
    started = time.perf_counter()
    classes, counts, entries, scales_squared = exact_frame_data(n, k)
    with mp.workdps(dps):
        scales = [mp.sqrt(as_mp(x)) for x in scales_squared]
        matrix = mp.matrix([[as_mp(value)*scales[i]*scales[j]
                             for j, value in enumerate(row)] for i, row in enumerate(entries)])
        values, vectors = mp.eigsy(matrix)
        # The seed belongs to the support of the positive frame by definition.
        # Tiny signed eigenvalues may only occur from finite precision.
        cutoff = max(abs(v) for v in values) * mp.power(10, -dps+15)
        retained = [i for i, value in enumerate(values) if value > cutoff]
        negative = [value for value in values if value < -cutoff]
        if negative:
            raise ArithmeticError('Insufficient precision or indefinite frame: '+str(negative[0]))
        seed_projection = sum(vectors[0, i]**2 for i in retained)
        inverse_seed = sum(vectors[0, i]**2/mp.sqrt(values[i]) for i in retained)
        success = inverse_seed**2
        residual = max(abs(x) for x in (matrix*vectors-vectors*mp.diag(values)))
        record = {'n':n, 'copies_k':k, 'offset_c':k-n,
                  'matrix_dimension':len(classes), 'code_classes':[[r,u,counts[r,u]] for r,u in classes],
                  'dps':dps, 'success':mp.nstr(success, min(dps-15, 70)),
                  'seed_projection_error':mp.nstr(abs(seed_projection-1), 8),
                  'eigen_residual_relative':mp.nstr(residual/max(abs(x) for x in matrix), 8),
                  'minimum_positive_eigenvalue':mp.nstr(min(values[i] for i in retained), 12),
                  'maximum_eigenvalue':mp.nstr(max(values), 12),
                  'numerical_rank':len(retained), 'elapsed_seconds':time.perf_counter()-started}
        if abs(seed_projection-1) > mp.power(10, -min(dps//3, 20)):
            raise ArithmeticError('Seed projection failed; raise precision')
        if return_matrix:
            return record, matrix.copy()
        return record


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--n', type=int, nargs='+', default=[4, 6, 8, 10, 16, 24, 32])
    parser.add_argument('--offsets', type=int, nargs='+', default=[0])
    parser.add_argument('--dps', type=int, default=100)
    parser.add_argument('--output', type=Path, required=True)
    parser.add_argument('--verify-counts', action='store_true')
    args = parser.parse_args()
    if args.verify_counts:
        for k in range(1, 9):
            assert code_counts(k) == enumerate_code_counts(k), (k, code_counts(k), enumerate_code_counts(k))
            print('code enumeration passed k='+str(k), flush=True)
    rows = []
    for n in args.n:
        for c in args.offsets:
            if n+c < 1:
                continue
            rec = pgm_success(n, n+c, args.dps)
            rows.append(rec)
            args.output.write_text(json.dumps(rows, indent=2)+'\n')
            print(json.dumps(rec), flush=True)


if __name__ == '__main__':
    main()


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/model/reference_evaluator.py <==
#!/usr/bin/env python3
"""Binary fixed-offset stabilizer-identification curve.

This research implementation evaluates two objects:

1. the finite-(n,t) optimal success probability obtained from the closed
   ordinary/exceptional spectrum of the uniform stabilizer moment; and
2. the fixed-offset limit t=n+c, written as a positive, super-exponentially
   convergent series.

The finite formulas have been checked against direct Gram matrices for n<=3,
against complete stochastic-Lagrangian semigroup spectra for t<=8, and against
the independently constructed defect Hecke matrices (including the exact first
moment) for t=9,10,11,12.  Until the accompanying representation-theoretic lemma
is incorporated into the paper, the limiting curve should be labelled
"derived/conjectural", rather than quoted as an already published theorem.

All finite spectral weights and eigenvalues are exact Python integers/Fractions.
Decimal arithmetic enters only when square roots are taken.
"""

from __future__ import annotations

import argparse
import csv
import math
from decimal import Decimal, localcontext
from fractions import Fraction
from pathlib import Path


def _product(values) -> int:
    return math.prod(values)


def orthogonal_order(dimension: int, sign: int) -> int:
    """Return |O^sign(dimension,2)| for nondegenerate even dimension."""

    if dimension < 0 or dimension % 2 or sign not in (-1, +1):
        raise ValueError("invalid binary orthogonal-group parameters")
    half = dimension // 2
    if half == 0:
        if sign != +1:
            raise ValueError("only O^+(0,2) exists")
        return 1
    value = 2 * 2 ** (half * (half - 1)) * (2**half - sign)
    for j in range(1, half):
        value *= 2 ** (2 * j) - 1
    return value


def symplectic_order(dimension: int) -> int:
    """Return |Sp(dimension,2)| for nonnegative even dimension."""

    if dimension < 0 or dimension % 2:
        raise ValueError("invalid binary symplectic-group dimension")
    half = dimension // 2
    value = 2 ** (half * half)
    for j in range(1, half + 1):
        value *= 2 ** (2 * j) - 1
    return value


def quadratic_type_sign(t: int) -> int:
    """The orthogonal type carried by the ordinary tower."""

    if t < 1:
        raise ValueError("t must be positive")
    if t % 2:
        # (-1)^((t^2-1)/8), written by residue to avoid large exponents.
        return +1 if t % 8 in (1, 7) else -1
    if t % 4 == 0:
        return +1 if t % 8 == 0 else -1
    raise ValueError("t=2 mod 4 has symplectic, not orthogonal, type")


def ordinary_defects(t: int) -> range:
    """Valid ordinary defect dimensions r for t tensor factors."""

    if t < 1:
        raise ValueError("t must be positive")
    if t % 2:
        witt = (t - 1) // 2
        # Minus type loses the final anisotropic plane.
        count = witt + 1 if quadratic_type_sign(t) == +1 else witt
        return range(count)
    if t % 4 == 2:
        return range(t // 2)
    count = t // 2 if quadratic_type_sign(t) == +1 else t // 2 - 1
    return range(count)


def stochastic_orthogonal_order(t: int) -> int:
    """Order of the binary stochastic orthogonal group O_t(2)."""

    if t % 2:
        return orthogonal_order(t - 1, quadratic_type_sign(t))
    if t % 4 == 2:
        return 2 * symplectic_order(t - 2)
    sign = quadratic_type_sign(t)
    return 2 ** (t - 2) * orthogonal_order(t - 2, sign)


def number_of_stabilizer_states(n: int) -> int:
    """Number of projective pure n-qubit stabilizer states."""

    if n < 1:
        raise ValueError("n must be positive")
    return 2**n * _product(2**j + 1 for j in range(1, n + 1))


def moment_normalization(n: int, t: int) -> int:
    """Gross--Nezami--Walter normalization Z_{n,2,t}."""

    if n < 1 or t < 1:
        raise ValueError("n and t must be positive")
    dimension = 2**n
    return dimension * _product(dimension + 2**j for j in range(t - 1))


def ordinary_multiplicity(t: int, r: int, dimension: int) -> int:
    """Exact multiplicity of the ordinary defect-r spectral sector.

    Here ``dimension=2^n`` is the Hilbert-space dimension and
    ``s=t-2r`` is the nondegenerate quotient dimension.
    """

    if r not in ordinary_defects(t):
        raise ValueError(f"ordinary defect r={r} does not exist for t={t}")
    s = t - 2 * r

    if t % 2:
        half = (s - 1) // 2
        sign = quadratic_type_sign(t)
        if half == 0:
            # This edge occurs only for plus type.
            return dimension
        numerator = dimension
        numerator *= _product(
            dimension * dimension - 4**j for j in range(half - 1)
        )
        numerator *= dimension - sign * 2 ** (half - 1)
        numerator *= dimension + 2 ** (2 * half - 1)
        denominator = orthogonal_order(2 * half, sign)

    elif t % 4 == 2:
        half = s // 2
        numerator = dimension
        numerator *= _product(
            dimension * dimension - 4**j for j in range(half - 1)
        )
        numerator *= dimension + 2 ** (2 * half - 2)
        denominator = 2 * symplectic_order(2 * half - 2)

    else:
        half = s // 2
        sign = quadratic_type_sign(t)
        numerator = _product(
            dimension * dimension - 4**j for j in range(half - 1)
        )
        numerator *= dimension - sign * 2 ** (half - 1)
        numerator *= dimension + 2 ** (2 * half - 2)
        denominator = (
            2 ** (2 * half - 2) * orthogonal_order(2 * half - 2, sign)
        )

    quotient, remainder = divmod(numerator, denominator)
    if remainder:
        raise ArithmeticError("closed multiplicity was unexpectedly nonintegral")
    return quotient


def _power_of_two_fraction(exponent: int) -> Fraction:
    if exponent >= 0:
        return Fraction(2**exponent)
    return Fraction(1, 2 ** (-exponent))


def ordinary_eigenvalue_ratio(r: int, c: int) -> Fraction:
    """F_r(2^(3-c)), the ordinary eigenvalue divided by lambda_0."""

    if r < 0:
        raise ValueError("r must be nonnegative")
    value = Fraction(1)
    x = _power_of_two_fraction(3 - c)
    for j in range(r):
        value *= Fraction(2 ** (2 * j), 2 ** (j + 1) - 1)
        value *= x + _power_of_two_fraction(1 - j)
    return value


def ordinary_eigenvalue(n: int, t: int, r: int) -> Fraction:
    """Exact nonzero normalized-Gram eigenvalue in ordinary sector r."""

    if r not in ordinary_defects(t):
        raise ValueError(f"ordinary defect r={r} does not exist for t={t}")
    base = Fraction(
        number_of_stabilizer_states(n) * stochastic_orthogonal_order(t),
        moment_normalization(n, t),
    )
    return base * ordinary_eigenvalue_ratio(r, t - n)


def finite_spectrum(n: int, t: int) -> list[tuple[str, int, Fraction]]:
    """Return (label,multiplicity,eigenvalue) for every positive sector."""

    dimension = 2**n
    spectrum: list[tuple[str, int, Fraction]] = []
    for r in ordinary_defects(t):
        spectrum.append(
            (
                f"ordinary:{r}",
                ordinary_multiplicity(t, r, dimension),
                ordinary_eigenvalue(n, t, r),
            )
        )

    if t % 4 == 0:
        # Shortening a defect containing the all-ones vector gives the
        # ordinary tower at t-1.  Its multiplicity drops by dimension, while
        # its normalized-Gram eigenvalue is unchanged.
        for r in ordinary_defects(t - 1):
            parent = ordinary_multiplicity(t - 1, r, dimension)
            multiplicity, remainder = divmod(parent, dimension)
            if remainder:
                raise ArithmeticError("exceptional shortening was nonintegral")
            spectrum.append(
                (
                    f"exceptional:{r + 1}",
                    multiplicity,
                    ordinary_eigenvalue(n, t - 1, r),
                )
            )

    # The first moment of the normalized Gram spectrum must be exactly one:
    # sum_i m_i lambda_i = N.
    state_count = number_of_stabilizer_states(n)
    first_moment = sum(Fraction(multiplicity) * eigenvalue for _, multiplicity, eigenvalue in spectrum)
    if first_moment != state_count:
        raise ArithmeticError(
            f"spectral first-moment failure at n={n}, t={t}: "
            f"{first_moment-state_count}"
        )
    return spectrum


def finite_success(n: int, t: int, precision: int = 80) -> Decimal:
    """Exact finite optimal success, rounded only at the square roots."""

    state_count = number_of_stabilizer_states(n)
    with localcontext() as context:
        context.prec = precision
        amplitude = Decimal(0)
        for _, multiplicity, eigenvalue in finite_spectrum(n, t):
            root = context.sqrt(
                Decimal(eigenvalue.numerator) / Decimal(eigenvalue.denominator)
            )
            amplitude += Decimal(multiplicity) * root / Decimal(state_count)
        return +(amplitude * amplitude)


def _decimal_power_two(exponent: int) -> Decimal:
    if exponent >= 0:
        return Decimal(2) ** exponent
    return Decimal(1) / (Decimal(2) ** (-exponent))


def euler_products(precision: int) -> tuple[Decimal, Decimal, int]:
    """Return A=prod(1+2^-j), Q=prod(1-4^-j), and the cutoff used."""

    cutoff = max(80, 4 * precision)
    with localcontext() as context:
        context.prec = precision + 12
        a_product = Decimal(1)
        q_product = Decimal(1)
        for j in range(1, cutoff + 1):
            a_product *= Decimal(1) + _decimal_power_two(-j)
            q_product *= Decimal(1) - _decimal_power_two(-2 * j)
        return +a_product, +q_product, cutoff


def limiting_base_eigenvalue(c: int, q_product: Decimal) -> Decimal:
    """Closed fixed-offset limit of the defect-zero Gram eigenvalue."""

    # A cancels from A/prod_{j=2-c}^infinity(1+2^-j), leaving a finite
    # product.  C_2=2Q exactly.
    finite_ratio = Decimal(1)
    if c <= 1:
        for j in range(1, 2 - c):
            finite_ratio *= Decimal(1) + _decimal_power_two(-j)
    else:
        for j in range(2 - c, 1):
            finite_ratio /= Decimal(1) + _decimal_power_two(-j)
    exponent = ((c - 1) * (c - 2)) // 2 + 1
    return _decimal_power_two(exponent) * q_product * finite_ratio


def limiting_spectrum(
    c: int,
    precision: int = 80,
    r_max: int = 80,
) -> tuple[list[tuple[int, Decimal, Decimal]], Decimal, Decimal]:
    """Return (r,w_r,lambda_r), total weight, and first moment."""

    if r_max < 0:
        raise ValueError("r_max must be nonnegative")
    with localcontext() as context:
        context.prec = precision
        a_product, q_product, _ = euler_products(precision)
        base = limiting_base_eigenvalue(c, q_product)
        x = _decimal_power_two(3 - c)
        eigenvalue = base
        rows: list[tuple[int, Decimal, Decimal]] = []
        for r in range(r_max + 1):
            u = 2 * r - c
            exponent = (u * u + 3 * u + 4) // 2
            weight = _decimal_power_two(-exponent)
            weight *= Decimal(1) + _decimal_power_two(-u - 2)
            weight /= a_product * q_product
            rows.append((r, +weight, +eigenvalue))
            ratio = _decimal_power_two(2 * r)
            ratio *= x + _decimal_power_two(1 - r)
            ratio /= Decimal(2 ** (r + 1) - 1)
            eigenvalue *= ratio

        mass = sum((weight for _, weight, _ in rows), Decimal(0))
        first_moment = sum(
            (weight * eigenvalue for _, weight, eigenvalue in rows), Decimal(0)
        )
        return rows, +mass, +first_moment


def limiting_success(c: int, precision: int = 80, r_max: int = 80) -> Decimal:
    """Evaluate the fixed-offset series (positive and super-exponential)."""

    with localcontext() as context:
        context.prec = precision
        rows, _, first_moment = limiting_spectrum(c, precision, r_max)
        tolerance = Decimal(10) ** (-(precision - 8))
        if abs(first_moment - Decimal(1)) > tolerance:
            raise ArithmeticError(
                f"r_max={r_max} is too small at c={c}; first moment={first_moment}"
            )
        amplitude = sum(
            (weight * context.sqrt(eigenvalue) for _, weight, eigenvalue in rows),
            Decimal(0),
        )
        return +(amplitude * amplitude)


def limiting_success_adaptive(
    c: int,
    precision: int = 50,
    max_terms: int = 200,
) -> tuple[Decimal, int]:
    """Evaluate the limit with a certified positive-series tail bound.

    Returns ``(success, terms_used)``.  Near the transition, ordinary
    double-precision accuracy requires only about five to nine terms.
    """

    with localcontext() as context:
        context.prec = precision + 10
        a_product, q_product, _ = euler_products(precision + 10)
        eigenvalue = limiting_base_eigenvalue(c, q_product)
        x = _decimal_power_two(3 - c)
        amplitude = Decimal(0)
        amplitude_tolerance = Decimal(10) ** (-(precision - 5))
        sqrt_three = context.sqrt(Decimal(3))

        for r in range(max_terms):
            u = 2 * r - c
            exponent = (u * u + 3 * u + 4) // 2
            weight = _decimal_power_two(-exponent)
            weight *= Decimal(1) + _decimal_power_two(-u - 2)
            weight /= a_product * q_product
            amplitude += weight * context.sqrt(eigenvalue)

            eigenvalue_ratio = _decimal_power_two(2 * r)
            eigenvalue_ratio *= x + _decimal_power_two(1 - r)
            eigenvalue_ratio /= Decimal(2 ** (r + 1) - 1)
            next_eigenvalue = eigenvalue * eigenvalue_ratio

            next_r = r + 1
            next_u = 2 * next_r - c
            next_exponent = (next_u * next_u + 3 * next_u + 4) // 2
            next_weight = _decimal_power_two(-next_exponent)
            next_weight *= Decimal(1) + _decimal_power_two(-next_u - 2)
            next_weight /= a_product * q_product
            next_term = next_weight * context.sqrt(next_eigenvalue)

            if next_r >= max(0, c - 3):
                q_bound = sqrt_three * _decimal_power_two(
                    (-7 * next_r + 3 * c - 7) // 2
                )
                # The exponent can be half-integral.  Supply the missing
                # sqrt(2) when its numerator is odd.
                numerator = -7 * next_r + 3 * c - 7
                if numerator % 2:
                    q_bound = sqrt_three * context.sqrt(
                        _decimal_power_two(numerator)
                    )
                if q_bound < 1 and next_term / (1 - q_bound) < amplitude_tolerance:
                    return +(amplitude * amplitude), next_r

            eigenvalue = next_eigenvalue

    raise ArithmeticError("adaptive series did not meet tolerance")


def collision_lower_limit(c: int, precision: int = 80) -> Decimal:
    """Rigorous limiting collision lower bound prod_{j=c-1}^inf(1+2^-j)^-1."""

    cutoff = max(80, 4 * precision)
    with localcontext() as context:
        context.prec = precision
        denominator = Decimal(1)
        for j in range(c - 1, cutoff + 1):
            denominator *= Decimal(1) + _decimal_power_two(-j)
        return +(Decimal(1) / denominator)


def self_check(precision: int = 60) -> None:
    """Run exact moment checks and selected independent success benchmarks."""

    # Calling finite_spectrum triggers an exact first-moment identity.
    for t in range(1, 13):
        for n in {max(1, t - 3), t, t + 2}:
            finite_spectrum(n, t)

    benchmarks = {
        (4, 4): Decimal("0.103566149246961258"),
        (5, 5): Decimal("0.145614623794954700"),
        (6, 6): Decimal("0.175714584207472454"),
        (7, 7): Decimal("0.191044155396708364"),
        (8, 8): Decimal("0.190270614977750"),
        (7, 8): Decimal("0.463205871296399"),
        (9, 8): Decimal("0.044124583926936"),
    }
    threshold = Decimal("2e-15")
    for (n, t), expected in benchmarks.items():
        observed = finite_success(n, t, precision)
        if abs(observed - expected) > threshold:
            raise AssertionError((n, t, observed, expected))

    for c in range(-8, 13):
        limiting_success(c, precision, 80)


def write_curve(
    output: Path,
    c_min: int,
    c_max: int,
    finite_t: list[int],
    precision: int,
    r_max: int,
) -> None:
    output.parent.mkdir(parents=True, exist_ok=True)
    fieldnames = [
        "p",
        "offset_c",
        "collision_lower_limit",
        "stabilizer_limit_derived",
    ]
    fieldnames += [f"finite_t{t}" for t in finite_t]
    with output.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        for c in range(c_min, c_max + 1):
            row: dict[str, object] = {
                "p": 2,
                "offset_c": c,
                "collision_lower_limit": format(
                    collision_lower_limit(c, precision), ".30g"
                ),
                "stabilizer_limit_derived": format(
                    limiting_success(c, precision, r_max), ".30g"
                ),
            }
            for t in finite_t:
                n = t - c
                row[f"finite_t{t}"] = (
                    format(finite_success(n, t, precision), ".30g") if n >= 1 else ""
                )
            writer.writerow(row)
            print(
                f"c={c:+3d}  P_limit={row['stabilizer_limit_derived']}  "
                f"L={row['collision_lower_limit']}"
            )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--c-min", type=int, default=-8)
    parser.add_argument("--c-max", type=int, default=12)
    parser.add_argument("--finite-t", type=int, nargs="+", default=[8, 12, 20, 40])
    parser.add_argument("--precision", type=int, default=80)
    parser.add_argument("--r-max", type=int, default=80)
    parser.add_argument(
        "--output", type=Path, default=Path("fixed_offset_curve_p2.csv")
    )
    parser.add_argument("--skip-self-check", action="store_true")
    args = parser.parse_args()

    if not args.skip_self_check:
        self_check(min(args.precision, 60))
        print("all exact-moment and benchmark checks passed")
    write_curve(
        args.output,
        args.c_min,
        args.c_max,
        args.finite_t,
        args.precision,
        args.r_max,
    )


if __name__ == "__main__":
    main()


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/pdf_preflight.json <==
{
  "pages": 1,
  "pdf_inches": [
    7.16,
    8.350000000000001
  ],
  "fonts": [
    {
      "name": "/CNAJXZ+TimesNewRomanPSMT",
      "embedded": true
    },
    {
      "name": "/CZRBLR+STIXGeneral-Regular",
      "embedded": true
    },
    {
      "name": "/FTXWZA+STIXGeneral-Italic",
      "embedded": true
    },
    {
      "name": "/GYKUUQ+STIXSizeTwoSym-Regular",
      "embedded": true
    }
  ],
  "composite_panels": 9,
  "axes_per_panel": 2,
  "data_points": 99,
  "offset_step": 1,
  "residual_range_pp": [
    -6,
    6
  ],
  "original_research_files_unchanged": 39,
  "pdf_sha256": "2f0ebd4a98626b6216f1d645a9be2fcd19d756447da9015c6a98b6d551520fe7",
  "rendered_pdf_visual_check": "Passed; all integer offsets and residual intervals visible."
}


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/plot_unit_offset.py <==
#!/usr/bin/env python3
"""Nine composite panels: success curves above and signed deviations below."""
from pathlib import Path
import csv
import hashlib
import json
import math
import string
import textwrap
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter

ROOT=Path(__file__).resolve().parent
NS=[4,8,12,16,24,32,64,128,256]
OFFSETS=list(range(-3,8))
BLUE='#145A86'
RUST='#A04428'


def read_csv(name):
    with (ROOT/'data'/name).open() as f:return list(csv.DictReader(f))


def main():
    samples=read_csv('monte_carlo_samples.csv');theory=read_csv('theory_curves.csv')
    statistics={r['n']:r for r in json.loads((ROOT/'data/panel_statistics.json').read_text())}
    summary=json.loads((ROOT/'data/sampling_summary.json').read_text())
    bound=max(max(abs(float(r['deviation_ci95_lower_pp'])),abs(float(r['deviation_ci95_upper_pp']))) for r in samples)
    residual_bound=max(4,2*math.ceil(bound/2))
    plt.rcParams.update({'font.family':'serif','font.serif':['Times New Roman','DejaVu Serif'],
        'mathtext.fontset':'stix','font.size':9,'axes.titlesize':10,'axes.labelsize':9,
        'xtick.labelsize':9,'ytick.labelsize':9,'legend.fontsize':9,
        'axes.linewidth':.65,'xtick.major.width':.6,'ytick.major.width':.6,
        'xtick.major.size':2.5,'ytick.major.size':2.5,'pdf.fonttype':42,'ps.fonttype':42,
        'svg.fonttype':'path','figure.facecolor':'white','savefig.facecolor':'white'})
    fig=plt.figure(figsize=(7.16,8.35))
    outer=fig.add_gridspec(3,3,left=.088,right=.985,bottom=.18,top=.93,wspace=.22,hspace=.34)
    legends=None;layout_records=[]
    for index,n in enumerate(NS):
        row,col=divmod(index,3)
        inner=outer[row,col].subgridspec(2,1,height_ratios=[3.1,1.4],hspace=.055)
        upper=fig.add_subplot(inner[0]);lower=fig.add_subplot(inner[1],sharex=upper)
        ts=sorted([t for t in theory if int(t['n'])==n],key=lambda t:int(t['offset_c']))
        rs=sorted([r for r in samples if int(r['n'])==n],key=lambda r:int(r['offset_c']))
        c=[int(t['offset_c']) for t in ts]
        limit=upper.plot(c,[float(t['fixed_offset_series']) for t in ts],
                         ls=(0,(4,2.2)),color='.57',lw=1,zorder=1)[0]
        finite=upper.plot(c,[float(t['finite_formula']) for t in ts],color='.1',lw=1.15,zorder=2)[0]
        x=np.array([int(r['offset_c']) for r in rs]);y=np.array([float(r['mc_success']) for r in rs])
        lo=np.array([float(r['ci95_lower']) for r in rs]);hi=np.array([float(r['ci95_upper']) for r in rs])
        monte=upper.errorbar(x,y,yerr=[y-lo,hi-y],fmt='o',ms=3.7,mfc='white',mec=BLUE,
                            mew=.8,ecolor=BLUE,elinewidth=.85,capsize=1.8,capthick=.75,zorder=4)
        upper.set_title(fr'({string.ascii_lowercase[index]})  $n={n}$',loc='left',pad=6)
        upper.text(.965,.08,fr'$k={n-3},{n-2},\ldots,{n+7}$'+'\n'+r'$M=1\,000$ per offset',
                   transform=upper.transAxes,ha='right',va='bottom',fontsize=9,linespacing=1.25,
                   bbox={'facecolor':'white','edgecolor':'none','pad':.8})
        upper.set_ylim(-.04,1.07);upper.set_yticks([0,.5,1])
        upper.yaxis.set_major_formatter(FormatStrFormatter('%.1g'))
        upper.tick_params(labelbottom=False)
        delta=np.array([float(r['deviation_percentage_points']) for r in rs])
        dlo=np.array([float(r['deviation_ci95_lower_pp']) for r in rs]);dhi=np.array([float(r['deviation_ci95_upper_pp']) for r in rs])
        lower.axhline(0,color='.2',lw=.8,zorder=1)
        lower.vlines(x,0,delta,color=RUST,lw=.7,zorder=2)
        lower.errorbar(x,delta,yerr=[delta-dlo,dhi-delta],fmt='o',color=RUST,ecolor=RUST,
                       ms=3.0,mew=.6,elinewidth=.75,capsize=1.5,capthick=.65,zorder=3)
        lower.set_ylim(-residual_bound,residual_bound);lower.set_yticks([-residual_bound,0,residual_bound])
        lower.text(.97,.94,f'RMSE {100*statistics[n]["rmse"]:.2f} pp',transform=lower.transAxes,
                   ha='right',va='top',fontsize=9,color=RUST,
                   bbox={'facecolor':'white','edgecolor':'none','pad':.8})
        for ax in [upper,lower]:
            ax.set_xlim(-3.5,7.5);ax.set_xticks(OFFSETS)
            ax.tick_params(direction='in',top=True,right=True,pad=3)
            ax.grid(axis='y',ls=':',lw=.4,color='.9',zorder=0)
            if col:ax.tick_params(labelleft=False)
        if col==0:
            upper.set_ylabel('Success probability',labelpad=6)
            lower.set_ylabel(r'$\Delta$ (pp)',labelpad=5)
        if legends is None:legends=[finite,limit,monte]
        layout_records.append({'n':n,'sample_offsets':x.tolist(),'residual_bound_pp':residual_bound})
    fig.legend(legends,['Finite-$n$ formula','Fixed-offset series','Monte Carlo (95% CI)'],
               loc='upper center',bbox_to_anchor=(.535,.995),ncol=3,frameon=False,
               handlelength=2,columnspacing=1.6,handletextpad=.6,borderpad=.1)
    fig.text(.53,.135,r'Offset $c=k-n$ (unit spacing)',ha='center',va='center',fontsize=10)
    fig.text(.088,.1,r'Lower strips: $\Delta=100(\widehat{P}-P_{n,n+c})$ in percentage points; zero denotes agreement with finite-$n$ theory.',
             fontsize=9,ha='left',va='top')
    caption=('Each point uses 1,000 Bernoulli trials from an independently computed PGM probability; '
             'bars are pointwise 95% Clopper-Pearson intervals, shifted by the finite-n probability in the lower strips. '
             'All integer offsets from -3 to 7 are sampled. Uniform pure stabilizer states; ideal collective measurement.')
    fig.text(.088,.073,'\n'.join(textwrap.wrap(caption,width=111)),ha='left',va='top',fontsize=9,linespacing=1.25)
    fig.canvas.draw();renderer=fig.canvas.get_renderer();bounds=fig.bbox
    for t in fig.findobj(matplotlib.text.Text):
        if t.get_visible() and t.get_text():
            box=t.get_window_extent(renderer)
            if box.width and box.height:
                assert box.x0>=-.5 and box.y0>=-.5 and box.x1<=bounds.width+.5 and box.y1<=bounds.height+.5,('Text outside page',t.get_text())
    filename=ROOT/'TIT_unit_offset_with_deviations.pdf'
    fig.savefig(filename,metadata={'Title':'Unit-offset stabilizer identification with signed Monte Carlo deviations',
                                  'Author':'','Creator':'Reproducible independent-frame Monte Carlo visualization'})
    fig.savefig(ROOT/'TIT_unit_offset_with_deviations.png',dpi=450)
    plt.close(fig)
    manifest={'layout':[3,3],'composite_panels':9,'axes_per_panel':2,'pdf_inches':[7.16,8.35],
              'n_values':NS,'minimum_base_font_pt':9,'offset_step':1,'residual_units':'percentage points',
              'residual_definition':'100*(Monte Carlo frequency - finite-n probability)',
              'common_residual_ylim':[-residual_bound,residual_bound],
              'sample_points':len(samples),'missing_points':summary['missing_points'],
              'panels':layout_records,'caption':caption,
              'csv_sha256':hashlib.sha256((ROOT/'data/monte_carlo_samples.csv').read_bytes()).hexdigest()}
    (ROOT/'figure_manifest.json').write_text(json.dumps(manifest,indent=2)+'\n')
    print(filename)


if __name__=='__main__':main()


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/prepare_samples.py <==
#!/usr/bin/env python3
"""Simulate success/failure observations using independent frame probabilities.

The target spectrum is a comparator, never the Monte Carlo probability source.
All seeds are fixed before viewing the observations; no sample is discarded.
"""
from pathlib import Path
from decimal import Decimal, localcontext
import argparse
import csv
import json
import math
import sys
import numpy as np
from scipy.stats import beta

ROOT = Path(__file__).resolve().parent
NS = [4,8,12,16,24,32,64,128,256]
OFFSETS = list(range(-3,8))
M = 1000
SEED = 20260920


def clopper_pearson(successes, trials):
    lower = 0.0 if successes == 0 else float(beta.ppf(.025, successes, trials-successes+1))
    upper = 1.0 if successes == trials else float(beta.ppf(.975, successes+1, trials-successes))
    return lower, upper


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('--allow-partial',action='store_true',help='For layout previews only.')
    args=parser.parse_args()
    indexed={}
    for name in ['prior_independent_results.json','additional_n12_n24.json','additional_n256.json','additional_unit_offsets.json','additional_n256_exceptional.json']:
        p=ROOT/'data'/name
        if not p.exists():
            continue
        for record in json.loads(p.read_text()):
            indexed[record['n'],record['offset_c']]=record
    wanted=[(n,c) for n in NS for c in OFFSETS]
    missing=[key for key in wanted if key not in indexed]
    if missing and not args.allow_partial:
        raise RuntimeError('Independent matrix computations missing: '+str(missing))
    # Monte Carlo has only this path to its probability source.
    samples=[];raw={};selected=[]
    for n,c in wanted:
        if (n,c) not in indexed:
            continue
        r=indexed[n,c];k=n+c
        p=float(Decimal(r['success']))
        assert 0<=p<=1
        rng=np.random.default_rng(np.random.SeedSequence([SEED,n,k]))
        outcomes=(rng.random(M)<p).astype(np.uint8)
        s=int(outcomes.sum());lo,hi=clopper_pearson(s,M)
        assert 0<=lo<=s/M<=hi<=1
        raw[f'n{n}_k{k}']=outcomes
        samples.append({'n':n,'copies_k':k,'offset_c':c,'trials':M,
                        'success_count':s,'mc_success':s/M,
                        'ci95_lower':lo,'ci95_upper':hi,
                        'independent_probability':r['success'],
                        'matrix_dimension':r['matrix_dimension'],'working_dps':r['dps'],
                        'seed_components':f'{SEED};{n};{k}'})
        selected.append(r)
    # Evaluate comparison curves only after all random outcomes are generated.
    sys.path.insert(0,str(ROOT/'model'))
    import reference_evaluator as reference
    curves=[]
    limits={c:str(reference.limiting_success(c,precision=90,r_max=100)) for c in range(-3,8)}
    for n in NS:
        for c in range(-3,8):
            curves.append({'n':n,'offset_c':c,'copies_k':n+c,
                           'finite_formula':str(reference.finite_success(n,n+c,precision=90)),
                           'fixed_offset_series':limits[c]})
    theory={(r['n'],r['offset_c']):r for r in curves}
    stats=[]
    for row in samples:
        t=theory[row['n'],row['offset_c']]
        with localcontext() as ctx:
            ctx.prec=100
            diff=abs(Decimal(row['independent_probability'])-Decimal(t['finite_formula']))
        assert diff<Decimal('1e-60'),row
        row['finite_formula']=t['finite_formula']
        row['fixed_offset_series']=t['fixed_offset_series']
        row['matrix_formula_difference']=str(diff)
        row['deviation_percentage_points']=100*(row['mc_success']-float(t['finite_formula']))
        row['deviation_ci95_lower_pp']=100*(row['ci95_lower']-float(t['finite_formula']))
        row['deviation_ci95_upper_pp']=100*(row['ci95_upper']-float(t['finite_formula']))
        row['ci_contains_independent_probability']=bool(row['ci95_lower']<=float(row['independent_probability'])<=row['ci95_upper'])
    for n in NS:
        rs=[r for r in samples if r['n']==n]
        stats.append({'n':n,'points':len(rs),'trials_per_point':M,'total_trials':len(rs)*M,
                      'copies_k':[r['copies_k'] for r in rs],
                      'maximum_abs_deviation_pp':max(abs(r['deviation_percentage_points']) for r in rs),
                      'rmse':math.sqrt(sum((r['mc_success']-float(r['independent_probability']))**2 for r in rs)/len(rs)),
                      'intervals_covering_probability':sum(r['ci_contains_independent_probability'] for r in rs)})
    for filename,rows in [('monte_carlo_samples.csv',samples),('theory_curves.csv',curves)]:
        with (ROOT/'data'/filename).open('w',newline='') as f:
            w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)
    previous=np.load(ROOT/'data/previous_simulated_trials.npz')
    assert all(key in raw and np.array_equal(previous[key],raw[key]) for key in previous.files), 'Existing trial outcomes changed'
    np.savez_compressed(ROOT/'data/simulated_trials.npz',**raw)
    (ROOT/'data/panel_statistics.json').write_text(json.dumps(stats,indent=2)+'\n')
    (ROOT/'data/selected_independent_results.json').write_text(json.dumps(selected,indent=2)+'\n')
    summary={'n_values':NS,'sample_offsets':OFFSETS,'trials_per_point':M,
             'points':len(samples),'total_trials':len(samples)*M,'missing_points':missing,
             'previous_points_preserved':len(previous.files),'offset_step':1,
             'residual_definition':'100*(Monte Carlo frequency - finite-n probability), in percentage points',
             'interval_method':'Two-sided equal-tailed 95% Clopper-Pearson, pointwise',
             'base_seed':SEED,'rng':'NumPy default_rng / PCG64; SeedSequence([base_seed,n,k])',
             'numpy_version':np.__version__,
             'probability_source':'Independent full-ensemble PGM frame calculation',
             'outcome':'Binary success/failure, the exact success marginal of the ideal collective PGM',
             'selection_policy':'First and only run of each fixed seed; no samples rejected',
             'maximum_formula_difference':str(max(Decimal(r['matrix_formula_difference']) for r in samples))}
    (ROOT/'data/sampling_summary.json').write_text(json.dumps(summary,indent=2)+'\n')
    print(json.dumps(summary,indent=2))


if __name__=='__main__':main()


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/previous_version_manifest.json <==
[
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/reviewer_notes.json",
    "sha256": "7a6c2b64c38c36254ed26aca4aa776883c530e2370bb62af621c9e8e342c504b",
    "mtime_ns": 1789904622103771019
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/source_manifest.json",
    "sha256": "181f9b17411ff4ebedc80ba65f1cad2ecf2d7446c77ea7ae1d5f776a205b3aee",
    "mtime_ns": 1789904415539153760
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/plot_nine_panels.py",
    "sha256": "60a035db2fe0adec90c1e650e155d56e209e7212388d4a45d0faab27f540d896",
    "mtime_ns": 1789904494778459194
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/prepare_samples.py",
    "sha256": "7f597a3d70b584113fdbafc722c5487a5b3595e5d3e75a6b1302235a3ad1e2dd",
    "mtime_ns": 1789904415568331283
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/README.md",
    "sha256": "d26114b814c9b0712e662358bdc38d5d1e48c85954807863508411543226cef3",
    "mtime_ns": 1789904705930904143
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/figure_manifest.json",
    "sha256": "9043f6a91dd4aed9191a8c7fe1ed57eda2ff51b72ce3bd9989739e5445473b02",
    "mtime_ns": 1789904546162782849
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/pdf_preflight.json",
    "sha256": "0de64550e83c0161c4a43583a7d0d633ac2da97ef4d36fac1c3ad57f1ce7af3d",
    "mtime_ns": 1789904706183552937
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/generate_additional.py",
    "sha256": "97a5aeab2c3ca7db32a0af0203b5068cfc55ca1251de0a2dca4e968ca7a195d1",
    "mtime_ns": 1789904245865610762
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/TIT_nine_panel_simulation.png",
    "sha256": "83d0f82af8e4bcf16bd5dbf4e77d68783ebfe33097e370ab8125cba856122bbf",
    "mtime_ns": 1789904546161753549
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/TIT_nine_panel_simulation.pdf",
    "sha256": "6081252c31c4399803100dfb02905cc07a7c9c3b350d151be77f31010554823d",
    "mtime_ns": 1789904545821471185
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/model/independent_code_frame.py",
    "sha256": "52c572c06789ea87122c64af47cc076674858d87b0446a4434dfa69298e4ec6d",
    "mtime_ns": 1789899538092951401
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/model/reference_evaluator.py",
    "sha256": "1edc9bc970d3fd6539a8a78de3908fddcfdbd300a7fdb7eb04809c7289904212",
    "mtime_ns": 1789899581395650550
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/data/additional_n256.json",
    "sha256": "8e3d926768d994f5e57bdbcfb13057b7789aa1246636921ce95308ad91c9c717",
    "mtime_ns": 1789904479284469454
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/data/monte_carlo_samples.csv",
    "sha256": "6be279d6b6efc8bbf9301407519b99f77fa8f9ec187691b510dc009b5ba86d1f",
    "mtime_ns": 1789904515178886233
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/data/theory_curves.csv",
    "sha256": "16e4358a2f5e408540939b3d757232e1b2b79ac3b1dd4fd7df2da3c4a5e60a07",
    "mtime_ns": 1789904515179312195
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/data/prior_independent_results.json",
    "sha256": "84b90485e82af55f72c9d4042dba55821ae3ada3eda15a915297e652a787e8cf",
    "mtime_ns": 1789900081893663977
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/data/additional_n12_n24.json",
    "sha256": "efe27858084360a01efbea9b12a6ab7300d145f636c1282ea0005a16794814b4",
    "mtime_ns": 1789904253071267656
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/data/panel_statistics.json",
    "sha256": "f84e72be3770c9814730b28abb4f8e5a8052ffad0b0f271ec632a3a624380560",
    "mtime_ns": 1789904515184210900
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/data/simulated_trials.npz",
    "sha256": "d25d1bd6d1f56aa3f97d1a19245e7b99302364427be624f9bbcc2452d688b661",
    "mtime_ns": 1789904515184028274
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/data/sampling_summary.json",
    "sha256": "a400f948b9aa87acaffb8536016cc68ef358f5727571fdb53b37c1e15667a86f",
    "mtime_ns": 1789904515233205038
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/data/additional_precision_checks.json",
    "sha256": "a19376cf242577bc8f07530ec531c7f0b6c625d6bb6b1d8493db4b768438bc86",
    "mtime_ns": 1789904276412508373
  },
  {
    "path": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_figure/data/selected_independent_results.json",
    "sha256": "8aa25d049e340b8a9f0ffed0df7e1c02b6dff093db10ebf76e17a442350aa985",
    "mtime_ns": 1789904515232936703
  }
]

==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/reviewer_notes_final.json <==
{
  "status": "pass",
  "review_scope": "Final 99-point statistical outputs; layout script unchanged from reviewed 95-point preview. Final rendered-image verification is assigned separately to root and is outside this statistical review.",
  "n_values": [
    4,
    8,
    12,
    16,
    24,
    32,
    64,
    128,
    256
  ],
  "offsets": [
    -3,
    -2,
    -1,
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7
  ],
  "points": 99,
  "points_per_panel": 11,
  "trials_per_point": 1000,
  "total_trials": 99000,
  "missing_or_duplicate_points": false,
  "previous_outcome_arrays_preserved_bitwise": 54,
  "all_99_rng_arrays_reproduced": true,
  "count_and_frequency_checks": "pass",
  "confidence_interval_check": "SciPy binomtest.proportion_ci(method=exact), independently evaluated",
  "maximum_ci_difference_probability": 4.904965322793942e-13,
  "signed_residual_and_shifted_ci_checks": "pass",
  "maximum_residual_difference_percentage_points": 4.9049653227939416e-11,
  "all_nine_rmse_checks": "pass",
  "actionable_issues": []
}


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/validation_checks.json <==
{
  "status": "pass",
  "n_values": [
    4,
    8,
    12,
    16,
    24,
    32,
    64,
    128,
    256
  ],
  "offsets": [
    -3,
    -2,
    -1,
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7
  ],
  "points": 99,
  "trials": 99000,
  "old_points_preserved_bitwise": 54,
  "new_points": 45,
  "max_independent_ci_error": 4.904965322793942e-13,
  "max_residual_ci_error_pp": 4.9049653227939416e-11,
  "all_nine_rmse_recomputed": true,
  "previous_files_unchanged": 22,
  "all_residual_intervals_within_common_axis_range": true
}


==> anc/critical_curve_supplement/source/TIT_nine_panel_unit_offset/verify_results.py <==
#!/usr/bin/env python3
"""Verify the final integer-offset data and preservation of the previous run."""
from pathlib import Path
import argparse
import csv
import hashlib
import json
import math
import numpy as np
from scipy.stats import binomtest

ROOT=Path(__file__).resolve().parent


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('--check-original-files',action='store_true',
                        help='Also check historical absolute paths; requires the original workstation.')
    args=parser.parse_args()
    rows=list(csv.DictReader((ROOT/'data/monte_carlo_samples.csv').open()))
    ns=[4,8,12,16,24,32,64,128,256]
    expected={(n,c) for n in ns for c in range(-3,8)}
    keys={(int(r['n']),int(r['offset_c'])) for r in rows}
    assert keys==expected and len(rows)==99
    raw=np.load(ROOT/'data/simulated_trials.npz')
    old=np.load(ROOT/'data/previous_simulated_trials.npz')
    assert len(raw.files)==99 and len(old.files)==54
    assert all(np.array_equal(old[k],raw[k]) for k in old.files)
    max_ci_error=0.0;max_residual_error=0.0
    for r in rows:
        n,k=int(r['n']),int(r['copies_k']);M=int(r['trials']);s=int(r['success_count'])
        assert M==1000 and k==n+int(r['offset_c'])
        key=f'n{n}_k{k}'
        assert len(raw[key])==M and int(raw[key].sum())==s
        rng=np.random.default_rng(np.random.SeedSequence([20260920,n,k]))
        expected_raw=(rng.random(M)<float(r['independent_probability'])).astype(np.uint8)
        assert np.array_equal(raw[key],expected_raw)
        exact=binomtest(s,M).proportion_ci(.95,method='exact')
        max_ci_error=max(max_ci_error,abs(exact.low-float(r['ci95_lower'])),abs(exact.high-float(r['ci95_upper'])))
        p=float(r['finite_formula'])
        comparisons=[(100*(s/M-p),float(r['deviation_percentage_points'])),
                     (100*(exact.low-p),float(r['deviation_ci95_lower_pp'])),
                     (100*(exact.high-p),float(r['deviation_ci95_upper_pp']))]
        max_residual_error=max(max_residual_error,*(abs(a-b) for a,b in comparisons))
    assert max_ci_error<1e-10 and max_residual_error<1e-8
    stats=json.loads((ROOT/'data/panel_statistics.json').read_text())
    for stat in stats:
        rs=[r for r in rows if int(r['n'])==stat['n']]
        assert len(rs)==11
        rmse=math.sqrt(sum((float(r['mc_success'])-float(r['independent_probability']))**2 for r in rs)/11)
        assert abs(rmse-stat['rmse'])<1e-14
    plot=json.loads((ROOT/'figure_manifest.json').read_text())
    assert plot['sample_points']==99 and not plot['missing_points']
    assert plot['csv_sha256']==hashlib.sha256((ROOT/'data/monte_carlo_samples.csv').read_bytes()).hexdigest()
    assert all(p['sample_offsets']==list(range(-3,8)) for p in plot['panels'])
    low,high=plot['common_residual_ylim']
    assert all(float(r['deviation_ci95_lower_pp'])>=low and float(r['deviation_ci95_upper_pp'])<=high for r in rows)
    original=json.loads((ROOT/'previous_version_manifest.json').read_text())
    if args.check_original_files:
        for r in original:
            p=Path(r['path'])
            assert hashlib.sha256(p.read_bytes()).hexdigest()==r['sha256']
            assert p.stat().st_mtime_ns==r['mtime_ns']
    result={'status':'pass','n_values':ns,'offsets':list(range(-3,8)),
            'points':99,'trials':99000,'old_points_preserved_bitwise':54,
            'new_points':45,'max_independent_ci_error':max_ci_error,
            'max_residual_ci_error_pp':max_residual_error,
            'all_nine_rmse_recomputed':True,
            'previous_files_unchanged':len(original) if args.check_original_files else None,
            'historical_original_files_checked':args.check_original_files,
            'all_residual_intervals_within_common_axis_range':True}
    (ROOT/'validation_checks.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


if __name__=='__main__':main()


==> anc/critical_curve_supplement/source_provenance.json <==
[
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/README.md",
    "source_mtime_ns": 1789905397325724407,
    "packaged_path": "source/TIT_nine_panel_unit_offset/README.md",
    "source_sha256": "d53cfc53ce61cb39be2ad4938b0ebff5735745a3b63da894e12d4c351d90cf82"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/TIT_unit_offset_with_deviations.pdf",
    "source_mtime_ns": 1789905687797892884,
    "packaged_path": "figures/TIT_unit_offset_with_deviations.pdf",
    "source_sha256": "2f0ebd4a98626b6216f1d645a9be2fcd19d756447da9015c6a98b6d551520fe7"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/TIT_unit_offset_with_deviations.png",
    "source_mtime_ns": 1789905688457468068,
    "packaged_path": "previews/TIT_unit_offset_with_deviations.png",
    "source_sha256": "8acff55831b2f0633f6e14c610da1db34ac3f1f877aa9ee875c59dce13abc332"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/data/additional_n12_n24.json",
    "source_mtime_ns": 1789904253071267656,
    "packaged_path": "source/TIT_nine_panel_unit_offset/data/additional_n12_n24.json",
    "source_sha256": "efe27858084360a01efbea9b12a6ab7300d145f636c1282ea0005a16794814b4"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/data/additional_n256.json",
    "source_mtime_ns": 1789904479284469454,
    "packaged_path": "source/TIT_nine_panel_unit_offset/data/additional_n256.json",
    "source_sha256": "8e3d926768d994f5e57bdbcfb13057b7789aa1246636921ce95308ad91c9c717"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/data/additional_n256_exceptional.json",
    "source_mtime_ns": 1789905627759531734,
    "packaged_path": "source/TIT_nine_panel_unit_offset/data/additional_n256_exceptional.json",
    "source_sha256": "2936f793ed09cc66de46e6c1c378aea987995777d560cd6547f2e08f4a64bac5"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/data/additional_unit_offsets.json",
    "source_mtime_ns": 1789905361129317192,
    "packaged_path": "source/TIT_nine_panel_unit_offset/data/additional_unit_offsets.json",
    "source_sha256": "c5103f327d933f27eca168841cc78a5c5827106ac9b82b6dd7b6705a3542c493"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/data/monte_carlo_samples.csv",
    "source_mtime_ns": 1789905671348031026,
    "packaged_path": "source/TIT_nine_panel_unit_offset/data/monte_carlo_samples.csv",
    "source_sha256": "572c5b5544bfeca9313c5ea6e3525befb74bf0bf9c2817cca131b945d6c9d85f"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/data/panel_statistics.json",
    "source_mtime_ns": 1789905671358636694,
    "packaged_path": "source/TIT_nine_panel_unit_offset/data/panel_statistics.json",
    "source_sha256": "6ddf8a68e343bbb7397da6adb1fc4e18dcff8279924f0200c0291792cd2c46b3"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/data/previous_simulated_trials.npz",
    "source_mtime_ns": 1789904515184028274,
    "packaged_path": "source/TIT_nine_panel_unit_offset/data/previous_simulated_trials.npz",
    "source_sha256": "d25d1bd6d1f56aa3f97d1a19245e7b99302364427be624f9bbcc2452d688b661"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/data/prior_independent_results.json",
    "source_mtime_ns": 1789900081893663977,
    "packaged_path": "source/TIT_nine_panel_unit_offset/data/prior_independent_results.json",
    "source_sha256": "84b90485e82af55f72c9d4042dba55821ae3ada3eda15a915297e652a787e8cf"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/data/sampling_summary.json",
    "source_mtime_ns": 1789905671465776876,
    "packaged_path": "source/TIT_nine_panel_unit_offset/data/sampling_summary.json",
    "source_sha256": "ae49352f5fb95af7692ce26e6d2d220b87c3a664856bbda3e2aeafa585bd3c13"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/data/selected_independent_results.json",
    "source_mtime_ns": 1789905671464892202,
    "packaged_path": "source/TIT_nine_panel_unit_offset/data/selected_independent_results.json",
    "source_sha256": "a68da50b4e81ad89401f62eea60f55652d101fe40cc7f4b56366a73110508fc5"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/data/simulated_trials.npz",
    "source_mtime_ns": 1789905671358357900,
    "packaged_path": "source/TIT_nine_panel_unit_offset/data/simulated_trials.npz",
    "source_sha256": "214ce0043b08a4f13bdcb3686bc61f67181e08a8b768c314cf343667d29fe0ba"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/data/theory_curves.csv",
    "source_mtime_ns": 1789905671348472821,
    "packaged_path": "source/TIT_nine_panel_unit_offset/data/theory_curves.csv",
    "source_sha256": "16e4358a2f5e408540939b3d757232e1b2b79ac3b1dd4fd7df2da3c4a5e60a07"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/figure_manifest.json",
    "source_mtime_ns": 1789905688459054206,
    "packaged_path": "source/TIT_nine_panel_unit_offset/figure_manifest.json",
    "source_sha256": "b5f72da4d0e76ce74a018258ac1500b315b76d5a96e16038204c04a6876eb46f"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/generate_exceptional.py",
    "source_mtime_ns": 1789905316547976989,
    "packaged_path": "source/TIT_nine_panel_unit_offset/generate_exceptional.py",
    "source_sha256": "a347f737a3729d1bbc7c9a0315b18964d74e0b465c858f552b5a27a4f69ee4e7"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/generate_unit_additional.py",
    "source_mtime_ns": 1789904992053787112,
    "packaged_path": "source/TIT_nine_panel_unit_offset/generate_unit_additional.py",
    "source_sha256": "a5da584b3187892c27fa4040367f0b12b59f3a884e4975bfc6633b81b078d680"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/model/independent_code_frame.py",
    "source_mtime_ns": 1789899538092951401,
    "packaged_path": "source/TIT_nine_panel_unit_offset/model/independent_code_frame.py",
    "source_sha256": "52c572c06789ea87122c64af47cc076674858d87b0446a4434dfa69298e4ec6d"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/model/reference_evaluator.py",
    "source_mtime_ns": 1789899581395650550,
    "packaged_path": "source/TIT_nine_panel_unit_offset/model/reference_evaluator.py",
    "source_sha256": "1edc9bc970d3fd6539a8a78de3908fddcfdbd300a7fdb7eb04809c7289904212"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/pdf_preflight.json",
    "source_mtime_ns": 1789905726926437917,
    "packaged_path": "source/TIT_nine_panel_unit_offset/pdf_preflight.json",
    "source_sha256": "f8b3e925e9d4a33551ab0c627809e382a9c66cdf9db40a33b80c7f07be881b21"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/plot_unit_offset.py",
    "source_mtime_ns": 1789905114508037336,
    "packaged_path": "source/TIT_nine_panel_unit_offset/plot_unit_offset.py",
    "source_sha256": "fc6fea1d4e902def1d81c13ae1bc4e1530f7564c200b9979e222f36028e61515"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/prepare_samples.py",
    "source_mtime_ns": 1789905114477154008,
    "packaged_path": "source/TIT_nine_panel_unit_offset/prepare_samples.py",
    "source_sha256": "9a4a48c46eaafe69288ecea3d719254e005d0b3f324b1385ade5ba60595dca06"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/previous_version_manifest.json",
    "source_mtime_ns": 1789904930931053494,
    "packaged_path": "source/TIT_nine_panel_unit_offset/previous_version_manifest.json",
    "source_sha256": "9aa980c275851d025bdad7954e9fb60f3206fb416035766f70ff50cd2400c8a8"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/reviewer_notes_final.json",
    "source_mtime_ns": 1789905738581366402,
    "packaged_path": "source/TIT_nine_panel_unit_offset/reviewer_notes_final.json",
    "source_sha256": "1fe494eb6478c58c0d17829c542289a231fda56a3e890497bb3e9d79e1a1051b"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/validation_checks.json",
    "source_mtime_ns": 1789905706756864916,
    "packaged_path": "source/TIT_nine_panel_unit_offset/validation_checks.json",
    "source_sha256": "5e7c3d5202e91c9692d49419ace2f5473a60b8fd14b60a947abd4790ec3b0640"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_nine_panel_unit_offset/verify_results.py",
    "source_mtime_ns": 1789905546349387513,
    "packaged_path": "source/TIT_nine_panel_unit_offset/verify_results.py",
    "source_sha256": "3264371227655b2b7ff2bc24de638227f120e579abe169e1406ca6e68e42fc5e"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_log_scale_comparison/README.md",
    "source_mtime_ns": 1789906395403907156,
    "packaged_path": "source/TIT_log_scale_comparison/README.md",
    "source_sha256": "2967a8fef6872d962ef7daeb2f8e4b5bbd4b0f6cf39b6a81b1aaa029adb083e5"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_log_scale_comparison/TIT_log_scale_comparison.pdf",
    "source_mtime_ns": 1789906394986217152,
    "packaged_path": "figures/TIT_log_scale_comparison.pdf",
    "source_sha256": "ea47ca0e62dab9bae492ce61c7ee0e4c5f6ef1322a93332c420c0ea578059523"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_log_scale_comparison/TIT_log_scale_comparison.png",
    "source_mtime_ns": 1789906395197087368,
    "packaged_path": "previews/TIT_log_scale_comparison.png",
    "source_sha256": "00e628bbb82accbe28196f91e1867a9c9feccb4277f5599b16c92bf1726d9bd8"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_log_scale_comparison/compare_scales.py",
    "source_mtime_ns": 1789906359720096586,
    "packaged_path": "source/TIT_log_scale_comparison/compare_scales.py",
    "source_sha256": "253bc1d95b6566094caf63a0760fc712e1de455a553b08e6023d670c50bc5320"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_log_scale_comparison/data/log_comparison.csv",
    "source_mtime_ns": 1789906199074215378,
    "packaged_path": "source/TIT_log_scale_comparison/data/log_comparison.csv",
    "source_sha256": "0a71cef1ec517c1039d5e2da8a82932942ad7bb7c10d116000196f02758e2ddf"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_log_scale_comparison/data/precision_checks.json",
    "source_mtime_ns": 1789906202479343487,
    "packaged_path": "source/TIT_log_scale_comparison/data/precision_checks.json",
    "source_sha256": "386606041d0dd5c5fc84a7e79b8032e825deff55a170bcdd798845c6f18f3e99"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_log_scale_comparison/data/source_theory_curves.csv",
    "source_mtime_ns": 1789905671348472821,
    "packaged_path": "source/TIT_log_scale_comparison/data/source_theory_curves.csv",
    "source_sha256": "16e4358a2f5e408540939b3d757232e1b2b79ac3b1dd4fd7df2da3c4a5e60a07"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_log_scale_comparison/pdf_preflight.json",
    "source_mtime_ns": 1789906415499692253,
    "packaged_path": "source/TIT_log_scale_comparison/pdf_preflight.json",
    "source_sha256": "07ae2f3d58307f6c669f5f4ad28dbe7851bd0651d37f82e97474e61330c67f37"
  },
  {
    "source": "/Users/fleedom/Documents/Codex/2026-09-20/bang/outputs/TIT_log_scale_comparison/reference_evaluator.py",
    "source_mtime_ns": 1789899581395650550,
    "packaged_path": "source/TIT_log_scale_comparison/reference_evaluator.py",
    "source_sha256": "1edc9bc970d3fd6539a8a78de3908fddcfdbd300a7fdb7eb04809c7289904212"
  }
]


==> anc/critical_curve_supplement/validation/delivery_validation.json <==
{
  "status": "passed",
  "original_package_checksum_count": 43,
  "original_files_unchanged": true,
  "figures_identical_to_manuscript_zip": true,
  "sampling_points": 99,
  "raw_binary_outcomes": 99000,
  "all_seeded_outcomes_reproduced_bitwise": true,
  "frame_recomputation_this_delivery": {
    "n": [
      4
    ],
    "offsets": [
      -3,
      -2,
      -1,
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7
    ],
    "points": 11,
    "stored_70_digit_probabilities_match": true
  },
  "full_high_n_grid_recomputed_this_delivery": false,
  "new_files": [
    "recompute_frame.py",
    "START_HERE.md",
    "records/trial_outcomes.csv",
    "records/frame_diagnostics.csv",
    "validation/*",
    "delivery_checksums.json"
  ]
}


==> anc/critical_curve_supplement/validation/recompute_frame_checks.json <==
{
  "frame_n4_all_offsets": {
    "exit_code": 0,
    "elapsed_seconds": 0.08257191700977273
  },
  "probability_comparison": {
    "points": 11,
    "max_abs_difference": "0E-73",
    "all_dps": [
      100,
      100,
      100,
      100,
      100,
      100,
      100,
      100,
      100,
      100,
      100
    ]
  },
  "frame_overwrite_rejected": {
    "exit_code": 2,
    "elapsed_seconds": 0.03979666699888185
  },
  "frame_resume_same_precision": {
    "exit_code": 0,
    "elapsed_seconds": 0.036346540990052745
  },
  "frame_low_precision": {
    "exit_code": 0,
    "elapsed_seconds": 0.03687308297958225
  },
  "frame_resume_upgrade": {
    "exit_code": 0,
    "elapsed_seconds": 0.037817625008756295
  },
  "frame_bad_checkpoint_rejected": {
    "exit_code": 2,
    "elapsed_seconds": 0.03552320899325423
  },
  "frame_extra_checkpoint_rejected": {
    "exit_code": 2,
    "elapsed_seconds": 0.035952750011347234
  },
  "frame_invalid_grid_rejected": {
    "exit_code": 2,
    "elapsed_seconds": 0.0358448339975439
  },
  "status": "passed"
}


==> anc/critical_curve_supplement/validation/release_environment.json <==
{
  "date": "2026-09-24",
  "role": "Release regression and figure regeneration; historical experiment environment is environment.json",
  "python": "3.11.15 | packaged by conda-forge | (main, Mar  5 2026, 16:59:26) [Clang 19.1.7 ]",
  "platform": "macOS-26.6.2-arm64-arm-64bit",
  "machine": "arm64",
  "packages": {
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "matplotlib": "3.10.9",
    "mpmath": "1.3.0"
  },
  "mpmath_backend": "python",
  "launcher_mode": "serial",
  "workers": 1,
  "blas_thread_cap": 1,
  "pinned_historical_environment_reinstalled": false
}


==> anc/critical_curve_supplement/validation/release_frame_n4.json <==
[
  {
    "n": 4,
    "copies_k": 1,
    "offset_c": -3,
    "matrix_dimension": 1,
    "code_classes": [
      [
        0,
        0,
        1
      ]
    ],
    "dps": 100,
    "success": "0.0004357298474945533769063180827886710239651416122004357298474945533769063",
    "seed_projection_error": "0.0",
    "eigen_residual_relative": "0.0",
    "minimum_positive_eigenvalue": "2295.0",
    "maximum_eigenvalue": "2295.0",
    "numerical_rank": 1,
    "elapsed_seconds": 0.00011629197979345918,
    "total_elapsed_seconds_including_exact_build": 0.00037091702688485384
  },
  {
    "n": 4,
    "copies_k": 2,
    "offset_c": -2,
    "matrix_dimension": 1,
    "code_classes": [
      [
        0,
        0,
        1
      ]
    ],
    "dps": 100,
    "success": "0.003703703703703703703703703703703703703703703703703703703703703703703704",
    "seed_projection_error": "0.0",
    "eigen_residual_relative": "0.0",
    "minimum_positive_eigenvalue": "270.0",
    "maximum_eigenvalue": "270.0",
    "numerical_rank": 1,
    "elapsed_seconds": 0.0001052080187946558,
    "total_elapsed_seconds_including_exact_build": 0.00021112500689923763
  },
  {
    "n": 4,
    "copies_k": 3,
    "offset_c": -1,
    "matrix_dimension": 1,
    "code_classes": [
      [
        0,
        0,
        1
      ]
    ],
    "dps": 100,
    "success": "0.02222222222222222222222222222222222222222222222222222222222222222222222",
    "seed_projection_error": "0.0",
    "eigen_residual_relative": "0.0",
    "minimum_positive_eigenvalue": "45.0",
    "maximum_eigenvalue": "45.0",
    "numerical_rank": 1,
    "elapsed_seconds": 0.00012950002565048635,
    "total_elapsed_seconds_including_exact_build": 0.0002285410009790212
  },
  {
    "n": 4,
    "copies_k": 4,
    "offset_c": 0,
    "matrix_dimension": 2,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        1,
        1
      ]
    ],
    "dps": 100,
    "success": "0.1035661492469612578899544453178765874186821658670439037958443504654788",
    "seed_projection_error": "0.0",
    "eigen_residual_relative": "0.0",
    "minimum_positive_eigenvalue": "9.0",
    "maximum_eigenvalue": "45.0",
    "numerical_rank": 2,
    "elapsed_seconds": 0.00023495801724493504,
    "total_elapsed_seconds_including_exact_build": 0.00033854201319627464
  },
  {
    "n": 4,
    "copies_k": 5,
    "offset_c": 1,
    "matrix_dimension": 2,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        5
      ]
    ],
    "dps": 100,
    "success": "0.3872052136483281588287983580457519352877538049107778931699786411305876",
    "seed_projection_error": "0.0",
    "eigen_residual_relative": "1.2833543e-101",
    "minimum_positive_eigenvalue": "1.875",
    "maximum_eigenvalue": "11.25",
    "numerical_rank": 2,
    "elapsed_seconds": 0.0002651250106282532,
    "total_elapsed_seconds_including_exact_build": 0.00036100001307204366
  },
  {
    "n": 4,
    "copies_k": 6,
    "offset_c": 2,
    "matrix_dimension": 3,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        15
      ],
      [
        2,
        0,
        15
      ]
    ],
    "dps": 100,
    "success": "0.7135802469135802469135802469135802469135802469135802469135802469135802",
    "seed_projection_error": "7.1436712e-102",
    "eigen_residual_relative": "3.824899e-101",
    "minimum_positive_eigenvalue": "0.703125",
    "maximum_eigenvalue": "11.25",
    "numerical_rank": 3,
    "elapsed_seconds": 0.0007642080017831177,
    "total_elapsed_seconds_including_exact_build": 0.0008895000210031867
  },
  {
    "n": 4,
    "copies_k": 7,
    "offset_c": 3,
    "matrix_dimension": 4,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        35
      ],
      [
        2,
        0,
        105
      ],
      [
        3,
        0,
        30
      ]
    ],
    "dps": 100,
    "success": "0.8824045659782136219324072152535454706812864415619625923575843358696398",
    "seed_projection_error": "2.8574685e-101",
    "eigen_residual_relative": "3.422278e-101",
    "minimum_positive_eigenvalue": "0.41015625",
    "maximum_eigenvalue": "11.25",
    "numerical_rank": 4,
    "elapsed_seconds": 0.0016042909992393106,
    "total_elapsed_seconds_including_exact_build": 0.0017287919763475657
  },
  {
    "n": 4,
    "copies_k": 8,
    "offset_c": 4,
    "matrix_dimension": 8,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        70
      ],
      [
        1,
        1,
        1
      ],
      [
        2,
        0,
        420
      ],
      [
        2,
        1,
        35
      ],
      [
        3,
        0,
        240
      ],
      [
        3,
        1,
        105
      ],
      [
        4,
        1,
        30
      ]
    ],
    "dps": 100,
    "success": "0.9437749266928653762806807757651210757116519012316569020021013578078507",
    "seed_projection_error": "8.5724054e-101",
    "eigen_residual_relative": "3.4765999e-101",
    "minimum_positive_eigenvalue": "0.328125",
    "maximum_eigenvalue": "11.25",
    "numerical_rank": 8,
    "elapsed_seconds": 0.008718291006516665,
    "total_elapsed_seconds_including_exact_build": 0.008909500000299886
  },
  {
    "n": 4,
    "copies_k": 9,
    "offset_c": 5,
    "matrix_dimension": 5,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        135
      ],
      [
        2,
        0,
        1575
      ],
      [
        3,
        0,
        2025
      ],
      [
        4,
        0,
        270
      ]
    ],
    "dps": 100,
    "success": "0.9714673927493053030389785059107866069064876807031698905835143773643437",
    "seed_projection_error": "2.8574685e-101",
    "eigen_residual_relative": "4.5457478e-101",
    "minimum_positive_eigenvalue": "0.3076171875",
    "maximum_eigenvalue": "4.21875",
    "numerical_rank": 5,
    "elapsed_seconds": 0.002581375010777265,
    "total_elapsed_seconds_including_exact_build": 0.002729625004576519
  },
  {
    "n": 4,
    "copies_k": 10,
    "offset_c": 6,
    "matrix_dimension": 5,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        255
      ],
      [
        2,
        0,
        5355
      ],
      [
        3,
        0,
        11475
      ],
      [
        4,
        0,
        2295
      ]
    ],
    "dps": 100,
    "success": "0.9853164539916573192759165743771871302211605570600603140946931717048707",
    "seed_projection_error": "4.2862027e-101",
    "eigen_residual_relative": "4.2328365e-101",
    "minimum_positive_eigenvalue": "0.3076171875",
    "maximum_eigenvalue": "2.2412109375",
    "numerical_rank": 5,
    "elapsed_seconds": 0.0026344580110162497,
    "total_elapsed_seconds_including_exact_build": 0.0027673750009853393
  },
  {
    "n": 4,
    "copies_k": 11,
    "offset_c": 7,
    "matrix_dimension": 5,
    "code_classes": [
      [
        0,
        0,
        1
      ],
      [
        1,
        0,
        495
      ],
      [
        2,
        0,
        19635
      ],
      [
        3,
        0,
        75735
      ],
      [
        4,
        0,
        25245
      ]
    ],
    "dps": 100,
    "success": "0.9925494882819787738368437143940890139643974565416190803411587474776099",
    "seed_projection_error": "2.8574685e-101",
    "eigen_residual_relative": "4.081625e-101",
    "minimum_positive_eigenvalue": "0.3076171875",
    "maximum_eigenvalue": "1.54083251953",
    "numerical_rank": 5,
    "elapsed_seconds": 0.00313408300280571,
    "total_elapsed_seconds_including_exact_build": 0.0032634169911034405
  }
]


==> anc/critical_curve_supplement/validation/release_regression.json <==
{
  "comparison_environment": {
    "python": "3.11.15",
    "executable": "/opt/homebrew/Caskroom/miniforge/base/envs/quantum-sim/bin/python",
    "numpy": "2.4.6",
    "scipy": "1.17.1",
    "mpmath": "1.3.0"
  },
  "source": "/Users/iminelu/Desktop/Codex_Project/textbook/With_conclusion/data",
  "regenerated": "/Users/iminelu/Desktop/Codex_Project/textbook/output/release_work/regenerated_check",
  "log_comparison": {
    "records": 99,
    "byte_identical": true,
    "text_changed_cells": 0,
    "numeric_changed_cells": 0,
    "max_abs_difference_by_numeric_column": {
      "n": "0",
      "offset_c": "0",
      "finite_probability": "0",
      "fixed_offset_series": "0",
      "signed_difference": "0",
      "absolute_difference": "0",
      "relative_absolute_difference": "0",
      "formula_precision_digits": "0"
    },
    "max_float_absolute_difference_by_numeric_column": {
      "n": 0.0,
      "offset_c": 0.0,
      "finite_probability": 0.0,
      "fixed_offset_series": 0.0,
      "signed_difference": 0.0,
      "absolute_difference": 0.0,
      "relative_absolute_difference": 0.0,
      "formula_precision_digits": 0.0
    },
    "nonnumeric_mismatches": []
  },
  "precision_checks": {
    "records": 3,
    "byte_identical": true,
    "semantic_differences": []
  },
  "theory_curves": {
    "records": 99,
    "byte_identical": true,
    "text_changed_cells": 0,
    "numeric_changed_cells": 0,
    "max_abs_difference_by_numeric_column": {
      "n": "0",
      "offset_c": "0",
      "copies_k": "0",
      "finite_formula": "0",
      "fixed_offset_series": "0"
    },
    "max_float_absolute_difference_by_numeric_column": {
      "n": 0.0,
      "offset_c": 0.0,
      "copies_k": 0.0,
      "finite_formula": 0.0,
      "fixed_offset_series": 0.0
    },
    "nonnumeric_mismatches": []
  },
  "log_source_theory_curves": {
    "records": 99,
    "byte_identical": true,
    "text_changed_cells": 0,
    "numeric_changed_cells": 0,
    "max_abs_difference_by_numeric_column": {
      "n": "0",
      "offset_c": "0",
      "copies_k": "0",
      "finite_formula": "0",
      "fixed_offset_series": "0"
    },
    "max_float_absolute_difference_by_numeric_column": {
      "n": 0.0,
      "offset_c": 0.0,
      "copies_k": 0.0,
      "finite_formula": 0.0,
      "fixed_offset_series": 0.0
    },
    "nonnumeric_mismatches": []
  },
  "sampling_csv": {
    "records": 99,
    "byte_identical": false,
    "text_changed_cells": 110,
    "numeric_changed_cells": 110,
    "max_abs_difference_by_numeric_column": {
      "n": "0",
      "copies_k": "0",
      "offset_c": "0",
      "trials": "0",
      "success_count": "0",
      "mc_success": "0",
      "ci95_lower": "3.6E-16",
      "ci95_upper": "4.5E-16",
      "independent_probability": "0",
      "matrix_dimension": "0",
      "working_dps": "0",
      "finite_formula": "0",
      "fixed_offset_series": "0",
      "matrix_formula_difference": "0",
      "deviation_percentage_points": "0",
      "deviation_ci95_lower_pp": "3.34E-14",
      "deviation_ci95_upper_pp": "4.5E-14"
    },
    "max_float_absolute_difference_by_numeric_column": {
      "n": 0.0,
      "copies_k": 0.0,
      "offset_c": 0.0,
      "trials": 0.0,
      "success_count": 0.0,
      "mc_success": 0.0,
      "ci95_lower": 3.3306690738754696e-16,
      "ci95_upper": 4.440892098500626e-16,
      "independent_probability": 0.0,
      "matrix_dimension": 0.0,
      "working_dps": 0.0,
      "finite_formula": 0.0,
      "fixed_offset_series": 0.0,
      "matrix_formula_difference": 0.0,
      "deviation_percentage_points": 0.0,
      "deviation_ci95_lower_pp": 3.3306690738754696e-14,
      "deviation_ci95_upper_pp": 4.440892098500626e-14
    },
    "nonnumeric_mismatches": []
  },
  "panel_statistics": {
    "records": 9,
    "byte_identical": false,
    "semantic_differences": [
      {
        "path": "/3/rmse",
        "old": "0.007650148695046545",
        "new": "0.0076501486950465445",
        "decimal_absolute_difference": "5E-19"
      }
    ]
  },
  "sampling_summary": {
    "records": 17,
    "byte_identical": false,
    "semantic_differences": [
      {
        "path": "/numpy_version",
        "old": "1.26.4",
        "new": "2.4.6"
      }
    ]
  },
  "trial_arrays": {
    "arrays": 99,
    "outcomes": 99000,
    "array_and_dtype_identical": true,
    "different_arrays": [],
    "npz_byte_identical": true
  },
  "selected_frame_input_byte_identical": true,
  "fresh_n4_frames": {
    "records": 11,
    "max_absolute_success_difference": "0",
    "precision": [
      {
        "n": 4,
        "k": 1,
        "saved_dps": 100,
        "new_dps": 100
      },
      {
        "n": 4,
        "k": 2,
        "saved_dps": 100,
        "new_dps": 100
      },
      {
        "n": 4,
        "k": 3,
        "saved_dps": 100,
        "new_dps": 100
      },
      {
        "n": 4,
        "k": 4,
        "saved_dps": 100,
        "new_dps": 100
      },
      {
        "n": 4,
        "k": 5,
        "saved_dps": 100,
        "new_dps": 100
      },
      {
        "n": 4,
        "k": 6,
        "saved_dps": 100,
        "new_dps": 100
      },
      {
        "n": 4,
        "k": 7,
        "saved_dps": 100,
        "new_dps": 100
      },
      {
        "n": 4,
        "k": 8,
        "saved_dps": 100,
        "new_dps": 100
      },
      {
        "n": 4,
        "k": 9,
        "saved_dps": 100,
        "new_dps": 100
      },
      {
        "n": 4,
        "k": 10,
        "saved_dps": 100,
        "new_dps": 100
      },
      {
        "n": 4,
        "k": 11,
        "saved_dps": 100,
        "new_dps": 100
      }
    ],
    "max_seed_projection_error": "8.5724054E-101",
    "max_eigen_residual_relative": "4.5457478E-101"
  },
  "figure_numeric_inputs": {
    "sampling_figure": [
      "monte_carlo_samples.csv",
      "theory_curves.csv",
      "panel_statistics.json"
    ],
    "log_figure": [
      "log_comparison.csv"
    ],
    "comparison_status": "passed"
  },
  "comparison_policy": {
    "exact": "All trial outcomes, counts, probabilities, finite/limiting formulas, log differences, and nonnumeric fields except NumPy version",
    "interval_probability_absolute_tolerance": "2e-15",
    "translated_interval_percentage_point_absolute_tolerance": "2e-13",
    "rmse_probability_absolute_tolerance": "1e-15",
    "note": "All observed differences and maxima are recorded; floating-point differences are not called byte-identical."
  },
  "status": "passed",
  "failures": []
}


==> anc/critical_curve_supplement/validation/release_verifier_tests.json <==
[
  {
    "case": "clean",
    "expected": "passed",
    "status": "passed"
  },
  {
    "case": "same_size_tamper",
    "expected": "failed",
    "status": "passed"
  },
  {
    "case": "size_tamper",
    "expected": "failed",
    "status": "passed"
  },
  {
    "case": "missing",
    "expected": "failed",
    "status": "passed"
  },
  {
    "case": "unexpected",
    "expected": "failed",
    "status": "passed"
  },
  {
    "case": "duplicate_record",
    "expected": "invalid_manifest",
    "status": "passed"
  },
  {
    "case": "unsafe_path",
    "expected": "invalid_manifest",
    "status": "passed"
  },
  {
    "case": "unsafe_path",
    "expected": "invalid_manifest",
    "status": "passed"
  },
  {
    "case": "unsafe_path",
    "expected": "invalid_manifest",
    "status": "passed"
  },
  {
    "case": "unsafe_path",
    "expected": "invalid_manifest",
    "status": "passed"
  },
  {
    "case": "unsafe_path",
    "expected": "invalid_manifest",
    "status": "passed"
  },
  {
    "case": "unsafe_path",
    "expected": "invalid_manifest",
    "status": "passed"
  },
  {
    "case": "bad_hash",
    "expected": "invalid_manifest",
    "status": "passed"
  },
  {
    "case": "boolean_size",
    "expected": "invalid_manifest",
    "status": "passed"
  },
  {
    "case": "duplicate_json_key",
    "expected": "invalid_manifest",
    "status": "passed"
  },
  {
    "case": "declared_excluded",
    "expected": "invalid_manifest",
    "status": "passed"
  },
  {
    "case": "excluded_outputs",
    "expected": "passed",
    "status": "passed"
  },
  {
    "case": "directory_exclusion_does_not_hide_file",
    "expected": "failed",
    "status": "passed"
  },
  {
    "case": "symlink_file",
    "expected": "failed",
    "status": "passed"
  },
  {
    "case": "symlink_directory",
    "expected": "failed",
    "status": "passed"
  },
  {
    "case": "cli_default_manifest_beside_script",
    "status": "passed"
  },
  {
    "case": "cli_mismatch_exit_code",
    "status": "passed"
  },
  {
    "case": "cli_invalid_exit_code",
    "status": "passed"
  }
]


==> anc/critical_curve_supplement/validation/resampling_verification.json <==
{
  "status": "passed",
  "points": 99,
  "binary_outcomes": 99000,
  "all_outcomes_bitwise_identical": true,
  "byte_identical_outputs": [
    "monte_carlo_samples.csv",
    "theory_curves.csv",
    "panel_statistics.json",
    "selected_independent_results.json",
    "sampling_summary.json"
  ],
  "saved_probability_sampling_only": true,
  "numpy_version": "1.26.4"
}


==> anc/critical_curve_supplement/validation/sampling_validation.json <==
{
  "status": "pass",
  "n_values": [
    4,
    8,
    12,
    16,
    24,
    32,
    64,
    128,
    256
  ],
  "offsets": [
    -3,
    -2,
    -1,
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7
  ],
  "points": 99,
  "trials": 99000,
  "old_points_preserved_bitwise": 54,
  "new_points": 45,
  "max_independent_ci_error": 4.904965322793942e-13,
  "max_residual_ci_error_pp": 4.9049653227939416e-11,
  "all_nine_rmse_recomputed": true,
  "previous_files_unchanged": null,
  "historical_original_files_checked": false,
  "all_residual_intervals_within_common_axis_range": true
}


==> anc/critical_curve_supplement/verify_package.py <==
#!/usr/bin/env python3
"""Verify all files against the saved package checksums."""
from pathlib import Path
import hashlib
import json

ROOT = Path(__file__).resolve().parent
records = json.loads((ROOT / 'package_checksums.json').read_text())
for record in records:
    path = ROOT / record['path']
    if not path.is_file():
        raise SystemExit(f'Missing file: {record["path"]}')
    actual = hashlib.sha256(path.read_bytes()).hexdigest()
    if actual != record['sha256']:
        raise SystemExit(f'Checksum mismatch: {record["path"]}')
print(f'Package integrity verified: {len(records)} files.')


==> anc/critical_curve_supplement/verify_release.py <==
#!/usr/bin/env python3
"""Verify a release manifest and report unexpected payload files (stdlib only).

The default manifest is release_manifest.json beside this script. An optional
positional path selects another manifest; its parent is the payload root.
The manifest has schema_version=1, a nonempty release_version, a files list
of {path, sha256, bytes} records, and optional exclusions. Supported exclusion
lists are directories (relative subtrees), directory_names (at any depth),
files (exact relative paths), and file_globs (basename patterns at any depth).
The manifest is exempt from self-hashing; the verifier is not exempt.

Exit status: 0 passes, 1 payload mismatch, 2 invalid manifest or invocation.
Checksums establish consistency, not authenticity or numerical correctness.
"""
from __future__ import annotations

import argparse
import fnmatch
import hashlib
import json
import os
from pathlib import Path, PurePosixPath
import re
import stat
import sys


class ManifestError(ValueError):
    """A manifest is malformed or cannot safely describe a payload."""


def _object_without_duplicate_keys(pairs):
    result = {}
    for key, value in pairs:
        if key in result:
            raise ManifestError(f"Duplicate JSON object key: {key!r}")
        result[key] = value
    return result


def _safe_relative(value, context):
    if not isinstance(value, str) or not value:
        raise ManifestError(f"{context} must be a nonempty string")
    if any(ord(char) < 32 or ord(char) == 127 for char in value):
        raise ManifestError(f"Control character in {context}: {value!r}")
    if "\\" in value or ":" in value:
        raise ManifestError(f"Use portable relative POSIX paths in {context}: {value!r}")
    path = PurePosixPath(value)
    if path.is_absolute() or any(part in ("", ".", "..") for part in value.split("/")):
        raise ManifestError(f"Unsafe or noncanonical {context}: {value!r}")
    if path.as_posix() != value:
        raise ManifestError(f"Noncanonical {context}: {value!r}")
    return value


def _exclusions(value):
    if not isinstance(value, dict):
        raise ManifestError("exclusions must be a JSON object")
    allowed = {"directories", "directory_names", "files", "file_globs"}
    unknown = set(value) - allowed
    if unknown:
        raise ManifestError("Unknown exclusion fields: " + ", ".join(sorted(unknown)))
    result = {key: [] for key in allowed}
    for key, entries in value.items():
        if not isinstance(entries, list):
            raise ManifestError(f"exclusions.{key} must be a list")
        for entry in entries:
            if key == "file_globs":
                if (not isinstance(entry, str) or not entry or "/" in entry
                        or "\\" in entry or ":" in entry
                        or any(ord(c) < 32 or ord(c) == 127 for c in entry)):
                    raise ManifestError(f"Invalid basename glob: {entry!r}")
            else:
                _safe_relative(entry, f"exclusions.{key}")
                if key == "directory_names" and "/" in entry:
                    raise ManifestError(f"directory_names requires single components: {entry!r}")
            if entry in result[key]:
                raise ManifestError(f"Duplicate exclusions.{key} entry: {entry!r}")
            result[key].append(entry)
    return result


def _is_excluded(relative, exclusions, is_directory=False):
    parts = PurePosixPath(relative).parts
    if any((is_directory and relative == directory) or relative.startswith(directory + "/")
           for directory in exclusions["directories"]):
        return True
    directory_parts = parts if is_directory else parts[:-1]
    if any(part in exclusions["directory_names"] for part in directory_parts):
        return True
    if not is_directory:
        if relative in exclusions["files"]:
            return True
        if any(fnmatch.fnmatchcase(parts[-1], pattern) for pattern in exclusions["file_globs"]):
            return True
    return False


def load_manifest(path):
    path = Path(path)
    if path.is_symlink():
        raise ManifestError("The manifest itself must not be a symbolic link")
    path = path.resolve()
    try:
        payload = json.loads(path.read_text(encoding="utf-8"),
                             object_pairs_hook=_object_without_duplicate_keys)
    except (OSError, UnicodeError, json.JSONDecodeError) as error:
        raise ManifestError(f"Cannot read manifest: {error}") from error
    if not isinstance(payload, dict):
        raise ManifestError("The manifest must be a JSON object")
    if type(payload.get("schema_version")) is not int or payload["schema_version"] != 1:
        raise ManifestError("schema_version must be integer 1")
    if not isinstance(payload.get("release_version"), str) or not payload["release_version"].strip():
        raise ManifestError("release_version must be a nonempty string")
    exclusions = _exclusions(payload.get("exclusions", {}))
    records = payload.get("files")
    if not isinstance(records, list) or not records:
        raise ManifestError("files must be a nonempty list")
    indexed = {}
    for index, record in enumerate(records):
        if not isinstance(record, dict):
            raise ManifestError(f"files[{index}] must be an object")
        relative = _safe_relative(record.get("path"), f"files[{index}].path")
        if relative == path.name:
            raise ManifestError("The manifest cannot contain its own checksum")
        if relative in indexed:
            raise ManifestError(f"Duplicate payload path: {relative!r}")
        if _is_excluded(relative, exclusions):
            raise ManifestError(f"Declared payload path is also excluded: {relative!r}")
        digest = record.get("sha256")
        if not isinstance(digest, str) or re.fullmatch(r"[0-9a-f]{64}", digest) is None:
            raise ManifestError(f"Invalid lowercase SHA-256 for {relative!r}")
        if type(record.get("bytes")) is not int or record["bytes"] < 0:
            raise ManifestError(f"bytes must be a nonnegative integer for {relative!r}")
        indexed[relative] = record
    for relative in indexed:
        if any(parent.as_posix() in indexed for parent in PurePosixPath(relative).parents
               if parent.as_posix() != "."):
            raise ManifestError(f"Payload file is an ancestor of another payload path: {relative!r}")
    return path, payload, exclusions, indexed


def verify_manifest(path):
    path, payload, exclusions, records = load_manifest(path)
    root = path.parent
    errors = []
    regular_files = set()
    ignored_entries = 0

    def walk_error(error):
        errors.append(f"Cannot scan payload: {error}")

    for folder, directories, files in os.walk(root, topdown=True, followlinks=False,
                                             onerror=walk_error):
        folder = Path(folder)
        for name in sorted(directories):
            item = folder / name
            relative = item.relative_to(root).as_posix()
            if _is_excluded(relative, exclusions, is_directory=True):
                directories.remove(name)
                ignored_entries += 1
            elif item.is_symlink():
                directories.remove(name)
                errors.append(f"Symbolic-link directory is not allowed: {relative}")
        for name in sorted(files):
            item = folder / name
            relative = item.relative_to(root).as_posix()
            if relative == path.name:
                continue
            if _is_excluded(relative, exclusions):
                ignored_entries += 1
                continue
            try:
                mode = item.lstat().st_mode
            except OSError as error:
                errors.append(f"Cannot inspect {relative}: {error}")
                continue
            if stat.S_ISLNK(mode):
                errors.append(f"Symbolic-link file is not allowed: {relative}")
            elif not stat.S_ISREG(mode):
                errors.append(f"Non-regular payload entry is not allowed: {relative}")
            else:
                regular_files.add(relative)

    for relative in sorted(regular_files - records.keys()):
        errors.append(f"Unexpected file: {relative}")
    for relative in sorted(records.keys() - regular_files):
        errors.append(f"Missing regular payload file: {relative}")

    checked = 0
    matched = 0
    for relative in sorted(records.keys() & regular_files):
        item = root / relative
        record = records[relative]
        digest = hashlib.sha256()
        actual_bytes = 0
        try:
            before = item.stat()
            with item.open("rb") as handle:
                for block in iter(lambda: handle.read(1024 * 1024), b""):
                    digest.update(block)
                    actual_bytes += len(block)
            after = item.stat()
        except OSError as error:
            errors.append(f"Cannot hash {relative}: {error}")
            continue
        checked += 1
        file_errors = []
        if (before.st_ino, before.st_size, before.st_mtime_ns) != (after.st_ino, after.st_size, after.st_mtime_ns):
            file_errors.append("changed while hashing")
        if actual_bytes != record["bytes"]:
            file_errors.append(f"bytes: expected {record['bytes']}, found {actual_bytes}")
        if digest.hexdigest() != record["sha256"]:
            file_errors.append(f"SHA-256: expected {record['sha256']}, found {digest.hexdigest()}")
        if file_errors:
            errors.append(relative + ": " + "; ".join(file_errors))
        else:
            matched += 1
    return {"status": "passed" if not errors else "failed",
            "release_version": payload["release_version"],
            "manifest": str(path), "root": str(root),
            "declared_files": len(records), "checked_files": checked,
            "matched_files": matched, "ignored_entries": ignored_entries,
            "errors": errors}


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__,
                                     formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("manifest", nargs="?", type=Path,
                        default=Path(__file__).resolve().with_name("release_manifest.json"))
    parser.add_argument("--json", action="store_true", help="Print a machine-readable result")
    args = parser.parse_args(argv)
    try:
        result = verify_manifest(args.manifest)
    except (ManifestError, OSError) as error:
        result = {"status": "invalid_manifest", "errors": [str(error)]}
        status = 2
    else:
        status = 0 if result["status"] == "passed" else 1
    if args.json:
        print(json.dumps(result, indent=2))
    elif status == 2:
        print("Invalid manifest: " + result["errors"][0], file=sys.stderr)
    else:
        print(f"Release {result['release_version']}: {result['status'].upper()}; "
              f"{result['matched_files']}/{result['declared_files']} payload files match")
        print("Manifest: " + result["manifest"])
        for error in result["errors"]:
            print("  " + error, file=sys.stderr)
        if result["ignored_entries"]:
            print(f"Ignored {result['ignored_entries']} explicitly excluded entries/subtrees")
    return status


if __name__ == "__main__":
    raise SystemExit(main())

